Derived equivalence classification of the cluster-tilted algebras of Dynkin type E

We obtain a complete derived equivalence classification of the cluster-tilted algebras of Dynkin type E. There are 67, 416, 1574 algebras in types E6, E7 and E8 which turn out to fall into 6, 14, 15 derived equivalence classes, respectively. This classification can be achieved computationally and we outline an algorithm which has been implemented to carry out this task. We also make the classification explicit by giving standard forms for each derived equivalence class as well as complete lists of the algebras contained in each class; as these lists are quite long they are provided as supplementary material to this paper. From a structural point of view the remarkable outcome of our classification is that two cluster-tilted algebras of Dynkin type E are derived equivalent if and only if their Cartan matrices represent equivalent bilinear forms over the integers which in turn happens if and only if the two algebras are connected by a sequence of "good" mutations. This is reminiscent of the derived equivalence classification of cluster-tilted algebras of Dynkin type A, but quite different from the situation in Dynkin type D where a far-reaching classification has been obtained using similar methods as in the present paper but some very subtle questions are still open.

==> anc/index_txt.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
    "http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">

<html xmlns="http://www.w3.org/1999/xhtml" xml:lang="en">

<head>
  <meta http-equiv="Content-Type" content="text/html; charset=ISO-8859-1" />
  <title>Derived equivalence classification of cluster-tilted algebras of
   Dynkin type E</title>
  <style type="text/css">
    body {
      margin-left: 5%; margin-right: 5%;
    }
    h1, h2 {
      margin-left: -2%;
      font-family: Arial;
    }
    h3 {
      margin-left: -1%;
      font-family: Arial;
    }
    table {
      border-style: solid;
      border-width: thin;
      border-collapse: collapse;
    }
    td {
      border-style: solid;
      border-width: thin;
      padding: 2px 4px;
    }
    th {
      border-style: solid;
      border-width: thin;
      padding: 2px 4px;
    }
  </style>
</head>

<body>
<h1>Cluster-tilted algebras of Dynkin type E</h1>

<p>
This page contains supplementary material to the paper
<a href="http://arXiv.org/abs/0906.3422"><em>Derived equivalence
classification of cluster-tilted algebras of Dynkin type E</em></a>
by
<a href="http://www.iazd.uni-hannover.de/~bastian/">Janine Bastian</a>,
<a href="http://www.iazd.uni-hannover.de/~tholm/">Thorsten Holm</a>
and <a href="http://www.math.uni-bonn.de/people/sefil/">Sefi Ladkani</a>.
</p>
<p>
The derived equivalence classes of the cluster-tilted algebras of Dynkin
type E are characterized by their so-called
<strong>associated polynomials</strong>.
</p>
<p>
The following files contain, for each derived equivalence class, the
list of cluster-tilted algebras belonging to that class. For each algebra
we write its quiver, defining relations, Cartan matrix and the complete
list of good mutations.
</p>

<h2>Type E<sub>6</sub></h2>
<p>
There are 67 cluster-tilted algebras of Dynkin type E<sub>6</sub>
which fall into 6 derived equivalence classes.
</p>
<table>
 <tr>
  <th>Class</th>
  <th>Associated polynomial</th>
  <th>Size</th>
 </tr>
 <tr>
  <td><a href="txt/E6_1.txt">E6_1.txt</a></td>
  <td>
   x<sup>6</sup>
   - x<sup>5</sup>
   + x<sup>3</sup>
   - x
   + 1
  </td>
  <td align="right">20</td>
 </tr>
 <tr>
  <td><a href="txt/E6_2.txt">E6_2.txt</a></td>
  <td>2(
   x<sup>6</sup>
   - x<sup>4</sup>
   + 2x<sup>3</sup>
   - x<sup>2</sup>
   + 1)
  </td>
  <td align="right">16</td>
 </tr>
 <tr>
  <td><a href="txt/E6_3.txt">E6_3.txt</a></td>
  <td>4(
   x<sup>6</sup>
   + x<sup>5</sup>
   - x<sup>4</sup>
   + 2x<sup>3</sup>
   - x<sup>2</sup>
   + x
   + 1)
  </td>
  <td align="right">2</td>
 </tr>
 <tr>
  <td><a href="txt/E6_4.txt">E6_4.txt</a></td>
  <td>3(
   x<sup>6</sup>
   + x<sup>3</sup>
   + 1)
  </td>
  <td align="right">19</td>
 </tr>
 <tr>
  <td><a href="txt/E6_5.txt">E6_5.txt</a></td>
  <td>4(
   x<sup>6</sup>
   + x<sup>4</sup>
   + x<sup>2</sup>
   + 1)
  </td>
  <td align="right">7</td>
 </tr>
 <tr>
  <td><a href="txt/E6_6.txt">E6_6.txt</a></td>
  <td>2(
   x<sup>6</sup>
   - 2x<sup>4</sup>
   + 4x<sup>3</sup>
   - 2x<sup>2</sup>
   + 1)
  </td>
  <td align="right">3</td>
 </tr>
</table>

<h2>Type E<sub>7</sub></h2>
<p>
There are 416 cluster-tilted algebras of Dynkin type E<sub>7</sub>
which fall into 14 derived equivalence classes.
</p>
<table>
 <tr>
  <th>Class</th>
  <th>Associated polynomial</th>
  <th>Size</th>
 </tr>
 <tr>
  <td><a href="txt/E7_1.txt">E7_1.txt</a></td>
  <td>
   x<sup>7</sup>
   - x<sup>6</sup>
   + x<sup>4</sup>
   - x<sup>3</sup>
   + x
   - 1
  </td>
  <td align="right">64</td>
 </tr>
 <tr>
  <td><a href="txt/E7_2.txt">E7_2.txt</a></td>
  <td>2(
   x<sup>7</sup>
   - x<sup>5</sup>
   + 2x<sup>4</sup>
   - 2x<sup>3</sup>
   + x<sup>2</sup>
   - 1)
  </td>
  <td align="right">32</td>
 </tr>
 <tr>
  <td><a href="txt/E7_3.txt">E7_3.txt</a></td>
  <td>2(
   x<sup>7</sup>
   - x<sup>5</sup>
   + x<sup>4</sup>
   - x<sup>3</sup>
   + x<sup>2</sup>
   - 1)
  </td>
  <td align="right">72</td>
 </tr>
 <tr>
  <td><a href="txt/E7_4.txt">E7_4.txt</a></td>
  <td>4(
   x<sup>7</sup>
   + x<sup>6</sup>
   - x<sup>5</sup>
   + x<sup>4</sup>
   - x<sup>3</sup>
   + x<sup>2</sup>
   - x
   - 1)
  </td>
  <td align="right">16</td>
 </tr>
 <tr>
  <td><a href="txt/E7_5.txt">E7_5.txt</a></td>
  <td>3(
   x<sup>7</sup>
   - 1)
  </td>
  <td align="right">124</td>
 </tr>
 <tr>
  <td><a href="txt/E7_6.txt">E7_6.txt</a></td>
  <td>4(
   x<sup>7</sup>
   + x<sup>5</sup>
   - x<sup>4</sup>
   + x<sup>3</sup>
   - x<sup>2</sup>
   - 1)
  </td>
  <td align="right">56</td>
 </tr>
 <tr>
  <td><a href="txt/E7_7.txt">E7_7.txt</a></td>
  <td>6(
   x<sup>7</sup>
   + x<sup>6</sup>
   - x<sup>4</sup>
   + x<sup>3</sup>
   - x
   - 1)
  </td>
  <td align="right">11</td>
 </tr>
 <tr>
  <td><a href="txt/E7_8.txt">E7_8.txt</a></td>
  <td>4(
   x<sup>7</sup>
   + x<sup>6</sup>
   - x<sup>5</sup>
   - x<sup>4</sup>
   + x<sup>3</sup>
   + x<sup>2</sup>
   - x
   - 1)
  </td>
  <td align="right">4</td>
 </tr>
 <tr>
  <td><a href="txt/E7_9.txt">E7_9.txt</a></td>
  <td>2(
   x<sup>7</sup>
   - 2x<sup>5</sup>
   + 4x<sup>4</sup>
   - 4x<sup>3</sup>
   + 2x<sup>2</sup>
   - 1)
  </td>
  <td align="right">8</td>
 </tr>
 <tr>
  <td><a href="txt/E7_10.txt">E7_10.txt</a></td>
  <td>5(
   x<sup>7</sup>
   + x<sup>5</sup>
   - x<sup>4</sup>
   + x<sup>3</sup>
   - x<sup>2</sup>
   - 1)
  </td>
  <td align="right">17</td>
 </tr>
 <tr>
  <td><a href="txt/E7_11.txt">E7_11.txt</a></td>
  <td>4(
   x<sup>7</sup>
   + x<sup>5</sup>
   - 2x<sup>4</sup>
   + 2x<sup>3</sup>
   - x<sup>2</sup>
   - 1)
  </td>
  <td align="right">8</td>
 </tr>
 <tr>
  <td><a href="txt/E7_12.txt">E7_12.txt</a></td>
  <td>4(
   x<sup>7</sup>
   + x<sup>6</sup>
   - 2x<sup>5</sup>
   + 2x<sup>4</sup>
   - 2x<sup>3</sup>
   + 2x<sup>2</sup>
   - x
   - 1)
  </td>
  <td align="right">2</td>
 </tr>
 <tr>
  <td><a href="txt/E7_13.txt">E7_13.txt</a></td>
  <td>8(
   x<sup>7</sup>
   + x<sup>6</sup>
   + x<sup>5</sup>
   - x<sup>4</sup>
   + x<sup>3</sup>
   - x<sup>2</sup>
   - x
   - 1)
  </td>
  <td align="right">1</td>
 </tr>
 <tr>
  <td><a href="txt/E7_14.txt">E7_14.txt</a></td>
  <td>6(
   x<sup>7</sup>
   + x<sup>5</sup>
   - x<sup>2</sup>
   - 1)
  </td>
  <td align="right">1</td>
 </tr>
</table>

<h2>Type E<sub>8</sub></h2>
<p>
There are 1574 cluster-tilted algebras of Dynkin type E<sub>8</sub>
which fall into 15 derived equivalence classes.
</p>
<table>
 <tr>
  <th>Class</th>
  <th>Associated polynomial</th>
  <th>Size</th>
 </tr>
 <tr>
  <td><a href="txt/E8_1.txt">E8_1.txt</a></td>
  <td>
   x<sup>8</sup>
   - x<sup>7</sup>
   + x<sup>5</sup>
   - x<sup>4</sup>
   + x<sup>3</sup>
   - x
   + 1
  </td>
  <td align="right">128</td>
 </tr>
 <tr>
  <td><a href="txt/E8_2.txt">E8_2.txt</a></td>
  <td>2(
   x<sup>8</sup>
   - x<sup>6</sup>
   + 2x<sup>5</sup>
   - 2x<sup>4</sup>
   + 2x<sup>3</sup>
   - x<sup>2</sup>
   + 1)
  </td>
  <td align="right">64</td>
 </tr>
 <tr>
  <td><a href="txt/E8_3.txt">E8_3.txt</a></td>
  <td>2(
   x<sup>8</sup>
   - x<sup>6</sup>
   + x<sup>5</sup>
   + x<sup>3</sup>
   - x<sup>2</sup>
   + 1)
  </td>
  <td align="right">256</td>
 </tr>
 <tr>
  <td><a href="txt/E8_4.txt">E8_4.txt</a></td>
  <td>4(
   x<sup>8</sup>
   + x<sup>7</sup>
   - x<sup>6</sup>
   + x<sup>5</sup>
   + x<sup>3</sup>
   - x<sup>2</sup>
   + x
   + 1)
  </td>
  <td align="right">72</td>
 </tr>
 <tr>
  <td><a href="txt/E8_5.txt">E8_5.txt</a></td>
  <td>3(
   x<sup>8</sup>
   + x<sup>4</sup>
   + 1)
  </td>
  <td align="right">384</td>
 </tr>
 <tr>
  <td><a href="txt/E8_6.txt">E8_6.txt</a></td>
  <td>4(
   x<sup>8</sup>
   + x<sup>7</sup>
   - x<sup>6</sup>
   + 2x<sup>4</sup>
   - x<sup>2</sup>
   + x
   + 1)
  </td>
  <td align="right">48</td>
 </tr>
 <tr>
  <td><a href="txt/E8_7.txt">E8_7.txt</a></td>
  <td>4(
   x<sup>8</sup>
   + x<sup>6</sup>
   - x<sup>5</sup>
   + 2x<sup>4</sup>
   - x<sup>3</sup>
   + x<sup>2</sup>
   + 1)
  </td>
  <td align="right">221</td>
 </tr>
 <tr>
  <td><a href="txt/E8_8.txt">E8_8.txt</a></td>
  <td>8(
   x<sup>8</sup>
   + 2x<sup>7</sup>
   + 2x<sup>4</sup>
   + 2x
   + 1)
  </td>
  <td align="right">4</td>
 </tr>
 <tr>
  <td><a href="txt/E8_9.txt">E8_9.txt</a></td>
  <td>6(
   x<sup>8</sup>
   + x<sup>7</sup>
   + 2x<sup>4</sup>
   + x
   + 1)
  </td>
  <td align="right">118</td>
 </tr>
 <tr>
  <td><a href="txt/E8_10.txt">E8_10.txt</a></td>
  <td>2(
   x<sup>8</sup>
   - 2x<sup>6</sup>
   + 4x<sup>5</sup>
   - 4x<sup>4</sup>
   + 4x<sup>3</sup>
   - 2x<sup>2</sup>
   + 1)
  </td>
  <td align="right">16</td>
 </tr>
 <tr>
  <td><a href="txt/E8_11.txt">E8_11.txt</a></td>
  <td>8(
   x<sup>8</sup>
   + x<sup>7</sup>
   + x<sup>6</sup>
   + 2x<sup>4</sup>
   + x<sup>2</sup>
   + x
   + 1)
  </td>
  <td align="right">24</td>
 </tr>
 <tr>
  <td><a href="txt/E8_12.txt">E8_12.txt</a></td>
  <td>5(
   x<sup>8</sup>
   + x<sup>6</sup>
   + x<sup>4</sup>
   + x<sup>2</sup>
   + 1)
  </td>
  <td align="right">167</td>
 </tr>
 <tr>
  <td><a href="txt/E8_13.txt">E8_13.txt</a></td>
  <td>4(
   x<sup>8</sup>
   + x<sup>7</sup>
   - 2x<sup>6</sup>
   + 2x<sup>5</sup>
   + 2x<sup>3</sup>
   - 2x<sup>2</sup>
   + x
   + 1)
  </td>
  <td align="right">12</td>
 </tr>
 <tr>
  <td><a href="txt/E8_14.txt">E8_14.txt</a></td>
  <td>6(
   x<sup>8</sup>
   + x<sup>6</sup>
   + x<sup>5</sup>
   + x<sup>3</sup>
   + x<sup>2</sup>
   + 1)
  </td>
  <td align="right">38</td>
 </tr>
 <tr>
  <td><a href="txt/E8_15.txt">E8_15.txt</a></td>
  <td>4(
   x<sup>8</sup>
   + x<sup>6</sup>
   - 2x<sup>5</sup>
   + 4x<sup>4</sup>
   - 2x<sup>3</sup>
   + x<sup>2</sup>
   + 1)
  </td>
  <td align="right">22</td>
 </tr>
</table>

</body>
</html>


==> anc/txt/E6_1.txt <==
Algebra    1

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 4 ], [ 3, 6 ], [ 4, 5 ]

Relations
None

Cartan matrix
[1 1 1 1 1 1]
[0 1 1 1 1 1]
[0 0 1 1 1 1]
[0 0 0 1 1 0]
[0 0 0 0 1 0]
[0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra    2   permutation [ 1, 2, 3, 4, 5, 6 ]
vertex  5 -> Algebra    6   permutation [ 1, 2, 3, 4, 5, 6 ]
vertex  6 -> Algebra    7   permutation [ 1, 2, 3, 4, 5, 6 ]
-------------------------

Algebra    2

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 4 ], [ 3, 6 ], [ 4, 5 ]

Relations
None

Cartan matrix
[1 0 0 0 0 0]
[1 1 1 1 1 1]
[0 0 1 1 1 1]
[0 0 0 1 1 0]
[0 0 0 0 1 0]
[0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra    1   permutation [ 1, 2, 3, 4, 5, 6 ]
vertex  2 -> Algebra    8   permutation [ 1, 2, 3, 4, 5, 6 ]
vertex  5 -> Algebra   11   permutation [ 1, 2, 3, 4, 5, 6 ]
vertex  6 -> Algebra   12   permutation [ 1, 2, 3, 4, 5, 6 ]
-------------------------

Algebra    6

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 4 ], [ 3, 6 ], [ 5, 4 ]

Relations
None

Cartan matrix
[1 1 1 1 0 1]
[0 1 1 1 0 1]
[0 0 1 1 0 1]
[0 0 0 1 0 0]
[0 0 0 1 1 0]
[0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra   11   permutation [ 1, 2, 3, 4, 5, 6 ]
vertex  4 -> Algebra   25   permutation [ 1, 2, 3, 4, 5, 6 ]
vertex  5 -> Algebra    1   permutation [ 1, 2, 3, 4, 5, 6 ]
vertex  6 -> Algebra   26   permutation [ 1, 2, 3, 4, 5, 6 ]
-------------------------

Algebra    7

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 4 ], [ 4, 5 ], [ 6, 3 ]

Relations
None

Cartan matrix
[1 1 1 1 1 0]
[0 1 1 1 1 0]
[0 0 1 1 1 0]
[0 0 0 1 1 0]
[0 0 0 0 1 0]
[0 0 1 1 1 1]

Good mutations
vertex  1 -> Algebra   12   permutation [ 1, 2, 3, 4, 5, 6 ]
vertex  5 -> Algebra   26   permutation [ 1, 2, 3, 4, 5, 6 ]
vertex  6 -> Algebra    1   permutation [ 1, 2, 3, 4, 5, 6 ]
-------------------------

Algebra    8

Quiver
[ 1, 2 ], [ 3, 2 ], [ 3, 4 ], [ 3, 6 ], [ 4, 5 ]

Relations
None

Cartan matrix
[1 1 0 0 0 0]
[0 1 0 0 0 0]
[0 1 1 1 1 1]
[0 0 0 1 1 0]
[0 0 0 0 1 0]
[0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra   13   permutation [ 2, 1, 3, 4, 5, 6 ]
vertex  2 -> Algebra    2   permutation [ 1, 2, 3, 4, 5, 6 ]
vertex  3 -> Algebra   28   permutation [ 1, 2, 3, 4, 5, 6 ]
vertex  5 -> Algebra   29   permutation [ 1, 2, 3, 4, 5, 6 ]
vertex  6 -> Algebra   30   permutation [ 1, 2, 3, 4, 5, 6 ]
-------------------------

Algebra   11

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 4 ], [ 3, 6 ], [ 5, 4 ]

Relations
None

Cartan matrix
[1 0 0 0 0 0]
[1 1 1 1 0 1]
[0 0 1 1 0 1]
[0 0 0 1 0 0]
[0 0 0 1 1 0]
[0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra    6   permutation [ 1, 2, 3, 4, 5, 6 ]
vertex  2 -> Algebra   29   permutation [ 1, 2, 3, 4, 5, 6 ]
vertex  4 -> Algebra   36   permutation [ 1, 2, 3, 4, 5, 6 ]
vertex  5 -> Algebra    2   permutation [ 1, 2, 3, 4, 5, 6 ]
vertex  6 -> Algebra   37   permutation [ 1, 2, 3, 4, 5, 6 ]
-------------------------

Algebra   12

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 4 ], [ 4, 5 ], [ 6, 3 ]

Relations
None

Cartan matrix
[1 0 0 0 0 0]
[1 1 1 1 1 0]
[0 0 1 1 1 0]
[0 0 0 1 1 0]
[0 0 0 0 1 0]
[0 0 1 1 1 1]

Good mutations
vertex  1 -> Algebra    7   permutation [ 1, 2, 3, 4, 5, 6 ]
vertex  2 -> Algebra   30   permutation [ 1, 2, 3, 4, 5, 6 ]
vertex  5 -> Algebra   37   permutation [ 1, 2, 3, 4, 5, 6 ]
vertex  6 -> Algebra    2   permutation [ 1, 2, 3, 4, 5, 6 ]
-------------------------

Algebra   13

Quiver
[ 1, 2 ], [ 3, 1 ], [ 3, 4 ], [ 3, 6 ], [ 4, 5 ]

Relations
None

Cartan matrix
[1 1 0 0 0 0]
[0 1 0 0 0 0]
[1 1 1 1 1 1]
[0 0 0 1 1 0]
[0 0 0 0 1 0]
[0 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra    8   permutation [ 2, 1, 3, 4, 5, 6 ]
vertex  3 -> Algebra   38   permutation [ 1, 2, 3, 4, 5, 6 ]
vertex  5 -> Algebra    8   permutation [ 5, 4, 3, 1, 2, 6 ]
vertex  6 -> Algebra   39   permutation [ 1, 2, 3, 4, 5, 6 ]
-------------------------

Algebra   23

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 6 ], [ 4, 5 ], [ 5, 3 ]

Relations
None

Cartan matrix
[1 1 1 0 0 1]
[0 1 1 0 0 1]
[0 0 1 0 0 1]
[0 0 1 1 1 1]
[0 0 1 0 1 1]
[0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra   25   permutation [ 4, 5, 3, 2, 1, 6 ]
vertex  4 -> Algebra   25   permutation [ 1, 2, 3, 5, 4, 6 ]
vertex  6 -> Algebra   56   permutation [ 1, 2, 3, 4, 5, 6 ]
-------------------------

Algebra   25

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 6 ], [ 4, 3 ], [ 4, 5 ]

Relations
None

Cartan matrix
[1 1 1 0 0 1]
[0 1 1 0 0 1]
[0 0 1 0 0 1]
[0 0 1 1 1 1]
[0 0 0 0 1 0]
[0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra   36   permutation [ 1, 2, 3, 4, 5, 6 ]
vertex  4 -> Algebra    6   permutation [ 1, 2, 3, 4, 5, 6 ]
vertex  5 -> Algebra   23   permutation [ 1, 2, 3, 5, 4, 6 ]
vertex  6 -> Algebra   28   permutation [ 1, 2, 3, 4, 5, 6 ]
-------------------------

Algebra   26

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 4 ], [ 5, 4 ], [ 6, 3 ]

Relations
None

Cartan matrix
[1 1 1 1 0 0]
[0 1 1 1 0 0]
[0 0 1 1 0 0]
[0 0 0 1 0 0]
[0 0 0 1 1 0]
[0 0 1 1 0 1]

Good mutations
vertex  1 -> Algebra   37   permutation [ 1, 2, 3, 4, 5, 6 ]
vertex  4 -> Algebra   28   permutation [ 1, 2, 3, 4, 5, 6 ]
vertex  5 -> Algebra    7   permutation [ 1, 2, 3, 4, 5, 6 ]
vertex  6 -> Algebra    6   permutation [ 1, 2, 3, 4, 5, 6 ]
-------------------------

Algebra   28

Quiver
[ 1, 2 ], [ 2, 3 ], [ 4, 3 ], [ 4, 5 ], [ 6, 3 ]

Relations
None

Cartan matrix
[1 1 1 0 0 0]
[0 1 1 0 0 0]
[0 0 1 0 0 0]
[0 0 1 1 1 0]
[0 0 0 0 1 0]
[0 0 1 0 0 1]

Good mutations
vertex  1 -> Algebra   38   permutation [ 2, 1, 3, 4, 5, 6 ]
vertex  3 -> Algebra    8   permutation [ 1, 2, 3, 4, 5, 6 ]
vertex  4 -> Algebra   26   permutation [ 1, 2, 3, 4, 5, 6 ]
vertex  5 -> Algebra   56   permutation [ 1, 2, 3, 5, 4, 6 ]
vertex  6 -> Algebra   25   permutation [ 1, 2, 3, 4, 5, 6 ]
-------------------------

Algebra   29

Quiver
[ 1, 2 ], [ 3, 2 ], [ 3, 4 ], [ 3, 6 ], [ 5, 4 ]

Relations
None

Cartan matrix
[1 1 0 0 0 0]
[0 1 0 0 0 0]
[0 1 1 1 0 1]
[0 0 0 1 0 0]
[0 0 0 1 1 0]
[0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra    8   permutation [ 5, 4, 3, 2, 1, 6 ]
vertex  2 -> Algebra   11   permutation [ 1, 2, 3, 4, 5, 6 ]
vertex  3 -> Algebra   56   permutation [ 1, 2, 3, 5, 4, 6 ]
vertex  4 -> Algebra   11   permutation [ 5, 4, 3, 2, 1, 6 ]
vertex  5 -> Algebra    8   permutation [ 1, 2, 3, 4, 5, 6 ]
vertex  6 -> Algebra   59   permutation [ 1, 2, 3, 4, 5, 6 ]
-------------------------

Algebra   30

Quiver
[ 1, 2 ], [ 3, 2 ], [ 3, 4 ], [ 4, 5 ], [ 6, 3 ]

Relations
None

Cartan matrix
[1 1 0 0 0 0]
[0 1 0 0 0 0]
[0 1 1 1 1 0]
[0 0 0 1 1 0]
[0 0 0 0 1 0]
[0 1 1 1 1 1]

Good mutations
vertex  1 -> Algebra   39   permutation [ 2, 1, 3, 4, 5, 6 ]
vertex  2 -> Algebra   12   permutation [ 1, 2, 3, 4, 5, 6 ]
vertex  5 -> Algebra   59   permutation [ 1, 2, 3, 4, 5, 6 ]
vertex  6 -> Algebra    8   permutation [ 1, 2, 3, 4, 5, 6 ]
-------------------------

Algebra   36

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 6 ], [ 4, 3 ], [ 4, 5 ]

Relations
None

Cartan matrix
[1 0 0 0 0 0]
[1 1 1 0 0 1]
[0 0 1 0 0 1]
[0 0 1 1 1 1]
[0 0 0 0 1 0]
[0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra   25   permutation [ 1, 2, 3, 4, 5, 6 ]
vertex  2 -> Algebra   11   permutation [ 5, 4, 3, 2, 1, 6 ]
vertex  4 -> Algebra   11   permutation [ 1, 2, 3, 4, 5, 6 ]
vertex  5 -> Algebra   25   permutation [ 5, 4, 3, 2, 1, 6 ]
vertex  6 -> Algebra   38   permutation [ 2, 1, 3, 4, 5, 6 ]
-------------------------

Algebra   37

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 4 ], [ 5, 4 ], [ 6, 3 ]

Relations
None

Cartan matrix
[1 0 0 0 0 0]
[1 1 1 1 0 0]
[0 0 1 1 0 0]
[0 0 0 1 0 0]
[0 0 0 1 1 0]
[0 0 1 1 0 1]

Good mutations
vertex  1 -> Algebra   26   permutation [ 1, 2, 3, 4, 5, 6 ]
vertex  2 -> Algebra   59   permutation [ 1, 2, 3, 4, 5, 6 ]
vertex  4 -> Algebra   38   permutation [ 2, 1, 3, 4, 5, 6 ]
vertex  5 -> Algebra   12   permutation [ 1, 2, 3, 4, 5, 6 ]
vertex  6 -> Algebra   11   permutation [ 1, 2, 3, 4, 5, 6 ]
-------------------------

Algebra   38

Quiver
[ 1, 2 ], [ 1, 3 ], [ 4, 3 ], [ 4, 5 ], [ 6, 3 ]

Relations
None

Cartan matrix
[1 1 1 0 0 0]
[0 1 0 0 0 0]
[0 0 1 0 0 0]
[0 0 1 1 1 0]
[0 0 0 0 1 0]
[0 0 1 0 0 1]

Good mutations
vertex  1 -> Algebra   37   permutation [ 5, 4, 3, 1, 2, 6 ]
vertex  2 -> Algebra   28   permutation [ 2, 1, 3, 4, 5, 6 ]
vertex  3 -> Algebra   13   permutation [ 1, 2, 3, 4, 5, 6 ]
vertex  4 -> Algebra   37   permutation [ 2, 1, 3, 4, 5, 6 ]
vertex  5 -> Algebra   28   permutation [ 5, 4, 3, 1, 2, 6 ]
vertex  6 -> Algebra   36   permutation [ 2, 1, 3, 4, 5, 6 ]
-------------------------

Algebra   39

Quiver
[ 1, 2 ], [ 3, 1 ], [ 3, 4 ], [ 4, 5 ], [ 6, 3 ]

Relations
None

Cartan matrix
[1 1 0 0 0 0]
[0 1 0 0 0 0]
[1 1 1 1 1 0]
[0 0 0 1 1 0]
[0 0 0 0 1 0]
[1 1 1 1 1 1]

Good mutations
vertex  2 -> Algebra   30   permutation [ 2, 1, 3, 4, 5, 6 ]
vertex  5 -> Algebra   30   permutation [ 5, 4, 3, 1, 2, 6 ]
vertex  6 -> Algebra   13   permutation [ 1, 2, 3, 4, 5, 6 ]
-------------------------

Algebra   56

Quiver
[ 1, 2 ], [ 2, 3 ], [ 4, 5 ], [ 5, 3 ], [ 6, 3 ]

Relations
None

Cartan matrix
[1 1 1 0 0 0]
[0 1 1 0 0 0]
[0 0 1 0 0 0]
[0 0 1 1 1 0]
[0 0 1 0 1 0]
[0 0 1 0 0 1]

Good mutations
vertex  1 -> Algebra   28   permutation [ 4, 5, 3, 2, 1, 6 ]
vertex  3 -> Algebra   29   permutation [ 1, 2, 3, 5, 4, 6 ]
vertex  4 -> Algebra   28   permutation [ 1, 2, 3, 5, 4, 6 ]
vertex  6 -> Algebra   23   permutation [ 1, 2, 3, 4, 5, 6 ]
-------------------------

Algebra   59

Quiver
[ 1, 2 ], [ 3, 2 ], [ 3, 4 ], [ 5, 4 ], [ 6, 3 ]

Relations
None

Cartan matrix
[1 1 0 0 0 0]
[0 1 0 0 0 0]
[0 1 1 1 0 0]
[0 0 0 1 0 0]
[0 0 0 1 1 0]
[0 1 1 1 0 1]

Good mutations
vertex  1 -> Algebra   30   permutation [ 5, 4, 3, 2, 1, 6 ]
vertex  2 -> Algebra   37   permutation [ 1, 2, 3, 4, 5, 6 ]
vertex  4 -> Algebra   37   permutation [ 5, 4, 3, 2, 1, 6 ]
vertex  5 -> Algebra   30   permutation [ 1, 2, 3, 4, 5, 6 ]
vertex  6 -> Algebra   29   permutation [ 1, 2, 3, 4, 5, 6 ]
-------------------------



==> anc/txt/E6_2.txt <==
Algebra    3

Quiver
[ 1, 3 ], [ 2, 1 ], [ 3, 2 ], [ 3, 4 ], [ 3, 6 ], [ 4, 5 ]

Relations
[ 3, 2, 1 ]
[ 1, 3, 2 ]
[ 2, 1, 3 ]

Cartan matrix
[1 0 1 1 1 1]
[1 1 0 0 0 0]
[0 1 1 1 1 1]
[0 0 0 1 1 0]
[0 0 0 0 1 0]
[0 0 0 0 0 1]

Good mutations
vertex  3 -> Algebra   14   permutation [ 1, 2, 3, 4, 5, 6 ]
vertex  5 -> Algebra   16   permutation [ 1, 2, 3, 4, 5, 6 ]
vertex  6 -> Algebra   17   permutation [ 1, 2, 3, 4, 5, 6 ]
-------------------------

Algebra    4

Quiver
[ 1, 2 ], [ 2, 4 ], [ 2, 6 ], [ 3, 2 ], [ 4, 3 ], [ 4, 5 ], [ 6, 3 ]

Relations
[ 4, 3, 2 ]
[ 6, 3, 2 ]
[ 3, 2, 4 ]
[ 3, 2, 6 ]
[ 2, 4, 3 ] - [ 2, 6, 3 ]

Cartan matrix
[1 1 1 1 1 1]
[0 1 1 1 1 1]
[0 1 1 0 0 0]
[0 0 1 1 1 0]
[0 0 0 0 1 0]
[0 0 1 0 0 1]

Good mutations
vertex  1 -> Algebra    9   permutation [ 1, 2, 3, 4, 5, 6 ]
vertex  2 -> Algebra   18   permutation [ 1, 2, 3, 4, 5, 6 ]
vertex  5 -> Algebra   20   permutation [ 1, 2, 3, 4, 5, 6 ]
-------------------------

Algebra    5

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 5 ], [ 3, 6 ], [ 4, 3 ], [ 5, 4 ]

Relations
[ 5, 4, 3 ]
[ 3, 5, 4 ]
[ 4, 3, 5 ]

Cartan matrix
[1 1 1 0 1 1]
[0 1 1 0 1 1]
[0 0 1 0 1 1]
[0 0 1 1 0 1]
[0 0 0 1 1 0]
[0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra   10   permutation [ 1, 2, 3, 4, 5, 6 ]
vertex  6 -> Algebra   24   permutation [ 1, 2, 3, 4, 5, 6 ]
-------------------------

Algebra    9

Quiver
[ 2, 1 ], [ 2, 4 ], [ 2, 6 ], [ 3, 2 ], [ 4, 3 ], [ 4, 5 ], [ 6, 3 ]

Relations
[ 4, 3, 2 ]
[ 6, 3, 2 ]
[ 3, 2, 4 ]
[ 3, 2, 6 ]
[ 2, 4, 3 ] - [ 2, 6, 3 ]

Cartan matrix
[1 0 0 0 0 0]
[1 1 1 1 1 1]
[1 1 1 0 0 0]
[0 0 1 1 1 0]
[0 0 0 0 1 0]
[0 0 1 0 0 1]

Good mutations
vertex  1 -> Algebra    4   permutation [ 1, 2, 3, 4, 5, 6 ]
vertex  2 -> Algebra   31   permutation [ 1, 2, 3, 4, 5, 6 ]
vertex  5 -> Algebra   33   permutation [ 1, 2, 3, 4, 5, 6 ]
-------------------------

Algebra   10

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 5 ], [ 3, 6 ], [ 4, 3 ], [ 5, 4 ]

Relations
[ 5, 4, 3 ]
[ 3, 5, 4 ]
[ 4, 3, 5 ]

Cartan matrix
[1 0 0 0 0 0]
[1 1 1 0 1 1]
[0 0 1 0 1 1]
[0 0 1 1 0 1]
[0 0 0 1 1 0]
[0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra    5   permutation [ 1, 2, 3, 4, 5, 6 ]
vertex  2 -> Algebra   16   permutation [ 4, 5, 3, 2, 1, 6 ]
vertex  6 -> Algebra   31   permutation [ 4, 3, 5, 2, 1, 6 ]
-------------------------

Algebra   14

Quiver
[ 1, 4 ], [ 1, 6 ], [ 2, 3 ], [ 3, 1 ], [ 4, 3 ], [ 4, 5 ], [ 6, 3 ]

Relations
[ 4, 3, 1 ]
[ 6, 3, 1 ]
[ 3, 1, 4 ]
[ 3, 1, 6 ]
[ 1, 4, 3 ] - [ 1, 6, 3 ]

Cartan matrix
[1 0 1 1 1 1]
[1 1 1 0 0 0]
[1 0 1 0 0 0]
[0 0 1 1 1 0]
[0 0 0 0 1 0]
[0 0 1 0 0 1]

Good mutations
vertex  2 -> Algebra   18   permutation [ 1, 3, 2, 4, 5, 6 ]
vertex  3 -> Algebra    3   permutation [ 1, 2, 3, 4, 5, 6 ]
vertex  5 -> Algebra   41   permutation [ 1, 2, 3, 4, 5, 6 ]
-------------------------

Algebra   16

Quiver
[ 1, 3 ], [ 2, 1 ], [ 3, 2 ], [ 3, 4 ], [ 3, 6 ], [ 5, 4 ]

Relations
[ 3, 2, 1 ]
[ 1, 3, 2 ]
[ 2, 1, 3 ]

Cartan matrix
[1 0 1 1 0 1]
[1 1 0 0 0 0]
[0 1 1 1 0 1]
[0 0 0 1 0 0]
[0 0 0 1 1 0]
[0 0 0 0 0 1]

Good mutations
vertex  3 -> Algebra   41   permutation [ 1, 2, 3, 4, 5, 6 ]
vertex  4 -> Algebra   10   permutation [ 5, 4, 3, 1, 2, 6 ]
vertex  5 -> Algebra    3   permutation [ 1, 2, 3, 4, 5, 6 ]
vertex  6 -> Algebra   45   permutation [ 1, 2, 3, 4, 5, 6 ]
-------------------------

Algebra   17

Quiver
[ 1, 3 ], [ 2, 1 ], [ 3, 2 ], [ 3, 4 ], [ 4, 5 ], [ 6, 3 ]

Relations
[ 3, 2, 1 ]
[ 1, 3, 2 ]
[ 2, 1, 3 ]

Cartan matrix
[1 0 1 1 1 0]
[1 1 0 0 0 0]
[0 1 1 1 1 0]
[0 0 0 1 1 0]
[0 0 0 0 1 0]
[0 1 1 1 1 1]

Good mutations
vertex  5 -> Algebra   45   permutation [ 1, 2, 3, 4, 5, 6 ]
vertex  6 -> Algebra    3   permutation [ 1, 2, 3, 4, 5, 6 ]
-------------------------

Algebra   18

Quiver
[ 1, 4 ], [ 1, 6 ], [ 2, 1 ], [ 2, 3 ], [ 4, 2 ], [ 4, 5 ], [ 6, 2 ]

Relations
[ 4, 2, 1 ]
[ 6, 2, 1 ]
[ 2, 1, 4 ]
[ 2, 1, 6 ]
[ 1, 4, 2 ] - [ 1, 6, 2 ]

Cartan matrix
[1 1 1 1 1 1]
[1 1 1 0 0 0]
[0 0 1 0 0 0]
[0 1 1 1 1 0]
[0 0 0 0 1 0]
[0 1 1 0 0 1]

Good mutations
vertex  2 -> Algebra    4   permutation [ 1, 2, 3, 4, 5, 6 ]
vertex  3 -> Algebra   14   permutation [ 1, 3, 2, 4, 5, 6 ]
vertex  5 -> Algebra   27   permutation [ 5, 4, 1, 2, 3, 6 ]
-------------------------

Algebra   20

Quiver
[ 1, 2 ], [ 2, 4 ], [ 2, 6 ], [ 3, 2 ], [ 4, 3 ], [ 5, 4 ], [ 6, 3 ]

Relations
[ 4, 3, 2 ]
[ 6, 3, 2 ]
[ 3, 2, 4 ]
[ 3, 2, 6 ]
[ 2, 4, 3 ] - [ 2, 6, 3 ]

Cartan matrix
[1 1 1 1 0 1]
[0 1 1 1 0 1]
[0 1 1 0 0 0]
[0 0 1 1 0 0]
[0 0 1 1 1 0]
[0 0 1 0 0 1]

Good mutations
vertex  1 -> Algebra   33   permutation [ 1, 2, 3, 4, 5, 6 ]
vertex  2 -> Algebra   27   permutation [ 5, 4, 1, 2, 3, 6 ]
vertex  5 -> Algebra    4   permutation [ 1, 2, 3, 4, 5, 6 ]
-------------------------

Algebra   24

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 5 ], [ 4, 3 ], [ 5, 4 ], [ 6, 3 ]

Relations
[ 5, 4, 3 ]
[ 3, 5, 4 ]
[ 4, 3, 5 ]

Cartan matrix
[1 1 1 0 1 0]
[0 1 1 0 1 0]
[0 0 1 0 1 0]
[0 0 1 1 0 0]
[0 0 0 1 1 0]
[0 0 1 0 1 1]

Good mutations
vertex  1 -> Algebra   31   permutation [ 4, 3, 5, 2, 1, 6 ]
vertex  3 -> Algebra   33   permutation [ 4, 3, 5, 2, 1, 6 ]
vertex  6 -> Algebra    5   permutation [ 1, 2, 3, 4, 5, 6 ]
-------------------------

Algebra   27

Quiver
[ 1, 2 ], [ 2, 4 ], [ 3, 2 ], [ 3, 6 ], [ 4, 3 ], [ 4, 5 ], [ 6, 4 ]

Relations
[ 4, 3, 2 ]
[ 2, 4, 3 ]
[ 6, 4, 3 ]
[ 4, 3, 6 ]
[ 3, 2, 4 ] - [ 3, 6, 4 ]

Cartan matrix
[1 1 0 1 1 0]
[0 1 0 1 1 0]
[0 1 1 1 1 1]
[0 0 1 1 1 0]
[0 0 0 0 1 0]
[0 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra   18   permutation [ 3, 4, 5, 2, 1, 6 ]
vertex  4 -> Algebra   20   permutation [ 3, 4, 5, 2, 1, 6 ]
vertex  5 -> Algebra   41   permutation [ 3, 5, 4, 2, 1, 6 ]
-------------------------

Algebra   31

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 1 ], [ 4, 2 ], [ 4, 5 ], [ 6, 2 ]

Relations
[ 2, 3, 1 ]
[ 3, 1, 2 ]
[ 1, 2, 3 ]

Cartan matrix
[1 1 0 0 0 0]
[0 1 1 0 0 0]
[1 0 1 0 0 0]
[0 1 1 1 1 0]
[0 0 0 0 1 0]
[0 1 1 0 0 1]

Good mutations
vertex  2 -> Algebra    9   permutation [ 1, 2, 3, 4, 5, 6 ]
vertex  4 -> Algebra   45   permutation [ 1, 3, 2, 4, 5, 6 ]
vertex  5 -> Algebra   24   permutation [ 5, 4, 2, 1, 3, 6 ]
vertex  6 -> Algebra   10   permutation [ 5, 4, 2, 1, 3, 6 ]
-------------------------

Algebra   33

Quiver
[ 2, 1 ], [ 2, 4 ], [ 2, 6 ], [ 3, 2 ], [ 4, 3 ], [ 5, 4 ], [ 6, 3 ]

Relations
[ 4, 3, 2 ]
[ 6, 3, 2 ]
[ 3, 2, 4 ]
[ 3, 2, 6 ]
[ 2, 4, 3 ] - [ 2, 6, 3 ]

Cartan matrix
[1 0 0 0 0 0]
[1 1 1 1 0 1]
[1 1 1 0 0 0]
[0 0 1 1 0 0]
[0 0 1 1 1 0]
[0 0 1 0 0 1]

Good mutations
vertex  1 -> Algebra   20   permutation [ 1, 2, 3, 4, 5, 6 ]
vertex  2 -> Algebra   24   permutation [ 5, 4, 2, 1, 3, 6 ]
vertex  5 -> Algebra    9   permutation [ 1, 2, 3, 4, 5, 6 ]
-------------------------

Algebra   41

Quiver
[ 1, 4 ], [ 1, 6 ], [ 2, 3 ], [ 3, 1 ], [ 4, 3 ], [ 5, 4 ], [ 6, 3 ]

Relations
[ 4, 3, 1 ]
[ 6, 3, 1 ]
[ 3, 1, 4 ]
[ 3, 1, 6 ]
[ 1, 4, 3 ] - [ 1, 6, 3 ]

Cartan matrix
[1 0 1 1 0 1]
[1 1 1 0 0 0]
[1 0 1 0 0 0]
[0 0 1 1 0 0]
[0 0 1 1 1 0]
[0 0 1 0 0 1]

Good mutations
vertex  2 -> Algebra   27   permutation [ 5, 4, 1, 3, 2, 6 ]
vertex  3 -> Algebra   16   permutation [ 1, 2, 3, 4, 5, 6 ]
vertex  5 -> Algebra   14   permutation [ 1, 2, 3, 4, 5, 6 ]
-------------------------

Algebra   45

Quiver
[ 1, 3 ], [ 2, 1 ], [ 3, 2 ], [ 3, 4 ], [ 5, 4 ], [ 6, 3 ]

Relations
[ 3, 2, 1 ]
[ 1, 3, 2 ]
[ 2, 1, 3 ]

Cartan matrix
[1 0 1 1 0 0]
[1 1 0 0 0 0]
[0 1 1 1 0 0]
[0 0 0 1 0 0]
[0 0 0 1 1 0]
[0 1 1 1 0 1]

Good mutations
vertex  4 -> Algebra   31   permutation [ 1, 3, 2, 4, 5, 6 ]
vertex  5 -> Algebra   17   permutation [ 1, 2, 3, 4, 5, 6 ]
vertex  6 -> Algebra   16   permutation [ 1, 2, 3, 4, 5, 6 ]
-------------------------



==> anc/txt/E6_3.txt <==
Algebra   15

Quiver
[ 1, 3 ], [ 2, 1 ], [ 3, 2 ], [ 3, 5 ], [ 3, 6 ], [ 4, 3 ], [ 5, 4 ]

Relations
[ 3, 2, 1 ]
[ 1, 3, 2 ]
[ 2, 1, 3 ]
[ 5, 4, 3 ]
[ 3, 5, 4 ]
[ 4, 3, 5 ]

Cartan matrix
[1 0 1 0 1 1]
[1 1 0 0 0 0]
[0 1 1 0 1 1]
[0 1 1 1 0 1]
[0 0 0 1 1 0]
[0 0 0 0 0 1]

Good mutations
vertex  6 -> Algebra   44   permutation [ 1, 2, 3, 4, 5, 6 ]
-------------------------

Algebra   44

Quiver
[ 1, 3 ], [ 2, 1 ], [ 3, 2 ], [ 3, 5 ], [ 4, 3 ], [ 5, 4 ], [ 6, 3 ]

Relations
[ 3, 2, 1 ]
[ 1, 3, 2 ]
[ 2, 1, 3 ]
[ 5, 4, 3 ]
[ 3, 5, 4 ]
[ 4, 3, 5 ]

Cartan matrix
[1 0 1 0 1 0]
[1 1 0 0 0 0]
[0 1 1 0 1 0]
[0 1 1 1 0 0]
[0 0 0 1 1 0]
[0 1 1 0 1 1]

Good mutations
vertex  6 -> Algebra   15   permutation [ 1, 2, 3, 4, 5, 6 ]
-------------------------



==> anc/txt/E6_4.txt <==
Algebra   19

Quiver
[ 1, 2 ], [ 2, 5 ], [ 2, 6 ], [ 3, 4 ], [ 4, 2 ], [ 5, 4 ], [ 6, 3 ]

Relations
[ 5, 4, 2 ]
[ 6, 3, 4, 2 ]
[ 4, 2, 6, 3 ]
[ 4, 2, 5 ]
[ 3, 4, 2, 6 ]
[ 2, 5, 4 ] - [ 2, 6, 3, 4 ]

Cartan matrix
[1 1 1 1 1 1]
[0 1 1 1 1 1]
[0 1 1 1 0 0]
[0 1 0 1 0 1]
[0 0 0 1 1 0]
[0 0 1 1 0 1]

Good mutations
vertex  1 -> Algebra   32   permutation [ 1, 2, 3, 4, 5, 6 ]
vertex  2 -> Algebra   48   permutation [ 1, 2, 3, 4, 5, 6 ]
vertex  3 -> Algebra   22   permutation [ 1, 2, 4, 3, 5, 6 ]
vertex  6 -> Algebra   50   permutation [ 1, 2, 3, 4, 5, 6 ]
-------------------------

Algebra   21

Quiver
[ 1, 2 ], [ 2, 4 ], [ 3, 6 ], [ 4, 3 ], [ 4, 5 ], [ 6, 2 ]

Relations
[ 4, 3, 6, 2 ]
[ 6, 2, 4, 3 ]
[ 3, 6, 2, 4 ]
[ 2, 4, 3, 6 ]

Cartan matrix
[1 1 1 1 1 0]
[0 1 1 1 1 0]
[0 1 1 0 0 1]
[0 0 1 1 1 1]
[0 0 0 0 1 0]
[0 1 0 1 1 1]

Good mutations
vertex  1 -> Algebra   34   permutation [ 1, 2, 3, 4, 5, 6 ]
vertex  2 -> Algebra   53   permutation [ 1, 2, 3, 4, 5, 6 ]
vertex  4 -> Algebra   50   permutation [ 1, 2, 3, 4, 5, 6 ]
vertex  5 -> Algebra   52   permutation [ 1, 2, 3, 4, 5, 6 ]
-------------------------

Algebra   22

Quiver
[ 1, 2 ], [ 2, 5 ], [ 2, 6 ], [ 3, 2 ], [ 3, 4 ], [ 4, 6 ], [ 5, 3 ], [ 6, 3 ]

Relations
[ 5, 3, 2 ]
[ 6, 3, 2 ]
[ 4, 6, 3 ]
[ 6, 3, 4 ]
[ 3, 2, 5 ]
[ 2, 5, 3 ] - [ 2, 6, 3 ]
[ 3, 2, 6 ] - [ 3, 4, 6 ]

Cartan matrix
[1 1 1 0 1 1]
[0 1 1 0 1 1]
[0 1 1 1 0 1]
[0 0 0 1 0 1]
[0 0 1 1 1 0]
[0 0 1 0 0 1]

Good mutations
vertex  1 -> Algebra   35   permutation [ 1, 2, 3, 4, 5, 6 ]
vertex  4 -> Algebra   19   permutation [ 1, 2, 4, 3, 5, 6 ]
vertex  5 -> Algebra   40   permutation [ 3, 1, 2, 6, 4, 5 ]
vertex  6 -> Algebra   42   permutation [ 3, 1, 2, 6, 4, 5 ]
-------------------------

Algebra   32

Quiver
[ 2, 1 ], [ 2, 5 ], [ 2, 6 ], [ 3, 4 ], [ 4, 2 ], [ 5, 4 ], [ 6, 3 ]

Relations
[ 5, 4, 2 ]
[ 6, 3, 4, 2 ]
[ 4, 2, 6, 3 ]
[ 4, 2, 5 ]
[ 3, 4, 2, 6 ]
[ 2, 5, 4 ] - [ 2, 6, 3, 4 ]

Cartan matrix
[1 0 0 0 0 0]
[1 1 1 1 1 1]
[1 1 1 1 0 0]
[1 1 0 1 0 1]
[0 0 0 1 1 0]
[0 0 1 1 0 1]

Good mutations
vertex  1 -> Algebra   19   permutation [ 1, 2, 3, 4, 5, 6 ]
vertex  2 -> Algebra   60   permutation [ 1, 2, 3, 4, 5, 6 ]
vertex  3 -> Algebra   35   permutation [ 1, 2, 4, 3, 5, 6 ]
vertex  6 -> Algebra   53   permutation [ 6, 3, 5, 2, 1, 4 ]
-------------------------

Algebra   34

Quiver
[ 2, 1 ], [ 2, 4 ], [ 3, 6 ], [ 4, 3 ], [ 4, 5 ], [ 6, 2 ]

Relations
[ 4, 3, 6, 2 ]
[ 6, 2, 4, 3 ]
[ 3, 6, 2, 4 ]
[ 2, 4, 3, 6 ]

Cartan matrix
[1 0 0 0 0 0]
[1 1 1 1 1 0]
[1 1 1 0 0 1]
[0 0 1 1 1 1]
[0 0 0 0 1 0]
[1 1 0 1 1 1]

Good mutations
vertex  1 -> Algebra   21   permutation [ 1, 2, 3, 4, 5, 6 ]
vertex  2 -> Algebra   35   permutation [ 5, 4, 6, 1, 3, 2 ]
vertex  4 -> Algebra   53   permutation [ 6, 3, 5, 2, 1, 4 ]
vertex  5 -> Algebra   42   permutation [ 6, 5, 4, 2, 1, 3 ]
-------------------------

Algebra   35

Quiver
[ 2, 1 ], [ 2, 5 ], [ 2, 6 ], [ 3, 2 ], [ 3, 4 ], [ 4, 6 ], [ 5, 3 ], [ 6, 3 ]

Relations
[ 5, 3, 2 ]
[ 6, 3, 2 ]
[ 4, 6, 3 ]
[ 6, 3, 4 ]
[ 3, 2, 5 ]
[ 2, 5, 3 ] - [ 2, 6, 3 ]
[ 3, 2, 6 ] - [ 3, 4, 6 ]

Cartan matrix
[1 0 0 0 0 0]
[1 1 1 0 1 1]
[1 1 1 1 0 1]
[0 0 0 1 0 1]
[0 0 1 1 1 0]
[0 0 1 0 0 1]

Good mutations
vertex  1 -> Algebra   22   permutation [ 1, 2, 3, 4, 5, 6 ]
vertex  2 -> Algebra   63   permutation [ 1, 2, 3, 4, 5, 6 ]
vertex  4 -> Algebra   32   permutation [ 1, 2, 4, 3, 5, 6 ]
vertex  5 -> Algebra   47   permutation [ 3, 2, 1, 6, 4, 5 ]
vertex  6 -> Algebra   34   permutation [ 4, 6, 5, 2, 1, 3 ]
-------------------------

Algebra   40

Quiver
[ 1, 5 ], [ 1, 6 ], [ 2, 3 ], [ 3, 4 ], [ 4, 1 ], [ 5, 4 ], [ 6, 3 ]

Relations
[ 5, 4, 1 ]
[ 6, 3, 4, 1 ]
[ 4, 1, 6, 3 ]
[ 4, 1, 5 ]
[ 3, 4, 1, 6 ]
[ 1, 5, 4 ] - [ 1, 6, 3, 4 ]

Cartan matrix
[1 0 1 1 1 1]
[1 1 1 1 0 0]
[1 0 1 1 0 0]
[1 0 0 1 0 1]
[0 0 0 1 1 0]
[0 0 1 1 0 1]

Good mutations
vertex  2 -> Algebra   47   permutation [ 1, 3, 2, 4, 5, 6 ]
vertex  6 -> Algebra   22   permutation [ 2, 3, 1, 5, 6, 4 ]
-------------------------

Algebra   42

Quiver
[ 1, 4 ], [ 2, 3 ], [ 3, 6 ], [ 4, 3 ], [ 4, 5 ], [ 6, 1 ]

Relations
[ 4, 3, 6, 1 ]
[ 6, 1, 4, 3 ]
[ 3, 6, 1, 4 ]
[ 1, 4, 3, 6 ]

Cartan matrix
[1 0 1 1 1 0]
[1 1 1 0 0 1]
[1 0 1 0 0 1]
[0 0 1 1 1 1]
[0 0 0 0 1 0]
[1 0 0 1 1 1]

Good mutations
vertex  2 -> Algebra   34   permutation [ 5, 4, 6, 3, 2, 1 ]
vertex  3 -> Algebra   46   permutation [ 1, 2, 6, 4, 5, 3 ]
vertex  4 -> Algebra   22   permutation [ 2, 3, 1, 5, 6, 4 ]
vertex  5 -> Algebra   52   permutation [ 5, 4, 6, 3, 2, 1 ]
-------------------------

Algebra   46

Quiver
[ 1, 4 ], [ 2, 3 ], [ 3, 1 ], [ 3, 6 ], [ 4, 3 ], [ 4, 5 ], [ 6, 2 ], [ 6, 4 ]

Relations
[ 4, 3, 1 ]
[ 3, 6, 2 ]
[ 1, 4, 3 ]
[ 2, 3, 6 ]
[ 4, 3, 6 ]
[ 6, 2, 3 ] - [ 6, 4, 3 ]
[ 3, 1, 4 ] - [ 3, 6, 4 ]

Cartan matrix
[1 0 0 1 1 0]
[1 1 1 0 0 0]
[1 0 1 1 1 1]
[0 0 1 1 1 0]
[0 0 0 0 1 0]
[0 1 1 1 1 1]

Good mutations
vertex  1 -> Algebra   62   permutation [ 5, 4, 3, 6, 2, 1 ]
vertex  2 -> Algebra   58   permutation [ 1, 3, 2, 4, 5, 6 ]
vertex  5 -> Algebra   60   permutation [ 1, 4, 2, 3, 5, 6 ]
vertex  6 -> Algebra   42   permutation [ 1, 2, 6, 4, 5, 3 ]
-------------------------

Algebra   47

Quiver
[ 1, 5 ], [ 1, 6 ], [ 2, 3 ], [ 2, 4 ], [ 4, 1 ], [ 5, 4 ], [ 6, 2 ]

Relations
[ 5, 4, 1 ]
[ 6, 2, 4, 1 ]
[ 4, 1, 6, 2 ]
[ 4, 1, 5 ]
[ 2, 4, 1, 6 ]
[ 1, 5, 4 ] - [ 1, 6, 2, 4 ]

Cartan matrix
[1 1 1 1 1 1]
[1 1 1 1 0 0]
[0 0 1 0 0 0]
[1 0 0 1 0 1]
[0 0 0 1 1 0]
[0 1 1 1 0 1]

Good mutations
vertex  2 -> Algebra   48   permutation [ 1, 4, 3, 2, 5, 6 ]
vertex  3 -> Algebra   40   permutation [ 1, 3, 2, 4, 5, 6 ]
vertex  6 -> Algebra   35   permutation [ 3, 2, 1, 5, 6, 4 ]
-------------------------

Algebra   48

Quiver
[ 1, 5 ], [ 1, 6 ], [ 2, 1 ], [ 2, 4 ], [ 3, 4 ], [ 4, 6 ], [ 5, 2 ], [ 6, 2 ], [ 6, 3 ]

Relations
[ 5, 2, 1 ]
[ 6, 2, 1 ]
[ 4, 6, 2 ]
[ 4, 6, 3 ]
[ 2, 1, 5 ]
[ 3, 4, 6 ]
[ 1, 5, 2 ] - [ 1, 6, 2 ]
[ 6, 2, 4 ] - [ 6, 3, 4 ]
[ 2, 1, 6 ] - [ 2, 4, 6 ]

Cartan matrix
[1 1 1 1 1 1]
[1 1 0 1 0 1]
[0 0 1 1 0 0]
[0 0 0 1 0 1]
[0 1 0 1 1 0]
[0 1 1 1 0 1]

Good mutations
vertex  1 -> Algebra   51   permutation [ 5, 1, 4, 6, 3, 2 ]
vertex  2 -> Algebra   19   permutation [ 1, 2, 3, 4, 5, 6 ]
vertex  4 -> Algebra   47   permutation [ 1, 4, 3, 2, 5, 6 ]
vertex  6 -> Algebra   58   permutation [ 3, 1, 5, 6, 4, 2 ]
-------------------------

Algebra   50

Quiver
[ 1, 2 ], [ 2, 3 ], [ 2, 5 ], [ 3, 4 ], [ 3, 6 ], [ 4, 2 ], [ 5, 4 ], [ 6, 2 ]

Relations
[ 5, 4, 2 ]
[ 4, 2, 3 ]
[ 6, 2, 3 ]
[ 4, 2, 5 ]
[ 2, 3, 6 ]
[ 3, 4, 2 ] - [ 3, 6, 2 ]
[ 2, 3, 4 ] - [ 2, 5, 4 ]

Cartan matrix
[1 1 1 1 1 0]
[0 1 1 1 1 0]
[0 1 1 1 0 1]
[0 1 0 1 0 0]
[0 0 0 1 1 0]
[0 1 0 0 1 1]

Good mutations
vertex  1 -> Algebra   53   permutation [ 6, 3, 5, 2, 1, 4 ]
vertex  2 -> Algebra   53   permutation [ 3, 1, 6, 2, 4, 5 ]
vertex  3 -> Algebra   52   permutation [ 6, 3, 5, 2, 1, 4 ]
vertex  4 -> Algebra   21   permutation [ 1, 2, 3, 4, 5, 6 ]
vertex  5 -> Algebra   63   permutation [ 6, 2, 3, 4, 1, 5 ]
vertex  6 -> Algebra   19   permutation [ 1, 2, 3, 4, 5, 6 ]
-------------------------

Algebra   51

Quiver
[ 1, 2 ], [ 2, 6 ], [ 3, 4 ], [ 4, 2 ], [ 4, 5 ], [ 5, 3 ], [ 6, 3 ]

Relations
[ 6, 3, 4, 2 ]
[ 2, 6, 3, 4 ]
[ 5, 3, 4 ]
[ 3, 4, 5 ]
[ 3, 4, 2, 6 ]
[ 4, 2, 6, 3 ] - [ 4, 5, 3 ]

Cartan matrix
[1 1 1 0 0 1]
[0 1 1 0 0 1]
[0 1 1 1 0 0]
[0 1 1 1 1 1]
[0 0 1 0 1 0]
[0 0 1 1 0 1]

Good mutations
vertex  1 -> Algebra   62   permutation [ 1, 2, 3, 4, 5, 6 ]
vertex  2 -> Algebra   48   permutation [ 2, 6, 5, 3, 1, 4 ]
vertex  6 -> Algebra   60   permutation [ 6, 2, 5, 3, 1, 4 ]
-------------------------

Algebra   52

Quiver
[ 1, 2 ], [ 2, 4 ], [ 3, 6 ], [ 4, 3 ], [ 5, 4 ], [ 6, 2 ]

Relations
[ 4, 3, 6, 2 ]
[ 6, 2, 4, 3 ]
[ 3, 6, 2, 4 ]
[ 2, 4, 3, 6 ]

Cartan matrix
[1 1 1 1 0 0]
[0 1 1 1 0 0]
[0 1 1 0 0 1]
[0 0 1 1 0 1]
[0 0 1 1 1 1]
[0 1 0 1 0 1]

Good mutations
vertex  1 -> Algebra   42   permutation [ 6, 5, 4, 2, 1, 3 ]
vertex  2 -> Algebra   50   permutation [ 5, 4, 2, 6, 3, 1 ]
vertex  4 -> Algebra   60   permutation [ 6, 2, 5, 3, 1, 4 ]
vertex  5 -> Algebra   21   permutation [ 1, 2, 3, 4, 5, 6 ]
-------------------------

Algebra   53

Quiver
[ 1, 4 ], [ 2, 1 ], [ 2, 6 ], [ 3, 6 ], [ 4, 2 ], [ 4, 3 ], [ 4, 5 ], [ 6, 4 ]

Relations
[ 4, 2, 1 ]
[ 1, 4, 2 ]
[ 6, 4, 2 ]
[ 6, 4, 3 ]
[ 3, 6, 4 ]
[ 2, 1, 4 ] - [ 2, 6, 4 ]
[ 4, 2, 6 ] - [ 4, 3, 6 ]

Cartan matrix
[1 0 1 1 1 0]
[1 1 0 1 1 1]
[0 0 1 0 0 1]
[0 1 1 1 1 1]
[0 0 0 0 1 0]
[0 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra   32   permutation [ 5, 4, 2, 6, 3, 1 ]
vertex  2 -> Algebra   21   permutation [ 1, 2, 3, 4, 5, 6 ]
vertex  3 -> Algebra   58   permutation [ 1, 2, 6, 4, 5, 3 ]
vertex  4 -> Algebra   50   permutation [ 2, 4, 1, 5, 6, 3 ]
vertex  5 -> Algebra   50   permutation [ 5, 4, 2, 6, 3, 1 ]
vertex  6 -> Algebra   34   permutation [ 5, 4, 2, 6, 3, 1 ]
-------------------------

Algebra   58

Quiver
[ 1, 4 ], [ 2, 1 ], [ 2, 3 ], [ 3, 6 ], [ 4, 2 ], [ 4, 5 ], [ 6, 4 ]

Relations
[ 4, 2, 1 ]
[ 1, 4, 2 ]
[ 3, 6, 4, 2 ]
[ 6, 4, 2, 3 ]
[ 4, 2, 3, 6 ]
[ 2, 1, 4 ] - [ 2, 3, 6, 4 ]

Cartan matrix
[1 0 0 1 1 0]
[1 1 1 1 1 1]
[0 0 1 1 1 1]
[0 1 1 1 1 0]
[0 0 0 0 1 0]
[0 1 0 1 1 1]

Good mutations
vertex  3 -> Algebra   46   permutation [ 1, 3, 2, 4, 5, 6 ]
vertex  4 -> Algebra   48   permutation [ 2, 6, 1, 5, 3, 4 ]
vertex  5 -> Algebra   63   permutation [ 1, 4, 2, 3, 5, 6 ]
vertex  6 -> Algebra   53   permutation [ 1, 2, 6, 4, 5, 3 ]
-------------------------

Algebra   60

Quiver
[ 1, 2 ], [ 2, 4 ], [ 3, 4 ], [ 4, 1 ], [ 4, 6 ], [ 5, 2 ], [ 6, 2 ], [ 6, 3 ]

Relations
[ 2, 4, 1 ]
[ 4, 6, 3 ]
[ 1, 2, 4 ]
[ 2, 4, 6 ]
[ 3, 4, 6 ]
[ 4, 1, 2 ] - [ 4, 6, 2 ]
[ 6, 2, 4 ] - [ 6, 3, 4 ]

Cartan matrix
[1 1 0 0 0 0]
[0 1 0 1 0 0]
[1 0 1 1 0 0]
[1 1 0 1 0 1]
[0 1 0 1 1 0]
[0 1 1 1 0 1]

Good mutations
vertex  1 -> Algebra   51   permutation [ 5, 2, 4, 6, 3, 1 ]
vertex  2 -> Algebra   32   permutation [ 1, 2, 3, 4, 5, 6 ]
vertex  3 -> Algebra   63   permutation [ 1, 2, 4, 3, 5, 6 ]
vertex  5 -> Algebra   46   permutation [ 1, 3, 4, 2, 5, 6 ]
vertex  6 -> Algebra   52   permutation [ 5, 2, 4, 6, 3, 1 ]
-------------------------

Algebra   62

Quiver
[ 2, 1 ], [ 2, 6 ], [ 3, 4 ], [ 4, 2 ], [ 4, 5 ], [ 5, 3 ], [ 6, 3 ]

Relations
[ 6, 3, 4, 2 ]
[ 2, 6, 3, 4 ]
[ 5, 3, 4 ]
[ 3, 4, 5 ]
[ 3, 4, 2, 6 ]
[ 4, 2, 6, 3 ] - [ 4, 5, 3 ]

Cartan matrix
[1 0 0 0 0 0]
[1 1 1 0 0 1]
[1 1 1 1 0 0]
[1 1 1 1 1 1]
[0 0 1 0 1 0]
[0 0 1 1 0 1]

Good mutations
vertex  1 -> Algebra   51   permutation [ 1, 2, 3, 4, 5, 6 ]
vertex  6 -> Algebra   46   permutation [ 6, 5, 3, 2, 1, 4 ]
-------------------------

Algebra   63

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 1 ], [ 3, 4 ], [ 4, 6 ], [ 5, 2 ], [ 6, 2 ]

Relations
[ 2, 3, 1 ]
[ 1, 2, 3 ]
[ 4, 6, 2, 3 ]
[ 6, 2, 3, 4 ]
[ 2, 3, 4, 6 ]
[ 3, 1, 2 ] - [ 3, 4, 6, 2 ]

Cartan matrix
[1 1 0 0 0 0]
[0 1 1 1 0 0]
[1 1 1 1 0 1]
[0 1 0 1 0 1]
[0 1 1 1 1 0]
[0 1 1 0 0 1]

Good mutations
vertex  2 -> Algebra   35   permutation [ 1, 2, 3, 4, 5, 6 ]
vertex  4 -> Algebra   60   permutation [ 1, 2, 4, 3, 5, 6 ]
vertex  5 -> Algebra   58   permutation [ 1, 3, 4, 2, 5, 6 ]
vertex  6 -> Algebra   50   permutation [ 5, 2, 3, 4, 6, 1 ]
-------------------------



==> anc/txt/E6_5.txt <==
Algebra   43

Quiver
[ 1, 5 ], [ 1, 6 ], [ 2, 3 ], [ 3, 1 ], [ 3, 4 ], [ 4, 2 ], [ 4, 6 ], [ 5, 3 ], [ 6, 3 ]

Relations
[ 5, 3, 1 ]
[ 6, 3, 1 ]
[ 3, 4, 2 ]
[ 2, 3, 4 ]
[ 6, 3, 4 ]
[ 3, 1, 5 ]
[ 1, 5, 3 ] - [ 1, 6, 3 ]
[ 4, 2, 3 ] - [ 4, 6, 3 ]
[ 3, 1, 6 ] - [ 3, 4, 6 ]

Cartan matrix
[1 0 1 0 1 1]
[1 1 1 0 0 0]
[1 0 1 1 0 1]
[0 1 1 1 0 1]
[0 0 1 1 1 0]
[0 0 1 0 0 1]

Good mutations
vertex  2 -> Algebra   54   permutation [ 1, 3, 2, 4, 5, 6 ]
vertex  5 -> Algebra   54   permutation [ 4, 3, 5, 1, 2, 6 ]
vertex  6 -> Algebra   65   permutation [ 1, 2, 3, 4, 5, 6 ]
-------------------------

Algebra   49

Quiver
[ 1, 2 ], [ 2, 6 ], [ 3, 4 ], [ 4, 5 ], [ 5, 2 ], [ 6, 3 ]

Relations
[ 6, 3, 4, 5, 2 ]
[ 4, 5, 2, 6, 3 ]
[ 5, 2, 6, 3, 4 ]
[ 2, 6, 3, 4, 5 ]
[ 3, 4, 5, 2, 6 ]

Cartan matrix
[1 1 1 1 0 1]
[0 1 1 1 0 1]
[0 1 1 1 1 0]
[0 1 0 1 1 1]
[0 1 1 0 1 1]
[0 0 1 1 1 1]

Good mutations
vertex  1 -> Algebra   61   permutation [ 1, 2, 3, 4, 5, 6 ]
vertex  2 -> Algebra   54   permutation [ 2, 6, 3, 4, 1, 5 ]
-------------------------

Algebra   54

Quiver
[ 1, 5 ], [ 1, 6 ], [ 2, 1 ], [ 2, 3 ], [ 3, 4 ], [ 4, 6 ], [ 5, 2 ], [ 6, 2 ]

Relations
[ 5, 2, 1 ]
[ 6, 2, 1 ]
[ 3, 4, 6, 2 ]
[ 4, 6, 2, 3 ]
[ 6, 2, 3, 4 ]
[ 2, 1, 5 ]
[ 1, 5, 2 ] - [ 1, 6, 2 ]
[ 2, 1, 6 ] - [ 2, 3, 4, 6 ]

Cartan matrix
[1 1 1 0 1 1]
[1 1 1 1 0 1]
[0 0 1 1 0 1]
[0 1 0 1 0 1]
[0 1 1 1 1 0]
[0 1 1 0 0 1]

Good mutations
vertex  1 -> Algebra   49   permutation [ 5, 1, 3, 4, 6, 2 ]
vertex  3 -> Algebra   43   permutation [ 1, 3, 2, 4, 5, 6 ]
vertex  5 -> Algebra   65   permutation [ 3, 1, 6, 5, 4, 2 ]
vertex  6 -> Algebra   67   permutation [ 3, 1, 5, 2, 4, 6 ]
-------------------------

Algebra   61

Quiver
[ 2, 1 ], [ 2, 6 ], [ 3, 4 ], [ 4, 5 ], [ 5, 2 ], [ 6, 3 ]

Relations
[ 6, 3, 4, 5, 2 ]
[ 4, 5, 2, 6, 3 ]
[ 5, 2, 6, 3, 4 ]
[ 2, 6, 3, 4, 5 ]
[ 3, 4, 5, 2, 6 ]

Cartan matrix
[1 0 0 0 0 0]
[1 1 1 1 0 1]
[1 1 1 1 1 0]
[1 1 0 1 1 1]
[1 1 1 0 1 1]
[0 0 1 1 1 1]

Good mutations
vertex  1 -> Algebra   49   permutation [ 1, 2, 3, 4, 5, 6 ]
vertex  2 -> Algebra   67   permutation [ 1, 3, 4, 5, 2, 6 ]
-------------------------

Algebra   65

Quiver
[ 1, 5 ], [ 2, 3 ], [ 3, 6 ], [ 4, 2 ], [ 5, 3 ], [ 6, 1 ], [ 6, 4 ]

Relations
[ 5, 3, 6, 1 ]
[ 3, 6, 4, 2 ]
[ 2, 3, 6, 4 ]
[ 3, 6, 1, 5 ]
[ 1, 5, 3, 6 ]
[ 4, 2, 3, 6 ]
[ 6, 1, 5, 3 ] - [ 6, 4, 2, 3 ]

Cartan matrix
[1 0 1 0 1 0]
[1 1 1 0 0 1]
[1 0 1 1 0 1]
[0 1 1 1 0 0]
[0 0 1 1 1 1]
[1 1 1 1 1 1]

Good mutations
vertex  1 -> Algebra   54   permutation [ 5, 6, 4, 2, 1, 3 ]
vertex  2 -> Algebra   67   permutation [ 2, 1, 5, 3, 4, 6 ]
vertex  3 -> Algebra   66   permutation [ 1, 2, 6, 4, 5, 3 ]
vertex  4 -> Algebra   54   permutation [ 2, 6, 1, 5, 4, 3 ]
vertex  5 -> Algebra   67   permutation [ 5, 4, 2, 3, 1, 6 ]
vertex  6 -> Algebra   43   permutation [ 1, 2, 3, 4, 5, 6 ]
-------------------------

Algebra   66

Quiver
[ 1, 5 ], [ 2, 3 ], [ 3, 1 ], [ 3, 4 ], [ 3, 6 ], [ 4, 2 ], [ 5, 3 ], [ 6, 2 ], [ 6, 5 ]

Relations
[ 5, 3, 1 ]
[ 1, 5, 3 ]
[ 4, 2, 3 ]
[ 2, 3, 4 ]
[ 2, 3, 6 ]
[ 5, 3, 6 ]
[ 3, 4, 2 ] - [ 3, 6, 2 ]
[ 6, 2, 3 ] - [ 6, 5, 3 ]
[ 3, 1, 5 ] - [ 3, 6, 5 ]

Cartan matrix
[1 0 0 0 1 0]
[1 1 1 0 0 0]
[1 1 1 1 1 1]
[0 1 0 1 0 0]
[0 0 1 1 1 0]
[0 1 1 0 1 1]

Good mutations
vertex  1 -> Algebra   67   permutation [ 4, 5, 1, 3, 2, 6 ]
vertex  4 -> Algebra   67   permutation [ 1, 2, 4, 3, 5, 6 ]
vertex  6 -> Algebra   65   permutation [ 1, 2, 6, 4, 5, 3 ]
-------------------------

Algebra   67

Quiver
[ 1, 5 ], [ 2, 3 ], [ 3, 4 ], [ 4, 1 ], [ 4, 6 ], [ 5, 4 ], [ 6, 2 ], [ 6, 5 ]

Relations
[ 5, 4, 1 ]
[ 3, 4, 6, 2 ]
[ 4, 6, 2, 3 ]
[ 1, 5, 4 ]
[ 2, 3, 4, 6 ]
[ 5, 4, 6 ]
[ 6, 2, 3, 4 ] - [ 6, 5, 4 ]
[ 4, 1, 5 ] - [ 4, 6, 5 ]

Cartan matrix
[1 0 0 0 1 0]
[1 1 1 1 0 0]
[1 0 1 1 1 1]
[1 1 0 1 1 1]
[0 0 0 1 1 0]
[0 1 1 1 1 1]

Good mutations
vertex  1 -> Algebra   65   permutation [ 2, 1, 4, 5, 3, 6 ]
vertex  3 -> Algebra   66   permutation [ 1, 2, 4, 3, 5, 6 ]
vertex  5 -> Algebra   61   permutation [ 1, 5, 2, 3, 4, 6 ]
vertex  6 -> Algebra   54   permutation [ 2, 4, 1, 5, 3, 6 ]
-------------------------



==> anc/txt/E6_6.txt <==
Algebra   55

Quiver
[ 1, 2 ], [ 2, 6 ], [ 3, 2 ], [ 3, 5 ], [ 4, 5 ], [ 5, 6 ], [ 6, 3 ]

Relations
[ 6, 3, 2 ]
[ 2, 6, 3 ]
[ 5, 6, 3 ]
[ 6, 3, 5 ]
[ 3, 2, 6 ] - [ 3, 5, 6 ]

Cartan matrix
[1 1 0 0 0 1]
[0 1 0 0 0 1]
[0 1 1 0 1 1]
[0 0 0 1 1 1]
[0 0 0 0 1 1]
[0 0 1 0 0 1]

Good mutations
vertex  1 -> Algebra   57   permutation [ 4, 5, 3, 2, 1, 6 ]
vertex  4 -> Algebra   57   permutation [ 1, 2, 3, 5, 4, 6 ]
-------------------------

Algebra   57

Quiver
[ 1, 2 ], [ 2, 6 ], [ 3, 2 ], [ 3, 4 ], [ 4, 5 ], [ 4, 6 ], [ 6, 3 ]

Relations
[ 6, 3, 2 ]
[ 2, 6, 3 ]
[ 4, 6, 3 ]
[ 6, 3, 4 ]
[ 3, 2, 6 ] - [ 3, 4, 6 ]

Cartan matrix
[1 1 0 0 0 1]
[0 1 0 0 0 1]
[0 1 1 1 1 1]
[0 0 0 1 1 1]
[0 0 0 0 1 0]
[0 0 1 0 0 1]

Good mutations
vertex  1 -> Algebra   64   permutation [ 1, 2, 3, 4, 5, 6 ]
vertex  5 -> Algebra   55   permutation [ 1, 2, 3, 5, 4, 6 ]
-------------------------

Algebra   64

Quiver
[ 2, 1 ], [ 2, 6 ], [ 3, 2 ], [ 3, 4 ], [ 4, 5 ], [ 4, 6 ], [ 6, 3 ]

Relations
[ 6, 3, 2 ]
[ 2, 6, 3 ]
[ 4, 6, 3 ]
[ 6, 3, 4 ]
[ 3, 2, 6 ] - [ 3, 4, 6 ]

Cartan matrix
[1 0 0 0 0 0]
[1 1 0 0 0 1]
[1 1 1 1 1 1]
[0 0 0 1 1 1]
[0 0 0 0 1 0]
[0 0 1 0 0 1]

Good mutations
vertex  1 -> Algebra   57   permutation [ 1, 2, 3, 4, 5, 6 ]
vertex  5 -> Algebra   57   permutation [ 5, 4, 3, 2, 1, 6 ]
-------------------------



==> anc/txt/E7_1.txt <==
Algebra    1

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 4 ], [ 3, 5 ], [ 5, 6 ], [ 6, 7 ]

Relations
None

Cartan matrix
[1 1 1 1 1 1 1]
[0 1 1 1 1 1 1]
[0 0 1 1 1 1 1]
[0 0 0 1 0 0 0]
[0 0 0 0 1 1 1]
[0 0 0 0 0 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra    2   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra    5   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra    8   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra    2

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 4 ], [ 3, 5 ], [ 5, 6 ], [ 6, 7 ]

Relations
None

Cartan matrix
[1 0 0 0 0 0 0]
[1 1 1 1 1 1 1]
[0 0 1 1 1 1 1]
[0 0 0 1 0 0 0]
[0 0 0 0 1 1 1]
[0 0 0 0 0 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra    1   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra    9   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra   11   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra   14   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra    5

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 5 ], [ 4, 3 ], [ 5, 6 ], [ 6, 7 ]

Relations
None

Cartan matrix
[1 1 1 0 1 1 1]
[0 1 1 0 1 1 1]
[0 0 1 0 1 1 1]
[0 0 1 1 1 1 1]
[0 0 0 0 1 1 1]
[0 0 0 0 0 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra   11   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra    1   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra   29   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra    8

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 4 ], [ 3, 5 ], [ 5, 6 ], [ 7, 6 ]

Relations
None

Cartan matrix
[1 1 1 1 1 1 0]
[0 1 1 1 1 1 0]
[0 0 1 1 1 1 0]
[0 0 0 1 0 0 0]
[0 0 0 0 1 1 0]
[0 0 0 0 0 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra   14   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra   29   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra   35   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra    1   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra    9

Quiver
[ 1, 2 ], [ 3, 2 ], [ 3, 4 ], [ 3, 5 ], [ 5, 6 ], [ 6, 7 ]

Relations
None

Cartan matrix
[1 1 0 0 0 0 0]
[0 1 0 0 0 0 0]
[0 1 1 1 1 1 1]
[0 0 0 1 0 0 0]
[0 0 0 0 1 1 1]
[0 0 0 0 0 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra   15   permutation [ 2, 1, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra    2   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra   36   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra   37   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra   40   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra   11

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 5 ], [ 4, 3 ], [ 5, 6 ], [ 6, 7 ]

Relations
None

Cartan matrix
[1 0 0 0 0 0 0]
[1 1 1 0 1 1 1]
[0 0 1 0 1 1 1]
[0 0 1 1 1 1 1]
[0 0 0 0 1 1 1]
[0 0 0 0 0 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra    5   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra   37   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra    2   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra   49   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra   14

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 4 ], [ 3, 5 ], [ 5, 6 ], [ 7, 6 ]

Relations
None

Cartan matrix
[1 0 0 0 0 0 0]
[1 1 1 1 1 1 0]
[0 0 1 1 1 1 0]
[0 0 0 1 0 0 0]
[0 0 0 0 1 1 0]
[0 0 0 0 0 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra    8   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra   40   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra   49   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra   55   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra    2   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra   15

Quiver
[ 1, 2 ], [ 3, 1 ], [ 3, 4 ], [ 3, 5 ], [ 5, 6 ], [ 6, 7 ]

Relations
None

Cartan matrix
[1 1 0 0 0 0 0]
[0 1 0 0 0 0 0]
[1 1 1 1 1 1 1]
[0 0 0 1 0 0 0]
[0 0 0 0 1 1 1]
[0 0 0 0 0 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra    9   permutation [ 2, 1, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra   56   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra   57   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra   60   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra   29

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 5 ], [ 4, 3 ], [ 5, 6 ], [ 7, 6 ]

Relations
None

Cartan matrix
[1 1 1 0 1 1 0]
[0 1 1 0 1 1 0]
[0 0 1 0 1 1 0]
[0 0 1 1 1 1 0]
[0 0 0 0 1 1 0]
[0 0 0 0 0 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra   49   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra    8   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra  100   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra    5   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra   34

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 4 ], [ 3, 5 ], [ 6, 7 ], [ 7, 5 ]

Relations
None

Cartan matrix
[1 1 1 1 1 0 0]
[0 1 1 1 1 0 0]
[0 0 1 1 1 0 0]
[0 0 0 1 0 0 0]
[0 0 0 0 1 0 0]
[0 0 0 0 1 1 1]
[0 0 0 0 1 0 1]

Good mutations
vertex  1 -> Algebra   54   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra   99   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra  110   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra   35   permutation [ 1, 2, 3, 4, 5, 7, 6 ]
-------------------------

Algebra   35

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 4 ], [ 3, 5 ], [ 6, 5 ], [ 6, 7 ]

Relations
None

Cartan matrix
[1 1 1 1 1 0 0]
[0 1 1 1 1 0 0]
[0 0 1 1 1 0 0]
[0 0 0 1 0 0 0]
[0 0 0 0 1 0 0]
[0 0 0 0 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra   55   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra  100   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra  111   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra    8   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra   34   permutation [ 1, 2, 3, 4, 5, 7, 6 ]
-------------------------

Algebra   36

Quiver
[ 1, 2 ], [ 2, 3 ], [ 4, 3 ], [ 5, 3 ], [ 5, 6 ], [ 6, 7 ]

Relations
None

Cartan matrix
[1 1 1 0 0 0 0]
[0 1 1 0 0 0 0]
[0 0 1 0 0 0 0]
[0 0 1 1 0 0 0]
[0 0 1 0 1 1 1]
[0 0 0 0 0 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra   56   permutation [ 2, 1, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra    9   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra  111   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra  100   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra  113   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra   37

Quiver
[ 1, 2 ], [ 3, 2 ], [ 3, 5 ], [ 4, 3 ], [ 5, 6 ], [ 6, 7 ]

Relations
None

Cartan matrix
[1 1 0 0 0 0 0]
[0 1 0 0 0 0 0]
[0 1 1 0 1 1 1]
[0 1 1 1 1 1 1]
[0 0 0 0 1 1 1]
[0 0 0 0 0 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra   57   permutation [ 2, 1, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra   11   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra    9   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra  117   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra   40

Quiver
[ 1, 2 ], [ 3, 2 ], [ 3, 4 ], [ 3, 5 ], [ 5, 6 ], [ 7, 6 ]

Relations
None

Cartan matrix
[1 1 0 0 0 0 0]
[0 1 0 0 0 0 0]
[0 1 1 1 1 1 0]
[0 0 0 1 0 0 0]
[0 0 0 0 1 1 0]
[0 0 0 0 0 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra   60   permutation [ 2, 1, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra   14   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra  113   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra  117   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra  123   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra    9   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra   49

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 5 ], [ 4, 3 ], [ 5, 6 ], [ 7, 6 ]

Relations
None

Cartan matrix
[1 0 0 0 0 0 0]
[1 1 1 0 1 1 0]
[0 0 1 0 1 1 0]
[0 0 1 1 1 1 0]
[0 0 0 0 1 1 0]
[0 0 0 0 0 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra   29   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  117   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra   14   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra  147   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra   11   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra   54

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 4 ], [ 3, 5 ], [ 6, 7 ], [ 7, 5 ]

Relations
None

Cartan matrix
[1 0 0 0 0 0 0]
[1 1 1 1 1 0 0]
[0 0 1 1 1 0 0]
[0 0 0 1 0 0 0]
[0 0 0 0 1 0 0]
[0 0 0 0 1 1 1]
[0 0 0 0 1 0 1]

Good mutations
vertex  1 -> Algebra   34   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  122   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra  146   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra  157   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra   55   permutation [ 1, 2, 3, 4, 5, 7, 6 ]
-------------------------

Algebra   55

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 4 ], [ 3, 5 ], [ 6, 5 ], [ 6, 7 ]

Relations
None

Cartan matrix
[1 0 0 0 0 0 0]
[1 1 1 1 1 0 0]
[0 0 1 1 1 0 0]
[0 0 0 1 0 0 0]
[0 0 0 0 1 0 0]
[0 0 0 0 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra   35   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  123   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra  147   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra  158   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra   14   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra   54   permutation [ 1, 2, 3, 4, 5, 7, 6 ]
-------------------------

Algebra   56

Quiver
[ 1, 2 ], [ 1, 3 ], [ 4, 3 ], [ 5, 3 ], [ 5, 6 ], [ 6, 7 ]

Relations
None

Cartan matrix
[1 1 1 0 0 0 0]
[0 1 0 0 0 0 0]
[0 0 1 0 0 0 0]
[0 0 1 1 0 0 0]
[0 0 1 0 1 1 1]
[0 0 0 0 0 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra   61   permutation [ 3, 2, 1, 4, 5, 6, 7 ]
vertex  2 -> Algebra   36   permutation [ 2, 1, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra   15   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra  158   permutation [ 2, 1, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra  147   permutation [ 2, 1, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra  160   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra   57

Quiver
[ 1, 2 ], [ 3, 1 ], [ 3, 5 ], [ 4, 3 ], [ 5, 6 ], [ 6, 7 ]

Relations
None

Cartan matrix
[1 1 0 0 0 0 0]
[0 1 0 0 0 0 0]
[1 1 1 0 1 1 1]
[1 1 1 1 1 1 1]
[0 0 0 0 1 1 1]
[0 0 0 0 0 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra   37   permutation [ 2, 1, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra   15   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra  164   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra   60

Quiver
[ 1, 2 ], [ 3, 1 ], [ 3, 4 ], [ 3, 5 ], [ 5, 6 ], [ 7, 6 ]

Relations
None

Cartan matrix
[1 1 0 0 0 0 0]
[0 1 0 0 0 0 0]
[1 1 1 1 1 1 0]
[0 0 0 1 0 0 0]
[0 0 0 0 1 1 0]
[0 0 0 0 0 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  2 -> Algebra   40   permutation [ 2, 1, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra  160   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra  164   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra  170   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra   15   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra   61

Quiver
[ 1, 3 ], [ 2, 3 ], [ 4, 1 ], [ 5, 1 ], [ 5, 6 ], [ 6, 7 ]

Relations
None

Cartan matrix
[1 0 1 0 0 0 0]
[0 1 1 0 0 0 0]
[0 0 1 0 0 0 0]
[1 0 1 1 0 0 0]
[1 0 1 0 1 1 1]
[0 0 0 0 0 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra   76   permutation [ 1, 3, 2, 4, 5, 6, 7 ]
vertex  3 -> Algebra   56   permutation [ 3, 2, 1, 4, 5, 6, 7 ]
vertex  4 -> Algebra  171   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra  172   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra  174   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra   76

Quiver
[ 1, 2 ], [ 2, 3 ], [ 4, 1 ], [ 5, 1 ], [ 5, 6 ], [ 6, 7 ]

Relations
None

Cartan matrix
[1 1 1 0 0 0 0]
[0 1 1 0 0 0 0]
[0 0 1 0 0 0 0]
[1 1 1 1 0 0 0]
[1 1 1 0 1 1 1]
[0 0 0 0 0 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  3 -> Algebra   61   permutation [ 1, 3, 2, 4, 5, 6, 7 ]
vertex  4 -> Algebra  203   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra  204   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra  206   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra   99

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 5 ], [ 4, 3 ], [ 6, 7 ], [ 7, 5 ]

Relations
None

Cartan matrix
[1 1 1 0 1 0 0]
[0 1 1 0 1 0 0]
[0 0 1 0 1 0 0]
[0 0 1 1 1 0 0]
[0 0 0 0 1 0 0]
[0 0 0 0 1 1 1]
[0 0 0 0 1 0 1]

Good mutations
vertex  1 -> Algebra  146   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra   34   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra  113   permutation [ 1, 2, 3, 4, 5, 7, 6 ]
vertex  6 -> Algebra  100   permutation [ 1, 2, 3, 4, 5, 7, 6 ]
-------------------------

Algebra  100

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 5 ], [ 4, 3 ], [ 6, 5 ], [ 6, 7 ]

Relations
None

Cartan matrix
[1 1 1 0 1 0 0]
[0 1 1 0 1 0 0]
[0 0 1 0 1 0 0]
[0 0 1 1 1 0 0]
[0 0 0 0 1 0 0]
[0 0 0 0 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  147   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra   35   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra   36   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra   29   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra   99   permutation [ 1, 2, 3, 4, 5, 7, 6 ]
-------------------------

Algebra  106

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 4 ], [ 5, 6 ], [ 6, 7 ], [ 7, 3 ]

Relations
None

Cartan matrix
[1 1 1 1 0 0 0]
[0 1 1 1 0 0 0]
[0 0 1 1 0 0 0]
[0 0 0 1 0 0 0]
[0 0 1 1 1 1 1]
[0 0 1 1 0 1 1]
[0 0 1 1 0 0 1]

Good mutations
vertex  1 -> Algebra  153   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra  249   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra  109   permutation [ 1, 2, 3, 4, 6, 5, 7 ]
-------------------------

Algebra  109

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 4 ], [ 5, 6 ], [ 5, 7 ], [ 7, 3 ]

Relations
None

Cartan matrix
[1 1 1 1 0 0 0]
[0 1 1 1 0 0 0]
[0 0 1 1 0 0 0]
[0 0 0 1 0 0 0]
[0 0 1 1 1 1 1]
[0 0 0 0 0 1 0]
[0 0 1 1 0 0 1]

Good mutations
vertex  1 -> Algebra  156   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra  250   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra  110   permutation [ 1, 2, 3, 4, 7, 6, 5 ]
vertex  6 -> Algebra  106   permutation [ 1, 2, 3, 4, 6, 5, 7 ]
-------------------------

Algebra  110

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 4 ], [ 5, 3 ], [ 5, 7 ], [ 6, 7 ]

Relations
None

Cartan matrix
[1 1 1 1 0 0 0]
[0 1 1 1 0 0 0]
[0 0 1 1 0 0 0]
[0 0 0 1 0 0 0]
[0 0 1 1 1 0 1]
[0 0 0 0 0 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  157   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra  113   permutation [ 1, 2, 3, 4, 5, 7, 6 ]
vertex  5 -> Algebra   34   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra  111   permutation [ 1, 2, 3, 4, 5, 7, 6 ]
vertex  7 -> Algebra  109   permutation [ 1, 2, 3, 4, 7, 6, 5 ]
-------------------------

Algebra  111

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 4 ], [ 5, 3 ], [ 5, 6 ], [ 6, 7 ]

Relations
None

Cartan matrix
[1 1 1 1 0 0 0]
[0 1 1 1 0 0 0]
[0 0 1 1 0 0 0]
[0 0 0 1 0 0 0]
[0 0 1 1 1 1 1]
[0 0 0 0 0 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  158   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra   36   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra   35   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra  110   permutation [ 1, 2, 3, 4, 5, 7, 6 ]
-------------------------

Algebra  113

Quiver
[ 1, 2 ], [ 2, 3 ], [ 4, 3 ], [ 5, 3 ], [ 5, 6 ], [ 7, 6 ]

Relations
None

Cartan matrix
[1 1 1 0 0 0 0]
[0 1 1 0 0 0 0]
[0 0 1 0 0 0 0]
[0 0 1 1 0 0 0]
[0 0 1 0 1 1 0]
[0 0 0 0 0 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra  160   permutation [ 2, 1, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra   40   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra  110   permutation [ 1, 2, 3, 4, 5, 7, 6 ]
vertex  5 -> Algebra   99   permutation [ 1, 2, 3, 4, 5, 7, 6 ]
vertex  6 -> Algebra  250   permutation [ 1, 2, 3, 4, 6, 7, 5 ]
vertex  7 -> Algebra   36   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  117

Quiver
[ 1, 2 ], [ 3, 2 ], [ 3, 5 ], [ 4, 3 ], [ 5, 6 ], [ 7, 6 ]

Relations
None

Cartan matrix
[1 1 0 0 0 0 0]
[0 1 0 0 0 0 0]
[0 1 1 0 1 1 0]
[0 1 1 1 1 1 0]
[0 0 0 0 1 1 0]
[0 0 0 0 0 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra  164   permutation [ 2, 1, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra   49   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra   40   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra  172   permutation [ 3, 1, 2, 4, 5, 6, 7 ]
vertex  7 -> Algebra   37   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  122

Quiver
[ 1, 2 ], [ 3, 2 ], [ 3, 4 ], [ 3, 5 ], [ 6, 7 ], [ 7, 5 ]

Relations
None

Cartan matrix
[1 1 0 0 0 0 0]
[0 1 0 0 0 0 0]
[0 1 1 1 1 0 0]
[0 0 0 1 0 0 0]
[0 0 0 0 1 0 0]
[0 0 0 0 1 1 1]
[0 0 0 0 1 0 1]

Good mutations
vertex  1 -> Algebra  169   permutation [ 2, 1, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra   54   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra  249   permutation [ 1, 2, 3, 4, 6, 7, 5 ]
vertex  4 -> Algebra  269   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra  273   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra  123   permutation [ 1, 2, 3, 4, 5, 7, 6 ]
-------------------------

Algebra  123

Quiver
[ 1, 2 ], [ 3, 2 ], [ 3, 4 ], [ 3, 5 ], [ 6, 5 ], [ 6, 7 ]

Relations
None

Cartan matrix
[1 1 0 0 0 0 0]
[0 1 0 0 0 0 0]
[0 1 1 1 1 0 0]
[0 0 0 1 0 0 0]
[0 0 0 0 1 0 0]
[0 0 0 0 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  170   permutation [ 2, 1, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra   55   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra  250   permutation [ 1, 2, 3, 4, 6, 7, 5 ]
vertex  4 -> Algebra  172   permutation [ 3, 1, 2, 4, 5, 6, 7 ]
vertex  5 -> Algebra  171   permutation [ 3, 1, 2, 4, 5, 6, 7 ]
vertex  6 -> Algebra   40   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra  122   permutation [ 1, 2, 3, 4, 5, 7, 6 ]
-------------------------

Algebra  146

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 5 ], [ 4, 3 ], [ 6, 7 ], [ 7, 5 ]

Relations
None

Cartan matrix
[1 0 0 0 0 0 0]
[1 1 1 0 1 0 0]
[0 0 1 0 1 0 0]
[0 0 1 1 1 0 0]
[0 0 0 0 1 0 0]
[0 0 0 0 1 1 1]
[0 0 0 0 1 0 1]

Good mutations
vertex  1 -> Algebra   99   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  269   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra   54   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra  160   permutation [ 2, 1, 3, 4, 5, 7, 6 ]
vertex  6 -> Algebra  147   permutation [ 1, 2, 3, 4, 5, 7, 6 ]
-------------------------

Algebra  147

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 5 ], [ 4, 3 ], [ 6, 5 ], [ 6, 7 ]

Relations
None

Cartan matrix
[1 0 0 0 0 0 0]
[1 1 1 0 1 0 0]
[0 0 1 0 1 0 0]
[0 0 1 1 1 0 0]
[0 0 0 0 1 0 0]
[0 0 0 0 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  100   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  172   permutation [ 3, 1, 2, 4, 5, 6, 7 ]
vertex  4 -> Algebra   55   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra   56   permutation [ 2, 1, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra   49   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra  146   permutation [ 1, 2, 3, 4, 5, 7, 6 ]
-------------------------

Algebra  153

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 4 ], [ 5, 6 ], [ 6, 7 ], [ 7, 3 ]

Relations
None

Cartan matrix
[1 0 0 0 0 0 0]
[1 1 1 1 0 0 0]
[0 0 1 1 0 0 0]
[0 0 0 1 0 0 0]
[0 0 1 1 1 1 1]
[0 0 1 1 0 1 1]
[0 0 1 1 0 0 1]

Good mutations
vertex  1 -> Algebra  106   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  270   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra  305   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra  156   permutation [ 1, 2, 3, 4, 6, 5, 7 ]
-------------------------

Algebra  156

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 4 ], [ 5, 6 ], [ 5, 7 ], [ 7, 3 ]

Relations
None

Cartan matrix
[1 0 0 0 0 0 0]
[1 1 1 1 0 0 0]
[0 0 1 1 0 0 0]
[0 0 0 1 0 0 0]
[0 0 1 1 1 1 1]
[0 0 0 0 0 1 0]
[0 0 1 1 0 0 1]

Good mutations
vertex  1 -> Algebra  109   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  272   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra  306   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra  157   permutation [ 1, 2, 3, 4, 7, 6, 5 ]
vertex  6 -> Algebra  153   permutation [ 1, 2, 3, 4, 6, 5, 7 ]
-------------------------

Algebra  157

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 4 ], [ 5, 3 ], [ 5, 7 ], [ 6, 7 ]

Relations
None

Cartan matrix
[1 0 0 0 0 0 0]
[1 1 1 1 0 0 0]
[0 0 1 1 0 0 0]
[0 0 0 1 0 0 0]
[0 0 1 1 1 0 1]
[0 0 0 0 0 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  110   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  273   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra  160   permutation [ 2, 1, 3, 4, 5, 7, 6 ]
vertex  5 -> Algebra   54   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra  158   permutation [ 1, 2, 3, 4, 5, 7, 6 ]
vertex  7 -> Algebra  156   permutation [ 1, 2, 3, 4, 7, 6, 5 ]
-------------------------

Algebra  158

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 4 ], [ 5, 3 ], [ 5, 6 ], [ 6, 7 ]

Relations
None

Cartan matrix
[1 0 0 0 0 0 0]
[1 1 1 1 0 0 0]
[0 0 1 1 0 0 0]
[0 0 0 1 0 0 0]
[0 0 1 1 1 1 1]
[0 0 0 0 0 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  111   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  171   permutation [ 3, 1, 2, 4, 5, 6, 7 ]
vertex  4 -> Algebra   56   permutation [ 2, 1, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra   55   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra  157   permutation [ 1, 2, 3, 4, 5, 7, 6 ]
-------------------------

Algebra  160

Quiver
[ 1, 2 ], [ 1, 3 ], [ 4, 3 ], [ 5, 3 ], [ 5, 6 ], [ 7, 6 ]

Relations
None

Cartan matrix
[1 1 1 0 0 0 0]
[0 1 0 0 0 0 0]
[0 0 1 0 0 0 0]
[0 0 1 1 0 0 0]
[0 0 1 0 1 1 0]
[0 0 0 0 0 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra  174   permutation [ 3, 2, 1, 4, 5, 6, 7 ]
vertex  2 -> Algebra  113   permutation [ 2, 1, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra   60   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra  157   permutation [ 2, 1, 3, 4, 5, 7, 6 ]
vertex  5 -> Algebra  146   permutation [ 2, 1, 3, 4, 5, 7, 6 ]
vertex  6 -> Algebra  306   permutation [ 2, 1, 3, 4, 6, 7, 5 ]
vertex  7 -> Algebra   56   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  164

Quiver
[ 1, 2 ], [ 3, 1 ], [ 3, 5 ], [ 4, 3 ], [ 5, 6 ], [ 7, 6 ]

Relations
None

Cartan matrix
[1 1 0 0 0 0 0]
[0 1 0 0 0 0 0]
[1 1 1 0 1 1 0]
[1 1 1 1 1 1 0]
[0 0 0 0 1 1 0]
[0 0 0 0 0 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  2 -> Algebra  117   permutation [ 2, 1, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra   60   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra  204   permutation [ 3, 1, 2, 4, 5, 6, 7 ]
vertex  7 -> Algebra   57   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  169

Quiver
[ 1, 2 ], [ 3, 1 ], [ 3, 4 ], [ 3, 5 ], [ 6, 7 ], [ 7, 5 ]

Relations
None

Cartan matrix
[1 1 0 0 0 0 0]
[0 1 0 0 0 0 0]
[1 1 1 1 1 0 0]
[0 0 0 1 0 0 0]
[0 0 0 0 1 0 0]
[0 0 0 0 1 1 1]
[0 0 0 0 1 0 1]

Good mutations
vertex  2 -> Algebra  122   permutation [ 2, 1, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra  305   permutation [ 2, 1, 3, 4, 6, 7, 5 ]
vertex  4 -> Algebra  324   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra  328   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra  170   permutation [ 1, 2, 3, 4, 5, 7, 6 ]
-------------------------

Algebra  170

Quiver
[ 1, 2 ], [ 3, 1 ], [ 3, 4 ], [ 3, 5 ], [ 6, 5 ], [ 6, 7 ]

Relations
None

Cartan matrix
[1 1 0 0 0 0 0]
[0 1 0 0 0 0 0]
[1 1 1 1 1 0 0]
[0 0 0 1 0 0 0]
[0 0 0 0 1 0 0]
[0 0 0 0 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  123   permutation [ 2, 1, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra  306   permutation [ 2, 1, 3, 4, 6, 7, 5 ]
vertex  4 -> Algebra  204   permutation [ 3, 1, 2, 4, 5, 6, 7 ]
vertex  5 -> Algebra  203   permutation [ 3, 1, 2, 4, 5, 6, 7 ]
vertex  6 -> Algebra   60   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra  169   permutation [ 1, 2, 3, 4, 5, 7, 6 ]
-------------------------

Algebra  171

Quiver
[ 1, 3 ], [ 1, 4 ], [ 2, 3 ], [ 5, 1 ], [ 5, 6 ], [ 6, 7 ]

Relations
None

Cartan matrix
[1 0 1 1 0 0 0]
[0 1 1 0 0 0 0]
[0 0 1 0 0 0 0]
[0 0 0 1 0 0 0]
[1 0 1 1 1 1 1]
[0 0 0 0 0 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  203   permutation [ 1, 3, 2, 4, 5, 6, 7 ]
vertex  3 -> Algebra  158   permutation [ 2, 3, 1, 4, 5, 6, 7 ]
vertex  4 -> Algebra   61   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra  123   permutation [ 2, 3, 1, 4, 5, 6, 7 ]
vertex  7 -> Algebra  273   permutation [ 2, 3, 1, 4, 5, 7, 6 ]
-------------------------

Algebra  172

Quiver
[ 1, 3 ], [ 1, 5 ], [ 2, 3 ], [ 4, 1 ], [ 6, 5 ], [ 6, 7 ]

Relations
None

Cartan matrix
[1 0 1 0 1 0 0]
[0 1 1 0 0 0 0]
[0 0 1 0 0 0 0]
[1 0 1 1 1 0 0]
[0 0 0 0 1 0 0]
[0 0 0 0 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  204   permutation [ 1, 3, 2, 4, 5, 6, 7 ]
vertex  3 -> Algebra  147   permutation [ 2, 3, 1, 4, 5, 6, 7 ]
vertex  4 -> Algebra  123   permutation [ 2, 3, 1, 4, 5, 6, 7 ]
vertex  5 -> Algebra   61   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra  117   permutation [ 2, 3, 1, 4, 5, 6, 7 ]
vertex  7 -> Algebra  269   permutation [ 2, 3, 1, 4, 5, 7, 6 ]
-------------------------

Algebra  174

Quiver
[ 1, 3 ], [ 2, 3 ], [ 4, 1 ], [ 5, 1 ], [ 5, 6 ], [ 7, 6 ]

Relations
None

Cartan matrix
[1 0 1 0 0 0 0]
[0 1 1 0 0 0 0]
[0 0 1 0 0 0 0]
[1 0 1 1 0 0 0]
[1 0 1 0 1 1 0]
[0 0 0 0 0 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  2 -> Algebra  206   permutation [ 1, 3, 2, 4, 5, 6, 7 ]
vertex  3 -> Algebra  160   permutation [ 3, 2, 1, 4, 5, 6, 7 ]
vertex  4 -> Algebra  273   permutation [ 2, 3, 1, 4, 5, 7, 6 ]
vertex  5 -> Algebra  269   permutation [ 2, 3, 1, 4, 5, 7, 6 ]
vertex  6 -> Algebra  330   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra   61   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  203

Quiver
[ 1, 2 ], [ 1, 4 ], [ 2, 3 ], [ 5, 1 ], [ 5, 6 ], [ 6, 7 ]

Relations
None

Cartan matrix
[1 1 1 1 0 0 0]
[0 1 1 0 0 0 0]
[0 0 1 0 0 0 0]
[0 0 0 1 0 0 0]
[1 1 1 1 1 1 1]
[0 0 0 0 0 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  3 -> Algebra  171   permutation [ 1, 3, 2, 4, 5, 6, 7 ]
vertex  4 -> Algebra   76   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra  170   permutation [ 2, 3, 1, 4, 5, 6, 7 ]
vertex  7 -> Algebra  328   permutation [ 2, 3, 1, 4, 5, 7, 6 ]
-------------------------

Algebra  204

Quiver
[ 1, 2 ], [ 1, 5 ], [ 2, 3 ], [ 4, 1 ], [ 6, 5 ], [ 6, 7 ]

Relations
None

Cartan matrix
[1 1 1 0 1 0 0]
[0 1 1 0 0 0 0]
[0 0 1 0 0 0 0]
[1 1 1 1 1 0 0]
[0 0 0 0 1 0 0]
[0 0 0 0 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  3 -> Algebra  172   permutation [ 1, 3, 2, 4, 5, 6, 7 ]
vertex  4 -> Algebra  170   permutation [ 2, 3, 1, 4, 5, 6, 7 ]
vertex  5 -> Algebra   76   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra  164   permutation [ 2, 3, 1, 4, 5, 6, 7 ]
vertex  7 -> Algebra  324   permutation [ 2, 3, 1, 4, 5, 7, 6 ]
-------------------------

Algebra  206

Quiver
[ 1, 2 ], [ 2, 3 ], [ 4, 1 ], [ 5, 1 ], [ 5, 6 ], [ 7, 6 ]

Relations
None

Cartan matrix
[1 1 1 0 0 0 0]
[0 1 1 0 0 0 0]
[0 0 1 0 0 0 0]
[1 1 1 1 0 0 0]
[1 1 1 0 1 1 0]
[0 0 0 0 0 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  3 -> Algebra  174   permutation [ 1, 3, 2, 4, 5, 6, 7 ]
vertex  4 -> Algebra  328   permutation [ 2, 3, 1, 4, 5, 7, 6 ]
vertex  5 -> Algebra  324   permutation [ 2, 3, 1, 4, 5, 7, 6 ]
vertex  6 -> Algebra  357   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra   76   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  249

Quiver
[ 1, 2 ], [ 2, 3 ], [ 4, 3 ], [ 5, 6 ], [ 6, 7 ], [ 7, 3 ]

Relations
None

Cartan matrix
[1 1 1 0 0 0 0]
[0 1 1 0 0 0 0]
[0 0 1 0 0 0 0]
[0 0 1 1 0 0 0]
[0 0 1 0 1 1 1]
[0 0 1 0 0 1 1]
[0 0 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra  305   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra  122   permutation [ 1, 2, 3, 4, 7, 5, 6 ]
vertex  4 -> Algebra  106   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra  250   permutation [ 1, 2, 3, 4, 6, 5, 7 ]
-------------------------

Algebra  250

Quiver
[ 1, 2 ], [ 2, 3 ], [ 4, 3 ], [ 5, 6 ], [ 5, 7 ], [ 7, 3 ]

Relations
None

Cartan matrix
[1 1 1 0 0 0 0]
[0 1 1 0 0 0 0]
[0 0 1 0 0 0 0]
[0 0 1 1 0 0 0]
[0 0 1 0 1 1 1]
[0 0 0 0 0 1 0]
[0 0 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra  306   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra  123   permutation [ 1, 2, 3, 4, 7, 5, 6 ]
vertex  4 -> Algebra  109   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra  113   permutation [ 1, 2, 3, 4, 7, 5, 6 ]
vertex  6 -> Algebra  249   permutation [ 1, 2, 3, 4, 6, 5, 7 ]
-------------------------

Algebra  269

Quiver
[ 1, 2 ], [ 3, 2 ], [ 3, 5 ], [ 4, 3 ], [ 6, 7 ], [ 7, 5 ]

Relations
None

Cartan matrix
[1 1 0 0 0 0 0]
[0 1 0 0 0 0 0]
[0 1 1 0 1 0 0]
[0 1 1 1 1 0 0]
[0 0 0 0 1 0 0]
[0 0 0 0 1 1 1]
[0 0 0 0 1 0 1]

Good mutations
vertex  1 -> Algebra  324   permutation [ 2, 1, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  146   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra  122   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra  174   permutation [ 3, 1, 2, 4, 5, 7, 6 ]
vertex  6 -> Algebra  172   permutation [ 3, 1, 2, 4, 5, 7, 6 ]
-------------------------

Algebra  270

Quiver
[ 1, 2 ], [ 3, 2 ], [ 3, 4 ], [ 5, 6 ], [ 6, 7 ], [ 7, 3 ]

Relations
None

Cartan matrix
[1 1 0 0 0 0 0]
[0 1 0 0 0 0 0]
[0 1 1 1 0 0 0]
[0 0 0 1 0 0 0]
[0 1 1 1 1 1 1]
[0 1 1 1 0 1 1]
[0 1 1 1 0 0 1]

Good mutations
vertex  1 -> Algebra  325   permutation [ 2, 1, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  153   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra  329   permutation [ 3, 1, 2, 4, 7, 5, 6 ]
vertex  5 -> Algebra  272   permutation [ 1, 2, 3, 4, 6, 5, 7 ]
-------------------------

Algebra  272

Quiver
[ 1, 2 ], [ 3, 2 ], [ 3, 4 ], [ 5, 6 ], [ 5, 7 ], [ 7, 3 ]

Relations
None

Cartan matrix
[1 1 0 0 0 0 0]
[0 1 0 0 0 0 0]
[0 1 1 1 0 0 0]
[0 0 0 1 0 0 0]
[0 1 1 1 1 1 1]
[0 0 0 0 0 1 0]
[0 1 1 1 0 0 1]

Good mutations
vertex  1 -> Algebra  327   permutation [ 2, 1, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  156   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra  330   permutation [ 3, 1, 2, 4, 7, 5, 6 ]
vertex  5 -> Algebra  273   permutation [ 1, 2, 3, 4, 7, 6, 5 ]
vertex  6 -> Algebra  270   permutation [ 1, 2, 3, 4, 6, 5, 7 ]
-------------------------

Algebra  273

Quiver
[ 1, 2 ], [ 3, 2 ], [ 3, 4 ], [ 5, 3 ], [ 5, 7 ], [ 6, 7 ]

Relations
None

Cartan matrix
[1 1 0 0 0 0 0]
[0 1 0 0 0 0 0]
[0 1 1 1 0 0 0]
[0 0 0 1 0 0 0]
[0 1 1 1 1 0 1]
[0 0 0 0 0 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  328   permutation [ 2, 1, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  157   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra  174   permutation [ 3, 1, 2, 4, 5, 7, 6 ]
vertex  5 -> Algebra  122   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra  171   permutation [ 3, 1, 2, 4, 5, 7, 6 ]
vertex  7 -> Algebra  272   permutation [ 1, 2, 3, 4, 7, 6, 5 ]
-------------------------

Algebra  305

Quiver
[ 2, 1 ], [ 2, 3 ], [ 4, 3 ], [ 5, 6 ], [ 6, 7 ], [ 7, 3 ]

Relations
None

Cartan matrix
[1 0 0 0 0 0 0]
[1 1 1 0 0 0 0]
[0 0 1 0 0 0 0]
[0 0 1 1 0 0 0]
[0 0 1 0 1 1 1]
[0 0 1 0 0 1 1]
[0 0 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra  249   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  329   permutation [ 3, 1, 2, 4, 7, 5, 6 ]
vertex  3 -> Algebra  169   permutation [ 2, 1, 3, 4, 7, 5, 6 ]
vertex  4 -> Algebra  153   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra  306   permutation [ 1, 2, 3, 4, 6, 5, 7 ]
-------------------------

Algebra  306

Quiver
[ 2, 1 ], [ 2, 3 ], [ 4, 3 ], [ 5, 6 ], [ 5, 7 ], [ 7, 3 ]

Relations
None

Cartan matrix
[1 0 0 0 0 0 0]
[1 1 1 0 0 0 0]
[0 0 1 0 0 0 0]
[0 0 1 1 0 0 0]
[0 0 1 0 1 1 1]
[0 0 0 0 0 1 0]
[0 0 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra  250   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  330   permutation [ 3, 1, 2, 4, 7, 5, 6 ]
vertex  3 -> Algebra  170   permutation [ 2, 1, 3, 4, 7, 5, 6 ]
vertex  4 -> Algebra  156   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra  160   permutation [ 2, 1, 3, 4, 7, 5, 6 ]
vertex  6 -> Algebra  305   permutation [ 1, 2, 3, 4, 6, 5, 7 ]
-------------------------

Algebra  324

Quiver
[ 1, 2 ], [ 3, 1 ], [ 3, 5 ], [ 4, 3 ], [ 6, 7 ], [ 7, 5 ]

Relations
None

Cartan matrix
[1 1 0 0 0 0 0]
[0 1 0 0 0 0 0]
[1 1 1 0 1 0 0]
[1 1 1 1 1 0 0]
[0 0 0 0 1 0 0]
[0 0 0 0 1 1 1]
[0 0 0 0 1 0 1]

Good mutations
vertex  2 -> Algebra  269   permutation [ 2, 1, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra  169   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra  206   permutation [ 3, 1, 2, 4, 5, 7, 6 ]
vertex  6 -> Algebra  204   permutation [ 3, 1, 2, 4, 5, 7, 6 ]
-------------------------

Algebra  325

Quiver
[ 1, 2 ], [ 3, 1 ], [ 3, 4 ], [ 5, 6 ], [ 6, 7 ], [ 7, 3 ]

Relations
None

Cartan matrix
[1 1 0 0 0 0 0]
[0 1 0 0 0 0 0]
[1 1 1 1 0 0 0]
[0 0 0 1 0 0 0]
[1 1 1 1 1 1 1]
[1 1 1 1 0 1 1]
[1 1 1 1 0 0 1]

Good mutations
vertex  2 -> Algebra  270   permutation [ 2, 1, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra  356   permutation [ 3, 1, 2, 4, 7, 5, 6 ]
vertex  5 -> Algebra  327   permutation [ 1, 2, 3, 4, 6, 5, 7 ]
-------------------------

Algebra  327

Quiver
[ 1, 2 ], [ 3, 1 ], [ 3, 4 ], [ 5, 6 ], [ 5, 7 ], [ 7, 3 ]

Relations
None

Cartan matrix
[1 1 0 0 0 0 0]
[0 1 0 0 0 0 0]
[1 1 1 1 0 0 0]
[0 0 0 1 0 0 0]
[1 1 1 1 1 1 1]
[0 0 0 0 0 1 0]
[1 1 1 1 0 0 1]

Good mutations
vertex  2 -> Algebra  272   permutation [ 2, 1, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra  357   permutation [ 3, 1, 2, 4, 7, 5, 6 ]
vertex  5 -> Algebra  328   permutation [ 1, 2, 3, 4, 7, 6, 5 ]
vertex  6 -> Algebra  325   permutation [ 1, 2, 3, 4, 6, 5, 7 ]
-------------------------

Algebra  328

Quiver
[ 1, 2 ], [ 3, 1 ], [ 3, 4 ], [ 5, 3 ], [ 5, 7 ], [ 6, 7 ]

Relations
None

Cartan matrix
[1 1 0 0 0 0 0]
[0 1 0 0 0 0 0]
[1 1 1 1 0 0 0]
[0 0 0 1 0 0 0]
[1 1 1 1 1 0 1]
[0 0 0 0 0 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  273   permutation [ 2, 1, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra  206   permutation [ 3, 1, 2, 4, 5, 7, 6 ]
vertex  5 -> Algebra  169   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra  203   permutation [ 3, 1, 2, 4, 5, 7, 6 ]
vertex  7 -> Algebra  327   permutation [ 1, 2, 3, 4, 7, 6, 5 ]
-------------------------

Algebra  329

Quiver
[ 1, 3 ], [ 2, 3 ], [ 4, 1 ], [ 5, 1 ], [ 6, 7 ], [ 7, 5 ]

Relations
None

Cartan matrix
[1 0 1 0 0 0 0]
[0 1 1 0 0 0 0]
[0 0 1 0 0 0 0]
[1 0 1 1 0 0 0]
[1 0 1 0 1 0 0]
[1 0 1 0 1 1 1]
[1 0 1 0 1 0 1]

Good mutations
vertex  2 -> Algebra  356   permutation [ 1, 3, 2, 4, 5, 6, 7 ]
vertex  3 -> Algebra  305   permutation [ 2, 3, 1, 4, 6, 7, 5 ]
vertex  4 -> Algebra  270   permutation [ 2, 3, 1, 4, 6, 7, 5 ]
vertex  6 -> Algebra  330   permutation [ 1, 2, 3, 4, 5, 7, 6 ]
-------------------------

Algebra  330

Quiver
[ 1, 3 ], [ 2, 3 ], [ 4, 1 ], [ 5, 1 ], [ 6, 5 ], [ 6, 7 ]

Relations
None

Cartan matrix
[1 0 1 0 0 0 0]
[0 1 1 0 0 0 0]
[0 0 1 0 0 0 0]
[1 0 1 1 0 0 0]
[1 0 1 0 1 0 0]
[1 0 1 0 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  357   permutation [ 1, 3, 2, 4, 5, 6, 7 ]
vertex  3 -> Algebra  306   permutation [ 2, 3, 1, 4, 6, 7, 5 ]
vertex  4 -> Algebra  272   permutation [ 2, 3, 1, 4, 6, 7, 5 ]
vertex  6 -> Algebra  174   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra  329   permutation [ 1, 2, 3, 4, 5, 7, 6 ]
-------------------------

Algebra  356

Quiver
[ 1, 2 ], [ 2, 3 ], [ 4, 1 ], [ 5, 1 ], [ 6, 7 ], [ 7, 5 ]

Relations
None

Cartan matrix
[1 1 1 0 0 0 0]
[0 1 1 0 0 0 0]
[0 0 1 0 0 0 0]
[1 1 1 1 0 0 0]
[1 1 1 0 1 0 0]
[1 1 1 0 1 1 1]
[1 1 1 0 1 0 1]

Good mutations
vertex  3 -> Algebra  329   permutation [ 1, 3, 2, 4, 5, 6, 7 ]
vertex  4 -> Algebra  325   permutation [ 2, 3, 1, 4, 6, 7, 5 ]
vertex  6 -> Algebra  357   permutation [ 1, 2, 3, 4, 5, 7, 6 ]
-------------------------

Algebra  357

Quiver
[ 1, 2 ], [ 2, 3 ], [ 4, 1 ], [ 5, 1 ], [ 6, 5 ], [ 6, 7 ]

Relations
None

Cartan matrix
[1 1 1 0 0 0 0]
[0 1 1 0 0 0 0]
[0 0 1 0 0 0 0]
[1 1 1 1 0 0 0]
[1 1 1 0 1 0 0]
[1 1 1 0 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  3 -> Algebra  330   permutation [ 1, 3, 2, 4, 5, 6, 7 ]
vertex  4 -> Algebra  327   permutation [ 2, 3, 1, 4, 6, 7, 5 ]
vertex  6 -> Algebra  206   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra  356   permutation [ 1, 2, 3, 4, 5, 7, 6 ]
-------------------------



==> anc/txt/E7_10.txt <==
Algebra  224

Quiver
[ 1, 2 ], [ 2, 3 ], [ 2, 7 ], [ 3, 4 ], [ 3, 5 ], [ 4, 2 ], [ 5, 2 ], [ 5, 6 ], [ 6, 3 ], [ 7, 5 ]

Relations
[ 7, 5, 2 ]
[ 4, 2, 3 ]
[ 2, 3, 4 ]
[ 6, 3, 5 ]
[ 3, 5, 6 ]
[ 5, 2, 7 ]
[ 3, 4, 2 ] - [ 3, 5, 2 ]
[ 5, 2, 3 ] - [ 5, 6, 3 ]
[ 2, 3, 5 ] - [ 2, 7, 5 ]

Cartan matrix
[1 1 1 0 1 0 1]
[0 1 1 0 1 0 1]
[0 1 1 1 1 0 0]
[0 1 0 1 0 0 1]
[0 1 1 0 1 1 0]
[0 0 1 1 0 1 0]
[0 0 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra  282   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  378   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  232

Quiver
[ 1, 2 ], [ 2, 4 ], [ 3, 5 ], [ 4, 3 ], [ 5, 6 ], [ 6, 7 ], [ 7, 2 ]

Relations
[ 4, 3, 5, 6, 7, 2 ]
[ 5, 6, 7, 2, 4, 3 ]
[ 3, 5, 6, 7, 2, 4 ]
[ 6, 7, 2, 4, 3, 5 ]
[ 7, 2, 4, 3, 5, 6 ]
[ 2, 4, 3, 5, 6, 7 ]

Cartan matrix
[1 1 1 1 1 1 0]
[0 1 1 1 1 1 0]
[0 1 1 0 1 1 1]
[0 0 1 1 1 1 1]
[0 1 0 1 1 1 1]
[0 1 1 1 0 1 1]
[0 1 1 1 1 0 1]

Good mutations
vertex  1 -> Algebra  288   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  349   permutation [ 6, 1, 4, 7, 2, 3, 5 ]
-------------------------

Algebra  282

Quiver
[ 2, 1 ], [ 2, 3 ], [ 2, 7 ], [ 3, 4 ], [ 3, 5 ], [ 4, 2 ], [ 5, 2 ], [ 5, 6 ], [ 6, 3 ], [ 7, 5 ]

Relations
[ 7, 5, 2 ]
[ 4, 2, 3 ]
[ 2, 3, 4 ]
[ 6, 3, 5 ]
[ 3, 5, 6 ]
[ 5, 2, 7 ]
[ 3, 4, 2 ] - [ 3, 5, 2 ]
[ 5, 2, 3 ] - [ 5, 6, 3 ]
[ 2, 3, 5 ] - [ 2, 7, 5 ]

Cartan matrix
[1 0 0 0 0 0 0]
[1 1 1 0 1 0 1]
[1 1 1 1 1 0 0]
[1 1 0 1 0 0 1]
[1 1 1 0 1 1 0]
[0 0 1 1 0 1 0]
[0 0 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra  224   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  398   permutation [ 3, 5, 4, 2, 7, 1, 6 ]
-------------------------

Algebra  288

Quiver
[ 2, 1 ], [ 2, 4 ], [ 3, 5 ], [ 4, 3 ], [ 5, 6 ], [ 6, 7 ], [ 7, 2 ]

Relations
[ 4, 3, 5, 6, 7, 2 ]
[ 5, 6, 7, 2, 4, 3 ]
[ 3, 5, 6, 7, 2, 4 ]
[ 6, 7, 2, 4, 3, 5 ]
[ 7, 2, 4, 3, 5, 6 ]
[ 2, 4, 3, 5, 6, 7 ]

Cartan matrix
[1 0 0 0 0 0 0]
[1 1 1 1 1 1 0]
[1 1 1 0 1 1 1]
[0 0 1 1 1 1 1]
[1 1 0 1 1 1 1]
[1 1 1 1 0 1 1]
[1 1 1 1 1 0 1]

Good mutations
vertex  1 -> Algebra  232   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  339   permutation [ 1, 3, 5, 4, 6, 7, 2 ]
-------------------------

Algebra  339

Quiver
[ 1, 7 ], [ 2, 3 ], [ 3, 5 ], [ 4, 2 ], [ 4, 7 ], [ 5, 6 ], [ 6, 1 ], [ 6, 4 ], [ 7, 6 ]

Relations
[ 7, 6, 1 ]
[ 3, 5, 6, 4, 2 ]
[ 5, 6, 4, 2, 3 ]
[ 2, 3, 5, 6, 4 ]
[ 7, 6, 4 ]
[ 6, 4, 2, 3, 5 ]
[ 1, 7, 6 ]
[ 4, 2, 3, 5, 6 ] - [ 4, 7, 6 ]
[ 6, 1, 7 ] - [ 6, 4, 7 ]

Cartan matrix
[1 0 0 0 0 0 1]
[1 1 1 0 1 1 0]
[1 0 1 1 1 1 1]
[0 1 1 1 1 1 1]
[1 1 0 1 1 1 1]
[1 1 1 1 0 1 1]
[0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra  395   permutation [ 5, 4, 7, 6, 1, 2, 3 ]
vertex  4 -> Algebra  382   permutation [ 5, 2, 1, 6, 7, 4, 3 ]
vertex  5 -> Algebra  340   permutation [ 1, 2, 3, 4, 6, 5, 7 ]
vertex  7 -> Algebra  288   permutation [ 1, 7, 2, 4, 3, 5, 6 ]
-------------------------

Algebra  340

Quiver
[ 1, 7 ], [ 2, 3 ], [ 3, 5 ], [ 4, 2 ], [ 4, 7 ], [ 5, 1 ], [ 5, 4 ], [ 5, 6 ], [ 6, 3 ], [ 7, 5 ]

Relations
[ 7, 5, 1 ]
[ 3, 5, 4, 2 ]
[ 2, 3, 5, 4 ]
[ 7, 5, 4 ]
[ 1, 7, 5 ]
[ 6, 3, 5 ]
[ 3, 5, 6 ]
[ 5, 4, 2, 3 ] - [ 5, 6, 3 ]
[ 4, 2, 3, 5 ] - [ 4, 7, 5 ]
[ 5, 1, 7 ] - [ 5, 4, 7 ]

Cartan matrix
[1 0 0 0 0 0 1]
[1 1 1 0 1 0 0]
[1 0 1 1 1 0 1]
[0 1 1 1 1 0 1]
[1 1 1 1 1 1 1]
[0 0 1 0 0 1 0]
[0 0 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra  414   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  389   permutation [ 1, 3, 2, 4, 5, 6, 7 ]
vertex  4 -> Algebra  378   permutation [ 2, 5, 4, 6, 1, 7, 3 ]
vertex  6 -> Algebra  339   permutation [ 1, 2, 3, 4, 6, 5, 7 ]
-------------------------

Algebra  349

Quiver
[ 1, 4 ], [ 2, 3 ], [ 3, 5 ], [ 3, 6 ], [ 4, 3 ], [ 5, 2 ], [ 5, 4 ], [ 6, 7 ], [ 7, 1 ]

Relations
[ 4, 3, 6, 7, 1 ]
[ 3, 5, 2 ]
[ 6, 7, 1, 4, 3 ]
[ 2, 3, 5 ]
[ 4, 3, 5 ]
[ 7, 1, 4, 3, 6 ]
[ 1, 4, 3, 6, 7 ]
[ 5, 2, 3 ] - [ 5, 4, 3 ]
[ 3, 5, 4 ] - [ 3, 6, 7, 1, 4 ]

Cartan matrix
[1 0 1 1 0 1 0]
[1 1 1 0 0 1 1]
[1 0 1 1 1 1 1]
[0 0 1 1 0 1 1]
[0 1 1 1 1 1 1]
[1 0 0 1 0 1 1]
[1 0 1 1 0 0 1]

Good mutations
vertex  2 -> Algebra  395   permutation [ 1, 3, 2, 4, 5, 6, 7 ]
vertex  4 -> Algebra  382   permutation [ 2, 4, 6, 3, 7, 1, 5 ]
vertex  5 -> Algebra  232   permutation [ 2, 5, 6, 3, 7, 1, 4 ]
vertex  6 -> Algebra  350   permutation [ 1, 2, 3, 4, 5, 7, 6 ]
-------------------------

Algebra  350

Quiver
[ 1, 4 ], [ 2, 3 ], [ 3, 5 ], [ 3, 6 ], [ 4, 3 ], [ 5, 2 ], [ 5, 4 ], [ 6, 1 ], [ 6, 7 ], [ 7, 3 ]

Relations
[ 4, 3, 6, 1 ]
[ 3, 5, 2 ]
[ 2, 3, 5 ]
[ 4, 3, 5 ]
[ 1, 4, 3, 6 ]
[ 7, 3, 6 ]
[ 3, 6, 7 ]
[ 5, 2, 3 ] - [ 5, 4, 3 ]
[ 6, 1, 4, 3 ] - [ 6, 7, 3 ]
[ 3, 5, 4 ] - [ 3, 6, 1, 4 ]

Cartan matrix
[1 0 1 1 0 0 0]
[1 1 1 0 0 1 0]
[1 0 1 1 1 1 0]
[0 0 1 1 0 1 0]
[0 1 1 1 1 1 0]
[1 0 1 1 0 1 1]
[0 0 1 0 1 0 1]

Good mutations
vertex  1 -> Algebra  399   permutation [ 2, 5, 6, 3, 7, 4, 1 ]
vertex  2 -> Algebra  396   permutation [ 1, 3, 2, 4, 5, 6, 7 ]
vertex  4 -> Algebra  398   permutation [ 2, 4, 6, 3, 7, 1, 5 ]
vertex  7 -> Algebra  349   permutation [ 1, 2, 3, 4, 5, 7, 6 ]
-------------------------

Algebra  370

Quiver
[ 1, 3 ], [ 1, 7 ], [ 2, 5 ], [ 3, 5 ], [ 4, 7 ], [ 5, 1 ], [ 5, 4 ], [ 5, 6 ], [ 6, 2 ], [ 6, 3 ], [ 7, 5 ]

Relations
[ 3, 5, 1 ]
[ 7, 5, 1 ]
[ 5, 6, 2 ]
[ 7, 5, 4 ]
[ 4, 7, 5 ]
[ 2, 5, 6 ]
[ 3, 5, 6 ]
[ 5, 1, 3 ] - [ 5, 6, 3 ]
[ 1, 3, 5 ] - [ 1, 7, 5 ]
[ 6, 2, 5 ] - [ 6, 3, 5 ]
[ 5, 1, 7 ] - [ 5, 4, 7 ]

Cartan matrix
[1 0 1 0 1 0 1]
[1 1 0 1 1 0 1]
[0 0 1 1 1 0 0]
[0 0 0 1 0 0 1]
[1 0 1 1 1 1 1]
[0 1 1 1 1 1 0]
[0 0 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra  396   permutation [ 3, 5, 4, 1, 7, 6, 2 ]
vertex  2 -> Algebra  378   permutation [ 1, 5, 3, 4, 2, 6, 7 ]
vertex  3 -> Algebra  414   permutation [ 2, 1, 7, 3, 5, 4, 6 ]
vertex  4 -> Algebra  398   permutation [ 4, 1, 6, 5, 2, 3, 7 ]
-------------------------

Algebra  378

Quiver
[ 1, 3 ], [ 1, 7 ], [ 2, 1 ], [ 2, 4 ], [ 2, 5 ], [ 3, 2 ], [ 4, 7 ], [ 5, 6 ], [ 6, 3 ], [ 7, 2 ]

Relations
[ 3, 2, 1 ]
[ 7, 2, 1 ]
[ 4, 7, 2 ]
[ 5, 6, 3, 2 ]
[ 7, 2, 4 ]
[ 6, 3, 2, 5 ]
[ 3, 2, 5, 6 ]
[ 1, 3, 2 ] - [ 1, 7, 2 ]
[ 2, 1, 3 ] - [ 2, 5, 6, 3 ]
[ 2, 1, 7 ] - [ 2, 4, 7 ]

Cartan matrix
[1 1 1 0 1 0 1]
[1 1 1 1 1 1 1]
[0 1 1 1 1 0 0]
[0 0 0 1 0 0 1]
[0 0 1 0 1 1 0]
[0 1 1 1 0 1 0]
[0 1 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra  395   permutation [ 3, 2, 4, 1, 7, 5, 6 ]
vertex  2 -> Algebra  224   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra  340   permutation [ 5, 1, 7, 3, 2, 4, 6 ]
vertex  4 -> Algebra  382   permutation [ 4, 1, 5, 2, 6, 3, 7 ]
vertex  5 -> Algebra  370   permutation [ 1, 5, 3, 4, 2, 6, 7 ]
-------------------------

Algebra  382

Quiver
[ 1, 4 ], [ 2, 6 ], [ 2, 7 ], [ 3, 5 ], [ 4, 2 ], [ 4, 3 ], [ 5, 6 ], [ 6, 4 ], [ 7, 1 ]

Relations
[ 4, 2, 7, 1 ]
[ 6, 4, 2 ]
[ 7, 1, 4, 2 ]
[ 5, 6, 4, 3 ]
[ 3, 5, 6, 4 ]
[ 6, 4, 3, 5 ]
[ 1, 4, 2, 7 ]
[ 2, 6, 4 ] - [ 2, 7, 1, 4 ]
[ 4, 2, 6 ] - [ 4, 3, 5, 6 ]

Cartan matrix
[1 1 1 1 1 1 0]
[1 1 1 1 0 1 1]
[0 0 1 0 1 1 0]
[0 1 1 1 1 1 1]
[0 0 0 1 1 1 0]
[0 0 1 1 0 1 0]
[1 0 1 1 1 0 1]

Good mutations
vertex  1 -> Algebra  378   permutation [ 2, 4, 6, 1, 3, 5, 7 ]
vertex  2 -> Algebra  349   permutation [ 6, 1, 4, 2, 7, 3, 5 ]
vertex  3 -> Algebra  398   permutation [ 1, 2, 5, 4, 3, 6, 7 ]
vertex  6 -> Algebra  339   permutation [ 3, 2, 7, 6, 1, 4, 5 ]
-------------------------

Algebra  389

Quiver
[ 1, 7 ], [ 2, 3 ], [ 2, 5 ], [ 3, 4 ], [ 4, 2 ], [ 4, 7 ], [ 5, 1 ], [ 5, 4 ], [ 5, 6 ], [ 6, 2 ], [ 7, 5 ]

Relations
[ 7, 5, 1 ]
[ 3, 4, 2 ]
[ 4, 2, 3 ]
[ 7, 5, 4 ]
[ 1, 7, 5 ]
[ 6, 2, 5 ]
[ 2, 5, 6 ]
[ 5, 4, 2 ] - [ 5, 6, 2 ]
[ 2, 3, 4 ] - [ 2, 5, 4 ]
[ 4, 2, 5 ] - [ 4, 7, 5 ]
[ 5, 1, 7 ] - [ 5, 4, 7 ]

Cartan matrix
[1 0 0 0 0 0 1]
[1 1 1 1 1 0 1]
[0 0 1 1 0 0 1]
[0 1 0 1 1 0 1]
[1 1 0 1 1 1 1]
[0 1 1 0 0 1 0]
[0 0 0 0 1 1 1]

Good mutations
vertex  3 -> Algebra  340   permutation [ 1, 3, 2, 4, 5, 6, 7 ]
vertex  4 -> Algebra  414   permutation [ 2, 1, 7, 5, 4, 3, 6 ]
-------------------------

Algebra  395

Quiver
[ 1, 4 ], [ 2, 3 ], [ 2, 6 ], [ 3, 5 ], [ 4, 2 ], [ 5, 4 ], [ 6, 7 ], [ 7, 1 ]

Relations
[ 4, 2, 6, 7, 1 ]
[ 3, 5, 4, 2 ]
[ 6, 7, 1, 4, 2 ]
[ 5, 4, 2, 3 ]
[ 4, 2, 3, 5 ]
[ 7, 1, 4, 2, 6 ]
[ 1, 4, 2, 6, 7 ]
[ 2, 3, 5, 4 ] - [ 2, 6, 7, 1, 4 ]

Cartan matrix
[1 1 1 1 0 1 0]
[1 1 1 1 1 1 1]
[0 0 1 1 1 0 0]
[0 1 1 1 0 1 1]
[0 1 0 1 1 1 1]
[1 0 0 1 0 1 1]
[1 1 1 1 0 0 1]

Good mutations
vertex  1 -> Algebra  414   permutation [ 5, 6, 7, 2, 4, 1, 3 ]
vertex  2 -> Algebra  398   permutation [ 1, 6, 3, 4, 5, 2, 7 ]
vertex  3 -> Algebra  349   permutation [ 1, 3, 2, 4, 5, 6, 7 ]
vertex  4 -> Algebra  378   permutation [ 4, 2, 1, 3, 6, 7, 5 ]
vertex  5 -> Algebra  339   permutation [ 5, 6, 7, 2, 1, 4, 3 ]
vertex  6 -> Algebra  396   permutation [ 1, 2, 3, 4, 5, 7, 6 ]
-------------------------

Algebra  396

Quiver
[ 1, 4 ], [ 2, 3 ], [ 2, 6 ], [ 3, 5 ], [ 4, 2 ], [ 5, 4 ], [ 6, 1 ], [ 6, 7 ], [ 7, 2 ]

Relations
[ 4, 2, 6, 1 ]
[ 3, 5, 4, 2 ]
[ 5, 4, 2, 3 ]
[ 4, 2, 3, 5 ]
[ 1, 4, 2, 6 ]
[ 7, 2, 6 ]
[ 2, 6, 7 ]
[ 6, 1, 4, 2 ] - [ 6, 7, 2 ]
[ 2, 3, 5, 4 ] - [ 2, 6, 1, 4 ]

Cartan matrix
[1 1 1 1 0 0 0]
[1 1 1 1 1 1 0]
[0 0 1 1 1 0 0]
[0 1 1 1 0 1 0]
[0 1 0 1 1 1 0]
[1 1 1 1 0 1 1]
[0 1 1 0 1 0 1]

Good mutations
vertex  2 -> Algebra  399   permutation [ 1, 6, 3, 4, 5, 2, 7 ]
vertex  3 -> Algebra  350   permutation [ 1, 3, 2, 4, 5, 6, 7 ]
vertex  4 -> Algebra  370   permutation [ 4, 7, 1, 3, 2, 6, 5 ]
vertex  7 -> Algebra  395   permutation [ 1, 2, 3, 4, 5, 7, 6 ]
-------------------------

Algebra  398

Quiver
[ 1, 4 ], [ 2, 6 ], [ 2, 7 ], [ 3, 5 ], [ 3, 6 ], [ 4, 2 ], [ 4, 3 ], [ 5, 4 ], [ 6, 4 ], [ 7, 1 ]

Relations
[ 4, 2, 7, 1 ]
[ 6, 4, 2 ]
[ 7, 1, 4, 2 ]
[ 5, 4, 3 ]
[ 6, 4, 3 ]
[ 4, 3, 5 ]
[ 1, 4, 2, 7 ]
[ 2, 6, 4 ] - [ 2, 7, 1, 4 ]
[ 3, 5, 4 ] - [ 3, 6, 4 ]
[ 4, 2, 6 ] - [ 4, 3, 6 ]

Cartan matrix
[1 1 1 1 0 1 0]
[1 1 0 1 0 1 1]
[0 0 1 1 1 1 0]
[0 1 1 1 0 1 1]
[0 1 0 1 1 0 1]
[0 0 0 1 0 1 0]
[1 0 1 1 0 0 1]

Good mutations
vertex  1 -> Algebra  370   permutation [ 2, 5, 6, 1, 4, 3, 7 ]
vertex  2 -> Algebra  350   permutation [ 6, 1, 4, 2, 7, 3, 5 ]
vertex  4 -> Algebra  282   permutation [ 6, 4, 1, 3, 2, 7, 5 ]
vertex  5 -> Algebra  382   permutation [ 1, 2, 5, 4, 3, 6, 7 ]
vertex  6 -> Algebra  395   permutation [ 1, 6, 3, 4, 5, 2, 7 ]
-------------------------

Algebra  399

Quiver
[ 1, 4 ], [ 2, 1 ], [ 2, 6 ], [ 3, 5 ], [ 3, 6 ], [ 4, 2 ], [ 4, 3 ], [ 5, 4 ], [ 6, 4 ], [ 6, 7 ], [ 7, 3 ]

Relations
[ 4, 2, 1 ]
[ 1, 4, 2 ]
[ 6, 4, 2 ]
[ 5, 4, 3 ]
[ 4, 3, 5 ]
[ 7, 3, 6 ]
[ 3, 6, 7 ]
[ 6, 4, 3 ] - [ 6, 7, 3 ]
[ 2, 1, 4 ] - [ 2, 6, 4 ]
[ 3, 5, 4 ] - [ 3, 6, 4 ]
[ 4, 2, 6 ] - [ 4, 3, 6 ]

Cartan matrix
[1 0 1 1 0 0 0]
[1 1 1 1 0 1 1]
[0 0 1 1 1 1 0]
[0 1 1 1 0 1 0]
[0 1 0 1 1 0 0]
[0 0 1 1 0 1 1]
[0 0 1 0 1 0 1]

Good mutations
vertex  6 -> Algebra  396   permutation [ 1, 6, 3, 4, 5, 2, 7 ]
vertex  7 -> Algebra  350   permutation [ 7, 1, 4, 6, 2, 3, 5 ]
-------------------------

Algebra  414

Quiver
[ 1, 5 ], [ 2, 3 ], [ 3, 5 ], [ 4, 2 ], [ 4, 7 ], [ 5, 4 ], [ 5, 6 ], [ 6, 3 ], [ 7, 1 ]

Relations
[ 5, 4, 7, 1 ]
[ 3, 5, 4, 2 ]
[ 2, 3, 5, 4 ]
[ 7, 1, 5, 4 ]
[ 6, 3, 5 ]
[ 3, 5, 6 ]
[ 1, 5, 4, 7 ]
[ 5, 4, 2, 3 ] - [ 5, 6, 3 ]
[ 4, 2, 3, 5 ] - [ 4, 7, 1, 5 ]

Cartan matrix
[1 1 1 1 1 1 0]
[0 1 1 0 1 0 0]
[0 0 1 1 1 0 1]
[1 1 1 1 1 0 1]
[0 1 1 1 1 1 1]
[0 0 1 0 0 1 0]
[1 0 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra  340   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra  370   permutation [ 2, 1, 4, 6, 5, 7, 3 ]
vertex  5 -> Algebra  389   permutation [ 2, 1, 6, 5, 4, 7, 3 ]
vertex  6 -> Algebra  395   permutation [ 6, 4, 7, 5, 1, 2, 3 ]
-------------------------



==> anc/txt/E7_11.txt <==
Algebra  233

Quiver
[ 1, 2 ], [ 2, 4 ], [ 3, 5 ], [ 4, 3 ], [ 5, 6 ], [ 6, 2 ], [ 6, 7 ], [ 7, 5 ]

Relations
[ 4, 3, 5, 6, 2 ]
[ 5, 6, 2, 4, 3 ]
[ 3, 5, 6, 2, 4 ]
[ 2, 4, 3, 5, 6 ]
[ 7, 5, 6 ]
[ 5, 6, 7 ]
[ 6, 2, 4, 3, 5 ] - [ 6, 7, 5 ]

Cartan matrix
[1 1 1 1 1 0 0]
[0 1 1 1 1 0 0]
[0 1 1 0 1 1 0]
[0 0 1 1 1 1 0]
[0 1 0 1 1 1 0]
[0 1 1 1 1 1 1]
[0 0 0 0 1 0 1]

Good mutations
vertex  1 -> Algebra  289   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  383   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra  259   permutation [ 1, 2, 5, 4, 3, 6, 7 ]
-------------------------

Algebra  258

Quiver
[ 1, 2 ], [ 2, 4 ], [ 3, 5 ], [ 3, 6 ], [ 4, 3 ], [ 5, 4 ], [ 6, 7 ], [ 7, 2 ]

Relations
[ 4, 3, 6, 7, 2 ]
[ 5, 4, 3 ]
[ 6, 7, 2, 4, 3 ]
[ 4, 3, 5 ]
[ 7, 2, 4, 3, 6 ]
[ 2, 4, 3, 6, 7 ]
[ 3, 5, 4 ] - [ 3, 6, 7, 2, 4 ]

Cartan matrix
[1 1 1 1 0 1 0]
[0 1 1 1 0 1 0]
[0 1 1 1 1 1 1]
[0 0 1 1 0 1 1]
[0 0 0 1 1 0 0]
[0 1 0 1 0 1 1]
[0 1 1 1 0 0 1]

Good mutations
vertex  1 -> Algebra  313   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra  259   permutation [ 1, 2, 3, 4, 5, 7, 6 ]
-------------------------

Algebra  259

Quiver
[ 1, 2 ], [ 2, 4 ], [ 3, 5 ], [ 3, 6 ], [ 4, 3 ], [ 5, 4 ], [ 6, 2 ], [ 6, 7 ], [ 7, 3 ]

Relations
[ 4, 3, 6, 2 ]
[ 5, 4, 3 ]
[ 4, 3, 5 ]
[ 2, 4, 3, 6 ]
[ 7, 3, 6 ]
[ 3, 6, 7 ]
[ 6, 2, 4, 3 ] - [ 6, 7, 3 ]
[ 3, 5, 4 ] - [ 3, 6, 2, 4 ]

Cartan matrix
[1 1 1 1 0 0 0]
[0 1 1 1 0 0 0]
[0 1 1 1 1 1 0]
[0 0 1 1 0 1 0]
[0 0 0 1 1 0 0]
[0 1 1 1 0 1 1]
[0 0 1 0 1 0 1]

Good mutations
vertex  1 -> Algebra  314   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra  233   permutation [ 1, 2, 5, 4, 3, 6, 7 ]
vertex  7 -> Algebra  258   permutation [ 1, 2, 3, 4, 5, 7, 6 ]
-------------------------

Algebra  289

Quiver
[ 2, 1 ], [ 2, 4 ], [ 3, 5 ], [ 4, 3 ], [ 5, 6 ], [ 6, 2 ], [ 6, 7 ], [ 7, 5 ]

Relations
[ 4, 3, 5, 6, 2 ]
[ 5, 6, 2, 4, 3 ]
[ 3, 5, 6, 2, 4 ]
[ 2, 4, 3, 5, 6 ]
[ 7, 5, 6 ]
[ 5, 6, 7 ]
[ 6, 2, 4, 3, 5 ] - [ 6, 7, 5 ]

Cartan matrix
[1 0 0 0 0 0 0]
[1 1 1 1 1 0 0]
[1 1 1 0 1 1 0]
[0 0 1 1 1 1 0]
[1 1 0 1 1 1 0]
[1 1 1 1 1 1 1]
[0 0 0 0 1 0 1]

Good mutations
vertex  1 -> Algebra  233   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra  314   permutation [ 1, 2, 5, 4, 3, 6, 7 ]
-------------------------

Algebra  313

Quiver
[ 2, 1 ], [ 2, 4 ], [ 3, 5 ], [ 3, 6 ], [ 4, 3 ], [ 5, 4 ], [ 6, 7 ], [ 7, 2 ]

Relations
[ 4, 3, 6, 7, 2 ]
[ 5, 4, 3 ]
[ 6, 7, 2, 4, 3 ]
[ 4, 3, 5 ]
[ 7, 2, 4, 3, 6 ]
[ 2, 4, 3, 6, 7 ]
[ 3, 5, 4 ] - [ 3, 6, 7, 2, 4 ]

Cartan matrix
[1 0 0 0 0 0 0]
[1 1 1 1 0 1 0]
[1 1 1 1 1 1 1]
[0 0 1 1 0 1 1]
[0 0 0 1 1 0 0]
[1 1 0 1 0 1 1]
[1 1 1 1 0 0 1]

Good mutations
vertex  1 -> Algebra  258   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  381   permutation [ 6, 4, 1, 7, 2, 3, 5 ]
vertex  6 -> Algebra  314   permutation [ 1, 2, 3, 4, 5, 7, 6 ]
-------------------------

Algebra  314

Quiver
[ 2, 1 ], [ 2, 4 ], [ 3, 5 ], [ 3, 6 ], [ 4, 3 ], [ 5, 4 ], [ 6, 2 ], [ 6, 7 ], [ 7, 3 ]

Relations
[ 4, 3, 6, 2 ]
[ 5, 4, 3 ]
[ 4, 3, 5 ]
[ 2, 4, 3, 6 ]
[ 7, 3, 6 ]
[ 3, 6, 7 ]
[ 6, 2, 4, 3 ] - [ 6, 7, 3 ]
[ 3, 5, 4 ] - [ 3, 6, 2, 4 ]

Cartan matrix
[1 0 0 0 0 0 0]
[1 1 1 1 0 0 0]
[1 1 1 1 1 1 0]
[0 0 1 1 0 1 0]
[0 0 0 1 1 0 0]
[1 1 1 1 0 1 1]
[0 0 1 0 1 0 1]

Good mutations
vertex  1 -> Algebra  259   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra  289   permutation [ 1, 2, 5, 4, 3, 6, 7 ]
vertex  7 -> Algebra  313   permutation [ 1, 2, 3, 4, 5, 7, 6 ]
-------------------------

Algebra  381

Quiver
[ 1, 4 ], [ 2, 5 ], [ 2, 6 ], [ 3, 5 ], [ 4, 2 ], [ 4, 3 ], [ 5, 4 ], [ 6, 1 ], [ 6, 7 ], [ 7, 2 ]

Relations
[ 4, 2, 6, 1 ]
[ 5, 4, 2 ]
[ 5, 4, 3 ]
[ 3, 5, 4 ]
[ 1, 4, 2, 6 ]
[ 7, 2, 6 ]
[ 2, 6, 7 ]
[ 6, 1, 4, 2 ] - [ 6, 7, 2 ]
[ 2, 5, 4 ] - [ 2, 6, 1, 4 ]
[ 4, 2, 5 ] - [ 4, 3, 5 ]

Cartan matrix
[1 1 1 1 1 0 0]
[1 1 0 1 1 1 0]
[0 0 1 0 1 0 0]
[0 1 1 1 1 1 0]
[0 0 0 1 1 0 0]
[1 1 1 1 1 1 1]
[0 1 0 0 1 0 1]

Good mutations
vertex  2 -> Algebra  383   permutation [ 1, 6, 3, 4, 5, 2, 7 ]
vertex  5 -> Algebra  313   permutation [ 3, 5, 6, 2, 7, 1, 4 ]
-------------------------

Algebra  383

Quiver
[ 1, 4 ], [ 2, 1 ], [ 2, 6 ], [ 3, 5 ], [ 4, 2 ], [ 4, 3 ], [ 5, 6 ], [ 6, 4 ], [ 6, 7 ], [ 7, 5 ]

Relations
[ 4, 2, 1 ]
[ 1, 4, 2 ]
[ 6, 4, 2 ]
[ 5, 6, 4, 3 ]
[ 3, 5, 6, 4 ]
[ 7, 5, 6 ]
[ 5, 6, 7 ]
[ 2, 1, 4 ] - [ 2, 6, 4 ]
[ 6, 4, 3, 5 ] - [ 6, 7, 5 ]
[ 4, 2, 6 ] - [ 4, 3, 5, 6 ]

Cartan matrix
[1 0 1 1 1 0 0]
[1 1 1 1 1 1 1]
[0 0 1 0 1 1 0]
[0 1 1 1 1 1 0]
[0 0 0 1 1 1 0]
[0 0 1 1 1 1 1]
[0 0 0 0 1 0 1]

Good mutations
vertex  2 -> Algebra  233   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra  381   permutation [ 1, 6, 3, 4, 5, 2, 7 ]
-------------------------



==> anc/txt/E7_12.txt <==
Algebra  262

Quiver
[ 1, 2 ], [ 2, 4 ], [ 3, 2 ], [ 3, 6 ], [ 4, 3 ], [ 5, 6 ], [ 6, 4 ], [ 6, 7 ], [ 7, 5 ]

Relations
[ 4, 3, 2 ]
[ 2, 4, 3 ]
[ 6, 4, 3 ]
[ 6, 7, 5 ]
[ 4, 3, 6 ]
[ 7, 5, 6 ]
[ 5, 6, 7 ]
[ 3, 2, 4 ] - [ 3, 6, 4 ]

Cartan matrix
[1 1 0 1 0 0 0]
[0 1 0 1 0 0 0]
[0 1 1 1 0 1 1]
[0 0 1 1 0 0 0]
[0 0 0 1 1 1 0]
[0 0 0 1 0 1 1]
[0 0 0 0 1 0 1]

Good mutations
vertex  1 -> Algebra  317   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  317

Quiver
[ 2, 1 ], [ 2, 4 ], [ 3, 2 ], [ 3, 6 ], [ 4, 3 ], [ 5, 6 ], [ 6, 4 ], [ 6, 7 ], [ 7, 5 ]

Relations
[ 4, 3, 2 ]
[ 2, 4, 3 ]
[ 6, 4, 3 ]
[ 6, 7, 5 ]
[ 4, 3, 6 ]
[ 7, 5, 6 ]
[ 5, 6, 7 ]
[ 3, 2, 4 ] - [ 3, 6, 4 ]

Cartan matrix
[1 0 0 0 0 0 0]
[1 1 0 1 0 0 0]
[1 1 1 1 0 1 1]
[0 0 1 1 0 0 0]
[0 0 0 1 1 1 0]
[0 0 0 1 0 1 1]
[0 0 0 0 1 0 1]

Good mutations
vertex  1 -> Algebra  262   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------



==> anc/txt/E7_13.txt <==
Algebra  386

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 4 ], [ 4, 5 ], [ 5, 1 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ]

Relations
[ 2, 3, 4, 5, 1 ]
[ 3, 4, 5, 1, 2 ]
[ 4, 5, 1, 2, 3 ]
[ 5, 1, 2, 3, 4 ]
[ 1, 2, 3, 4, 5 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]

Cartan matrix
[1 1 1 1 0 0 0]
[0 1 1 1 1 0 1]
[1 0 1 1 1 0 1]
[1 1 0 1 1 0 1]
[1 1 1 0 1 0 1]
[1 1 1 0 1 1 0]
[0 0 0 0 0 1 1]

Good mutations
None
-------------------------



==> anc/txt/E7_14.txt <==
Algebra  416

Quiver
[ 1, 2 ], [ 1, 5 ], [ 2, 3 ], [ 3, 4 ], [ 4, 1 ], [ 4, 7 ], [ 5, 4 ], [ 5, 6 ], [ 6, 1 ], [ 7, 5 ]

Relations
[ 2, 3, 4, 1 ]
[ 3, 4, 1, 2 ]
[ 4, 1, 2, 3 ]
[ 7, 5, 4 ]
[ 6, 1, 5 ]
[ 1, 5, 6 ]
[ 5, 4, 7 ]
[ 5, 4, 1 ] - [ 5, 6, 1 ]
[ 1, 2, 3, 4 ] - [ 1, 5, 4 ]
[ 4, 1, 5 ] - [ 4, 7, 5 ]

Cartan matrix
[1 1 1 1 1 0 0]
[0 1 1 1 0 0 1]
[1 0 1 1 1 0 1]
[1 1 0 1 1 0 1]
[1 1 0 1 1 1 0]
[1 1 1 0 0 1 0]
[0 0 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra  416   permutation [ 4, 7, 5, 1, 2, 3, 6 ]
vertex  4 -> Algebra  416   permutation [ 4, 5, 6, 1, 3, 7, 2 ]
-------------------------



==> anc/txt/E7_2.txt <==
Algebra    3

Quiver
[ 1, 3 ], [ 2, 1 ], [ 3, 2 ], [ 3, 4 ], [ 3, 5 ], [ 5, 6 ], [ 6, 7 ]

Relations
[ 3, 2, 1 ]
[ 1, 3, 2 ]
[ 2, 1, 3 ]

Cartan matrix
[1 0 1 1 1 1 1]
[1 1 0 0 0 0 0]
[0 1 1 1 1 1 1]
[0 0 0 1 0 0 0]
[0 0 0 0 1 1 1]
[0 0 0 0 0 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  3 -> Algebra   16   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra   17   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra   20   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra    4

Quiver
[ 1, 2 ], [ 2, 4 ], [ 2, 5 ], [ 3, 2 ], [ 4, 3 ], [ 5, 3 ], [ 5, 6 ], [ 6, 7 ]

Relations
[ 4, 3, 2 ]
[ 5, 3, 2 ]
[ 3, 2, 4 ]
[ 3, 2, 5 ]
[ 2, 4, 3 ] - [ 2, 5, 3 ]

Cartan matrix
[1 1 1 1 1 1 1]
[0 1 1 1 1 1 1]
[0 1 1 0 0 0 0]
[0 0 1 1 0 0 0]
[0 0 1 0 1 1 1]
[0 0 0 0 0 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra   10   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra   21   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra   25   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra   10

Quiver
[ 2, 1 ], [ 2, 4 ], [ 2, 5 ], [ 3, 2 ], [ 4, 3 ], [ 5, 3 ], [ 5, 6 ], [ 6, 7 ]

Relations
[ 4, 3, 2 ]
[ 5, 3, 2 ]
[ 3, 2, 4 ]
[ 3, 2, 5 ]
[ 2, 4, 3 ] - [ 2, 5, 3 ]

Cartan matrix
[1 0 0 0 0 0 0]
[1 1 1 1 1 1 1]
[1 1 1 0 0 0 0]
[0 0 1 1 0 0 0]
[0 0 1 0 1 1 1]
[0 0 0 0 0 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra    4   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra   41   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra   45   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra   16

Quiver
[ 1, 4 ], [ 1, 5 ], [ 2, 3 ], [ 3, 1 ], [ 4, 3 ], [ 5, 3 ], [ 5, 6 ], [ 6, 7 ]

Relations
[ 4, 3, 1 ]
[ 5, 3, 1 ]
[ 3, 1, 4 ]
[ 3, 1, 5 ]
[ 1, 4, 3 ] - [ 1, 5, 3 ]

Cartan matrix
[1 0 1 1 1 1 1]
[1 1 1 0 0 0 0]
[1 0 1 0 0 0 0]
[0 0 1 1 0 0 0]
[0 0 1 0 1 1 1]
[0 0 0 0 0 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra   21   permutation [ 1, 3, 2, 4, 5, 6, 7 ]
vertex  3 -> Algebra    3   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra   65   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra   17

Quiver
[ 1, 3 ], [ 2, 1 ], [ 3, 2 ], [ 3, 5 ], [ 4, 3 ], [ 5, 6 ], [ 6, 7 ]

Relations
[ 3, 2, 1 ]
[ 1, 3, 2 ]
[ 2, 1, 3 ]

Cartan matrix
[1 0 1 0 1 1 1]
[1 1 0 0 0 0 0]
[0 1 1 0 1 1 1]
[0 1 1 1 1 1 1]
[0 0 0 0 1 1 1]
[0 0 0 0 0 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  4 -> Algebra    3   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra   69   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra   20

Quiver
[ 1, 3 ], [ 2, 1 ], [ 3, 2 ], [ 3, 4 ], [ 3, 5 ], [ 5, 6 ], [ 7, 6 ]

Relations
[ 3, 2, 1 ]
[ 1, 3, 2 ]
[ 2, 1, 3 ]

Cartan matrix
[1 0 1 1 1 1 0]
[1 1 0 0 0 0 0]
[0 1 1 1 1 1 0]
[0 0 0 1 0 0 0]
[0 0 0 0 1 1 0]
[0 0 0 0 0 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  3 -> Algebra   65   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra   69   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra   75   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra    3   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra   21

Quiver
[ 1, 4 ], [ 1, 5 ], [ 2, 1 ], [ 2, 3 ], [ 4, 2 ], [ 5, 2 ], [ 5, 6 ], [ 6, 7 ]

Relations
[ 4, 2, 1 ]
[ 5, 2, 1 ]
[ 2, 1, 4 ]
[ 2, 1, 5 ]
[ 1, 4, 2 ] - [ 1, 5, 2 ]

Cartan matrix
[1 1 1 1 1 1 1]
[1 1 1 0 0 0 0]
[0 0 1 0 0 0 0]
[0 1 1 1 0 0 0]
[0 1 1 0 1 1 1]
[0 0 0 0 0 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra    4   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra   16   permutation [ 1, 3, 2, 4, 5, 6, 7 ]
vertex  7 -> Algebra   80   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra   25

Quiver
[ 1, 2 ], [ 2, 4 ], [ 2, 5 ], [ 3, 2 ], [ 4, 3 ], [ 5, 3 ], [ 5, 6 ], [ 7, 6 ]

Relations
[ 4, 3, 2 ]
[ 5, 3, 2 ]
[ 3, 2, 4 ]
[ 3, 2, 5 ]
[ 2, 4, 3 ] - [ 2, 5, 3 ]

Cartan matrix
[1 1 1 1 1 1 0]
[0 1 1 1 1 1 0]
[0 1 1 0 0 0 0]
[0 0 1 1 0 0 0]
[0 0 1 0 1 1 0]
[0 0 0 0 0 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra   45   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra   80   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra   90   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra    4   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra   41

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 1 ], [ 4, 2 ], [ 5, 2 ], [ 5, 6 ], [ 6, 7 ]

Relations
[ 2, 3, 1 ]
[ 3, 1, 2 ]
[ 1, 2, 3 ]

Cartan matrix
[1 1 0 0 0 0 0]
[0 1 1 0 0 0 0]
[1 0 1 0 0 0 0]
[0 1 1 1 0 0 0]
[0 1 1 0 1 1 1]
[0 0 0 0 0 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra   10   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra  124   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra  125   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra  127   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra   45

Quiver
[ 2, 1 ], [ 2, 4 ], [ 2, 5 ], [ 3, 2 ], [ 4, 3 ], [ 5, 3 ], [ 5, 6 ], [ 7, 6 ]

Relations
[ 4, 3, 2 ]
[ 5, 3, 2 ]
[ 3, 2, 4 ]
[ 3, 2, 5 ]
[ 2, 4, 3 ] - [ 2, 5, 3 ]

Cartan matrix
[1 0 0 0 0 0 0]
[1 1 1 1 1 1 0]
[1 1 1 0 0 0 0]
[0 0 1 1 0 0 0]
[0 0 1 0 1 1 0]
[0 0 0 0 0 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra   25   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  127   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra  137   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra   10   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra   65

Quiver
[ 1, 4 ], [ 1, 5 ], [ 2, 3 ], [ 3, 1 ], [ 4, 3 ], [ 5, 3 ], [ 5, 6 ], [ 7, 6 ]

Relations
[ 4, 3, 1 ]
[ 5, 3, 1 ]
[ 3, 1, 4 ]
[ 3, 1, 5 ]
[ 1, 4, 3 ] - [ 1, 5, 3 ]

Cartan matrix
[1 0 1 1 1 1 0]
[1 1 1 0 0 0 0]
[1 0 1 0 0 0 0]
[0 0 1 1 0 0 0]
[0 0 1 0 1 1 0]
[0 0 0 0 0 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  2 -> Algebra   80   permutation [ 1, 3, 2, 4, 5, 6, 7 ]
vertex  3 -> Algebra   20   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra  183   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra   16   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra   69

Quiver
[ 1, 3 ], [ 2, 1 ], [ 3, 2 ], [ 3, 5 ], [ 4, 3 ], [ 5, 6 ], [ 7, 6 ]

Relations
[ 3, 2, 1 ]
[ 1, 3, 2 ]
[ 2, 1, 3 ]

Cartan matrix
[1 0 1 0 1 1 0]
[1 1 0 0 0 0 0]
[0 1 1 0 1 1 0]
[0 1 1 1 1 1 0]
[0 0 0 0 1 1 0]
[0 0 0 0 0 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  4 -> Algebra   20   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra  125   permutation [ 1, 3, 2, 4, 5, 6, 7 ]
vertex  7 -> Algebra   17   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra   74

Quiver
[ 1, 3 ], [ 2, 1 ], [ 3, 2 ], [ 3, 4 ], [ 3, 5 ], [ 6, 7 ], [ 7, 5 ]

Relations
[ 3, 2, 1 ]
[ 1, 3, 2 ]
[ 2, 1, 3 ]

Cartan matrix
[1 0 1 1 1 0 0]
[1 1 0 0 0 0 0]
[0 1 1 1 1 0 0]
[0 0 0 1 0 0 0]
[0 0 0 0 1 0 0]
[0 0 0 0 1 1 1]
[0 0 0 0 1 0 1]

Good mutations
vertex  3 -> Algebra  182   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra  192   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra  202   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra   75   permutation [ 1, 2, 3, 4, 5, 7, 6 ]
-------------------------

Algebra   75

Quiver
[ 1, 3 ], [ 2, 1 ], [ 3, 2 ], [ 3, 4 ], [ 3, 5 ], [ 6, 5 ], [ 6, 7 ]

Relations
[ 3, 2, 1 ]
[ 1, 3, 2 ]
[ 2, 1, 3 ]

Cartan matrix
[1 0 1 1 1 0 0]
[1 1 0 0 0 0 0]
[0 1 1 1 1 0 0]
[0 0 0 1 0 0 0]
[0 0 0 0 1 0 0]
[0 0 0 0 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  3 -> Algebra  183   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra  125   permutation [ 1, 3, 2, 4, 5, 6, 7 ]
vertex  5 -> Algebra  124   permutation [ 1, 3, 2, 4, 5, 6, 7 ]
vertex  6 -> Algebra   20   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra   74   permutation [ 1, 2, 3, 4, 5, 7, 6 ]
-------------------------

Algebra   80

Quiver
[ 1, 4 ], [ 1, 5 ], [ 2, 1 ], [ 2, 3 ], [ 4, 2 ], [ 5, 2 ], [ 5, 6 ], [ 7, 6 ]

Relations
[ 4, 2, 1 ]
[ 5, 2, 1 ]
[ 2, 1, 4 ]
[ 2, 1, 5 ]
[ 1, 4, 2 ] - [ 1, 5, 2 ]

Cartan matrix
[1 1 1 1 1 1 0]
[1 1 1 0 0 0 0]
[0 0 1 0 0 0 0]
[0 1 1 1 0 0 0]
[0 1 1 0 1 1 0]
[0 0 0 0 0 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  2 -> Algebra   25   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra   65   permutation [ 1, 3, 2, 4, 5, 6, 7 ]
vertex  6 -> Algebra  215   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra   21   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra   89

Quiver
[ 1, 2 ], [ 2, 4 ], [ 2, 5 ], [ 3, 2 ], [ 4, 3 ], [ 5, 3 ], [ 6, 7 ], [ 7, 5 ]

Relations
[ 4, 3, 2 ]
[ 5, 3, 2 ]
[ 3, 2, 4 ]
[ 3, 2, 5 ]
[ 2, 4, 3 ] - [ 2, 5, 3 ]

Cartan matrix
[1 1 1 1 1 0 0]
[0 1 1 1 1 0 0]
[0 1 1 0 0 0 0]
[0 0 1 1 0 0 0]
[0 0 1 0 1 0 0]
[0 0 1 0 1 1 1]
[0 0 1 0 1 0 1]

Good mutations
vertex  1 -> Algebra  136   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  214   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra   90   permutation [ 1, 2, 3, 4, 5, 7, 6 ]
-------------------------

Algebra   90

Quiver
[ 1, 2 ], [ 2, 4 ], [ 2, 5 ], [ 3, 2 ], [ 4, 3 ], [ 5, 3 ], [ 6, 5 ], [ 6, 7 ]

Relations
[ 4, 3, 2 ]
[ 5, 3, 2 ]
[ 3, 2, 4 ]
[ 3, 2, 5 ]
[ 2, 4, 3 ] - [ 2, 5, 3 ]

Cartan matrix
[1 1 1 1 1 0 0]
[0 1 1 1 1 0 0]
[0 1 1 0 0 0 0]
[0 0 1 1 0 0 0]
[0 0 1 0 1 0 0]
[0 0 1 0 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  137   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  215   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra   25   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra   89   permutation [ 1, 2, 3, 4, 5, 7, 6 ]
-------------------------

Algebra  124

Quiver
[ 1, 2 ], [ 2, 3 ], [ 2, 4 ], [ 3, 1 ], [ 5, 2 ], [ 5, 6 ], [ 6, 7 ]

Relations
[ 2, 3, 1 ]
[ 3, 1, 2 ]
[ 1, 2, 3 ]

Cartan matrix
[1 1 0 1 0 0 0]
[0 1 1 1 0 0 0]
[1 0 1 0 0 0 0]
[0 0 0 1 0 0 0]
[0 1 1 1 1 1 1]
[0 0 0 0 0 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  4 -> Algebra   41   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra   75   permutation [ 1, 3, 2, 4, 5, 6, 7 ]
vertex  7 -> Algebra  202   permutation [ 1, 3, 2, 4, 5, 7, 6 ]
-------------------------

Algebra  125

Quiver
[ 1, 2 ], [ 2, 3 ], [ 2, 5 ], [ 3, 1 ], [ 4, 2 ], [ 6, 5 ], [ 6, 7 ]

Relations
[ 2, 3, 1 ]
[ 3, 1, 2 ]
[ 1, 2, 3 ]

Cartan matrix
[1 1 0 0 1 0 0]
[0 1 1 0 1 0 0]
[1 0 1 0 0 0 0]
[0 1 1 1 1 0 0]
[0 0 0 0 1 0 0]
[0 0 0 0 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  4 -> Algebra   75   permutation [ 1, 3, 2, 4, 5, 6, 7 ]
vertex  5 -> Algebra   41   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra   69   permutation [ 1, 3, 2, 4, 5, 6, 7 ]
vertex  7 -> Algebra  192   permutation [ 1, 3, 2, 4, 5, 7, 6 ]
-------------------------

Algebra  127

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 1 ], [ 4, 2 ], [ 5, 2 ], [ 5, 6 ], [ 7, 6 ]

Relations
[ 2, 3, 1 ]
[ 3, 1, 2 ]
[ 1, 2, 3 ]

Cartan matrix
[1 1 0 0 0 0 0]
[0 1 1 0 0 0 0]
[1 0 1 0 0 0 0]
[0 1 1 1 0 0 0]
[0 1 1 0 1 1 0]
[0 0 0 0 0 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  2 -> Algebra   45   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra  202   permutation [ 1, 3, 2, 4, 5, 7, 6 ]
vertex  5 -> Algebra  192   permutation [ 1, 3, 2, 4, 5, 7, 6 ]
vertex  6 -> Algebra  275   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra   41   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  136

Quiver
[ 2, 1 ], [ 2, 4 ], [ 2, 5 ], [ 3, 2 ], [ 4, 3 ], [ 5, 3 ], [ 6, 7 ], [ 7, 5 ]

Relations
[ 4, 3, 2 ]
[ 5, 3, 2 ]
[ 3, 2, 4 ]
[ 3, 2, 5 ]
[ 2, 4, 3 ] - [ 2, 5, 3 ]

Cartan matrix
[1 0 0 0 0 0 0]
[1 1 1 1 1 0 0]
[1 1 1 0 0 0 0]
[0 0 1 1 0 0 0]
[0 0 1 0 1 0 0]
[0 0 1 0 1 1 1]
[0 0 1 0 1 0 1]

Good mutations
vertex  1 -> Algebra   89   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  274   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra  137   permutation [ 1, 2, 3, 4, 5, 7, 6 ]
-------------------------

Algebra  137

Quiver
[ 2, 1 ], [ 2, 4 ], [ 2, 5 ], [ 3, 2 ], [ 4, 3 ], [ 5, 3 ], [ 6, 5 ], [ 6, 7 ]

Relations
[ 4, 3, 2 ]
[ 5, 3, 2 ]
[ 3, 2, 4 ]
[ 3, 2, 5 ]
[ 2, 4, 3 ] - [ 2, 5, 3 ]

Cartan matrix
[1 0 0 0 0 0 0]
[1 1 1 1 1 0 0]
[1 1 1 0 0 0 0]
[0 0 1 1 0 0 0]
[0 0 1 0 1 0 0]
[0 0 1 0 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra   90   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  275   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra   45   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra  136   permutation [ 1, 2, 3, 4, 5, 7, 6 ]
-------------------------

Algebra  182

Quiver
[ 1, 4 ], [ 1, 5 ], [ 2, 3 ], [ 3, 1 ], [ 4, 3 ], [ 5, 3 ], [ 6, 7 ], [ 7, 5 ]

Relations
[ 4, 3, 1 ]
[ 5, 3, 1 ]
[ 3, 1, 4 ]
[ 3, 1, 5 ]
[ 1, 4, 3 ] - [ 1, 5, 3 ]

Cartan matrix
[1 0 1 1 1 0 0]
[1 1 1 0 0 0 0]
[1 0 1 0 0 0 0]
[0 0 1 1 0 0 0]
[0 0 1 0 1 0 0]
[0 0 1 0 1 1 1]
[0 0 1 0 1 0 1]

Good mutations
vertex  2 -> Algebra  214   permutation [ 1, 3, 2, 4, 5, 6, 7 ]
vertex  3 -> Algebra   74   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra  183   permutation [ 1, 2, 3, 4, 5, 7, 6 ]
-------------------------

Algebra  183

Quiver
[ 1, 4 ], [ 1, 5 ], [ 2, 3 ], [ 3, 1 ], [ 4, 3 ], [ 5, 3 ], [ 6, 5 ], [ 6, 7 ]

Relations
[ 4, 3, 1 ]
[ 5, 3, 1 ]
[ 3, 1, 4 ]
[ 3, 1, 5 ]
[ 1, 4, 3 ] - [ 1, 5, 3 ]

Cartan matrix
[1 0 1 1 1 0 0]
[1 1 1 0 0 0 0]
[1 0 1 0 0 0 0]
[0 0 1 1 0 0 0]
[0 0 1 0 1 0 0]
[0 0 1 0 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  215   permutation [ 1, 3, 2, 4, 5, 6, 7 ]
vertex  3 -> Algebra   75   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra   65   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra  182   permutation [ 1, 2, 3, 4, 5, 7, 6 ]
-------------------------

Algebra  192

Quiver
[ 1, 3 ], [ 2, 1 ], [ 3, 2 ], [ 3, 5 ], [ 4, 3 ], [ 6, 7 ], [ 7, 5 ]

Relations
[ 3, 2, 1 ]
[ 1, 3, 2 ]
[ 2, 1, 3 ]

Cartan matrix
[1 0 1 0 1 0 0]
[1 1 0 0 0 0 0]
[0 1 1 0 1 0 0]
[0 1 1 1 1 0 0]
[0 0 0 0 1 0 0]
[0 0 0 0 1 1 1]
[0 0 0 0 1 0 1]

Good mutations
vertex  4 -> Algebra   74   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra  127   permutation [ 1, 3, 2, 4, 5, 7, 6 ]
vertex  6 -> Algebra  125   permutation [ 1, 3, 2, 4, 5, 7, 6 ]
-------------------------

Algebra  198

Quiver
[ 1, 3 ], [ 2, 1 ], [ 3, 2 ], [ 3, 4 ], [ 5, 6 ], [ 6, 7 ], [ 7, 3 ]

Relations
[ 3, 2, 1 ]
[ 1, 3, 2 ]
[ 2, 1, 3 ]

Cartan matrix
[1 0 1 1 0 0 0]
[1 1 0 0 0 0 0]
[0 1 1 1 0 0 0]
[0 0 0 1 0 0 0]
[0 1 1 1 1 1 1]
[0 1 1 1 0 1 1]
[0 1 1 1 0 0 1]

Good mutations
vertex  4 -> Algebra  274   permutation [ 1, 3, 2, 4, 7, 5, 6 ]
vertex  5 -> Algebra  201   permutation [ 1, 2, 3, 4, 6, 5, 7 ]
-------------------------

Algebra  201

Quiver
[ 1, 3 ], [ 2, 1 ], [ 3, 2 ], [ 3, 4 ], [ 5, 6 ], [ 5, 7 ], [ 7, 3 ]

Relations
[ 3, 2, 1 ]
[ 1, 3, 2 ]
[ 2, 1, 3 ]

Cartan matrix
[1 0 1 1 0 0 0]
[1 1 0 0 0 0 0]
[0 1 1 1 0 0 0]
[0 0 0 1 0 0 0]
[0 1 1 1 1 1 1]
[0 0 0 0 0 1 0]
[0 1 1 1 0 0 1]

Good mutations
vertex  4 -> Algebra  275   permutation [ 1, 3, 2, 4, 7, 5, 6 ]
vertex  5 -> Algebra  202   permutation [ 1, 2, 3, 4, 7, 6, 5 ]
vertex  6 -> Algebra  198   permutation [ 1, 2, 3, 4, 6, 5, 7 ]
-------------------------

Algebra  202

Quiver
[ 1, 3 ], [ 2, 1 ], [ 3, 2 ], [ 3, 4 ], [ 5, 3 ], [ 5, 7 ], [ 6, 7 ]

Relations
[ 3, 2, 1 ]
[ 1, 3, 2 ]
[ 2, 1, 3 ]

Cartan matrix
[1 0 1 1 0 0 0]
[1 1 0 0 0 0 0]
[0 1 1 1 0 0 0]
[0 0 0 1 0 0 0]
[0 1 1 1 1 0 1]
[0 0 0 0 0 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  4 -> Algebra  127   permutation [ 1, 3, 2, 4, 5, 7, 6 ]
vertex  5 -> Algebra   74   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra  124   permutation [ 1, 3, 2, 4, 5, 7, 6 ]
vertex  7 -> Algebra  201   permutation [ 1, 2, 3, 4, 7, 6, 5 ]
-------------------------

Algebra  214

Quiver
[ 1, 4 ], [ 1, 5 ], [ 2, 1 ], [ 2, 3 ], [ 4, 2 ], [ 5, 2 ], [ 6, 7 ], [ 7, 5 ]

Relations
[ 4, 2, 1 ]
[ 5, 2, 1 ]
[ 2, 1, 4 ]
[ 2, 1, 5 ]
[ 1, 4, 2 ] - [ 1, 5, 2 ]

Cartan matrix
[1 1 1 1 1 0 0]
[1 1 1 0 0 0 0]
[0 0 1 0 0 0 0]
[0 1 1 1 0 0 0]
[0 1 1 0 1 0 0]
[0 1 1 0 1 1 1]
[0 1 1 0 1 0 1]

Good mutations
vertex  2 -> Algebra   89   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra  182   permutation [ 1, 3, 2, 4, 5, 6, 7 ]
vertex  6 -> Algebra  215   permutation [ 1, 2, 3, 4, 5, 7, 6 ]
-------------------------

Algebra  215

Quiver
[ 1, 4 ], [ 1, 5 ], [ 2, 1 ], [ 2, 3 ], [ 4, 2 ], [ 5, 2 ], [ 6, 5 ], [ 6, 7 ]

Relations
[ 4, 2, 1 ]
[ 5, 2, 1 ]
[ 2, 1, 4 ]
[ 2, 1, 5 ]
[ 1, 4, 2 ] - [ 1, 5, 2 ]

Cartan matrix
[1 1 1 1 1 0 0]
[1 1 1 0 0 0 0]
[0 0 1 0 0 0 0]
[0 1 1 1 0 0 0]
[0 1 1 0 1 0 0]
[0 1 1 0 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra   90   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra  183   permutation [ 1, 3, 2, 4, 5, 6, 7 ]
vertex  6 -> Algebra   80   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra  214   permutation [ 1, 2, 3, 4, 5, 7, 6 ]
-------------------------

Algebra  274

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 1 ], [ 4, 2 ], [ 5, 2 ], [ 6, 7 ], [ 7, 5 ]

Relations
[ 2, 3, 1 ]
[ 3, 1, 2 ]
[ 1, 2, 3 ]

Cartan matrix
[1 1 0 0 0 0 0]
[0 1 1 0 0 0 0]
[1 0 1 0 0 0 0]
[0 1 1 1 0 0 0]
[0 1 1 0 1 0 0]
[0 1 1 0 1 1 1]
[0 1 1 0 1 0 1]

Good mutations
vertex  2 -> Algebra  136   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra  198   permutation [ 1, 3, 2, 4, 6, 7, 5 ]
vertex  6 -> Algebra  275   permutation [ 1, 2, 3, 4, 5, 7, 6 ]
-------------------------

Algebra  275

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 1 ], [ 4, 2 ], [ 5, 2 ], [ 6, 5 ], [ 6, 7 ]

Relations
[ 2, 3, 1 ]
[ 3, 1, 2 ]
[ 1, 2, 3 ]

Cartan matrix
[1 1 0 0 0 0 0]
[0 1 1 0 0 0 0]
[1 0 1 0 0 0 0]
[0 1 1 1 0 0 0]
[0 1 1 0 1 0 0]
[0 1 1 0 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  137   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra  201   permutation [ 1, 3, 2, 4, 6, 7, 5 ]
vertex  6 -> Algebra  127   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra  274   permutation [ 1, 2, 3, 4, 5, 7, 6 ]
-------------------------



==> anc/txt/E7_3.txt <==
Algebra    6

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 4 ], [ 3, 6 ], [ 5, 3 ], [ 6, 5 ], [ 6, 7 ]

Relations
[ 6, 5, 3 ]
[ 3, 6, 5 ]
[ 5, 3, 6 ]

Cartan matrix
[1 1 1 1 0 1 1]
[0 1 1 1 0 1 1]
[0 0 1 1 0 1 1]
[0 0 0 1 0 0 0]
[0 0 1 1 1 0 0]
[0 0 0 0 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra   12   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra   27   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra   31   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra   32   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra    7

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 4 ], [ 3, 5 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ]

Relations
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]

Cartan matrix
[1 1 1 1 1 0 1]
[0 1 1 1 1 0 1]
[0 0 1 1 1 0 1]
[0 0 0 1 0 0 0]
[0 0 0 0 1 0 1]
[0 0 0 0 1 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra   13   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra   28   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra   33   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra   12

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 4 ], [ 3, 6 ], [ 5, 3 ], [ 6, 5 ], [ 6, 7 ]

Relations
[ 6, 5, 3 ]
[ 3, 6, 5 ]
[ 5, 3, 6 ]

Cartan matrix
[1 0 0 0 0 0 0]
[1 1 1 1 0 1 1]
[0 0 1 1 0 1 1]
[0 0 0 1 0 0 0]
[0 0 1 1 1 0 0]
[0 0 0 0 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra    6   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra   38   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra   47   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra   51   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra   52   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra   13

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 4 ], [ 3, 5 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ]

Relations
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]

Cartan matrix
[1 0 0 0 0 0 0]
[1 1 1 1 1 0 1]
[0 0 1 1 1 0 1]
[0 0 0 1 0 0 0]
[0 0 0 0 1 0 1]
[0 0 0 0 1 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra    7   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra   39   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra   48   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra   53   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra   26

Quiver
[ 1, 2 ], [ 2, 5 ], [ 3, 2 ], [ 3, 4 ], [ 4, 5 ], [ 5, 3 ], [ 5, 6 ], [ 6, 7 ]

Relations
[ 5, 3, 2 ]
[ 2, 5, 3 ]
[ 4, 5, 3 ]
[ 5, 3, 4 ]
[ 3, 2, 5 ] - [ 3, 4, 5 ]

Cartan matrix
[1 1 0 0 1 1 1]
[0 1 0 0 1 1 1]
[0 1 1 1 1 1 1]
[0 0 0 1 1 1 1]
[0 0 1 0 1 1 1]
[0 0 0 0 0 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra   46   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra   92   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra   94   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra   27

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 6 ], [ 4, 3 ], [ 5, 3 ], [ 6, 5 ], [ 6, 7 ]

Relations
[ 6, 5, 3 ]
[ 3, 6, 5 ]
[ 5, 3, 6 ]

Cartan matrix
[1 1 1 0 0 1 1]
[0 1 1 0 0 1 1]
[0 0 1 0 0 1 1]
[0 0 1 1 0 1 1]
[0 0 1 0 1 0 0]
[0 0 0 0 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra   47   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra   95   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra    6   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra   96   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra   97   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra   28

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 5 ], [ 4, 3 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ]

Relations
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]

Cartan matrix
[1 1 1 0 1 0 1]
[0 1 1 0 1 0 1]
[0 0 1 0 1 0 1]
[0 0 1 1 1 0 1]
[0 0 0 0 1 0 1]
[0 0 0 0 1 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra   48   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra    7   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra   98   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra   31

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 4 ], [ 3, 7 ], [ 5, 6 ], [ 6, 3 ], [ 7, 6 ]

Relations
[ 7, 6, 3 ]
[ 3, 7, 6 ]
[ 6, 3, 7 ]

Cartan matrix
[1 1 1 1 0 0 1]
[0 1 1 1 0 0 1]
[0 0 1 1 0 0 1]
[0 0 0 1 0 0 0]
[0 0 1 1 1 1 0]
[0 0 1 1 0 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra   51   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra   96   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra   33   permutation [ 1, 2, 3, 4, 6, 5, 7 ]
vertex  6 -> Algebra    6   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra   32

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 4 ], [ 3, 6 ], [ 5, 3 ], [ 6, 5 ], [ 7, 6 ]

Relations
[ 6, 5, 3 ]
[ 3, 6, 5 ]
[ 5, 3, 6 ]

Cartan matrix
[1 1 1 1 0 1 0]
[0 1 1 1 0 1 0]
[0 0 1 1 0 1 0]
[0 0 0 1 0 0 0]
[0 0 1 1 1 0 0]
[0 0 0 0 1 1 0]
[0 0 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra   52   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra   97   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra  107   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra    6   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra   33

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 4 ], [ 3, 7 ], [ 5, 3 ], [ 5, 6 ], [ 7, 5 ]

Relations
[ 7, 5, 3 ]
[ 3, 7, 5 ]
[ 5, 3, 7 ]

Cartan matrix
[1 1 1 1 0 0 1]
[0 1 1 1 0 0 1]
[0 0 1 1 0 0 1]
[0 0 0 1 0 0 0]
[0 0 1 1 1 1 0]
[0 0 0 0 0 1 0]
[0 0 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra   53   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra   98   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra    7   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra   31   permutation [ 1, 2, 3, 4, 6, 5, 7 ]
-------------------------

Algebra   38

Quiver
[ 1, 2 ], [ 3, 2 ], [ 3, 4 ], [ 3, 6 ], [ 5, 3 ], [ 6, 5 ], [ 6, 7 ]

Relations
[ 6, 5, 3 ]
[ 3, 6, 5 ]
[ 5, 3, 6 ]

Cartan matrix
[1 1 0 0 0 0 0]
[0 1 0 0 0 0 0]
[0 1 1 1 0 1 1]
[0 0 0 1 0 0 0]
[0 1 1 1 1 0 0]
[0 0 0 0 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra   58   permutation [ 2, 1, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra   12   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra  118   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra  115   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra  119   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra  120   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra   39

Quiver
[ 1, 2 ], [ 3, 2 ], [ 3, 4 ], [ 3, 5 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ]

Relations
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]

Cartan matrix
[1 1 0 0 0 0 0]
[0 1 0 0 0 0 0]
[0 1 1 1 1 0 1]
[0 0 0 1 0 0 0]
[0 0 0 0 1 0 1]
[0 0 0 0 1 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra   59   permutation [ 2, 1, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra   13   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra  112   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra  116   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra  121   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra   46

Quiver
[ 2, 1 ], [ 2, 5 ], [ 3, 2 ], [ 3, 4 ], [ 4, 5 ], [ 5, 3 ], [ 5, 6 ], [ 6, 7 ]

Relations
[ 5, 3, 2 ]
[ 2, 5, 3 ]
[ 4, 5, 3 ]
[ 5, 3, 4 ]
[ 3, 2, 5 ] - [ 3, 4, 5 ]

Cartan matrix
[1 0 0 0 0 0 0]
[1 1 0 0 1 1 1]
[1 1 1 1 1 1 1]
[0 0 0 1 1 1 1]
[0 0 1 0 1 1 1]
[0 0 0 0 0 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra   26   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra  139   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra  141   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra   47

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 6 ], [ 4, 3 ], [ 5, 3 ], [ 6, 5 ], [ 6, 7 ]

Relations
[ 6, 5, 3 ]
[ 3, 6, 5 ]
[ 5, 3, 6 ]

Cartan matrix
[1 0 0 0 0 0 0]
[1 1 1 0 0 1 1]
[0 0 1 0 0 1 1]
[0 0 1 1 0 1 1]
[0 0 1 0 1 0 0]
[0 0 0 0 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra   27   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  115   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra  142   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra   12   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra  143   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra  144   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra   48

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 5 ], [ 4, 3 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ]

Relations
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]

Cartan matrix
[1 0 0 0 0 0 0]
[1 1 1 0 1 0 1]
[0 0 1 0 1 0 1]
[0 0 1 1 1 0 1]
[0 0 0 0 1 0 1]
[0 0 0 0 1 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra   28   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  116   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra   13   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra  145   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra   51

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 4 ], [ 3, 7 ], [ 5, 6 ], [ 6, 3 ], [ 7, 6 ]

Relations
[ 7, 6, 3 ]
[ 3, 7, 6 ]
[ 6, 3, 7 ]

Cartan matrix
[1 0 0 0 0 0 0]
[1 1 1 1 0 0 1]
[0 0 1 1 0 0 1]
[0 0 0 1 0 0 0]
[0 0 1 1 1 1 0]
[0 0 1 1 0 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra   31   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  119   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra  143   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra   53   permutation [ 1, 2, 3, 4, 6, 5, 7 ]
vertex  6 -> Algebra   12   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra   52

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 4 ], [ 3, 6 ], [ 5, 3 ], [ 6, 5 ], [ 7, 6 ]

Relations
[ 6, 5, 3 ]
[ 3, 6, 5 ]
[ 5, 3, 6 ]

Cartan matrix
[1 0 0 0 0 0 0]
[1 1 1 1 0 1 0]
[0 0 1 1 0 1 0]
[0 0 0 1 0 0 0]
[0 0 1 1 1 0 0]
[0 0 0 0 1 1 0]
[0 0 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra   32   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  120   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra  144   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra  154   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra   12   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra   53

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 4 ], [ 3, 7 ], [ 5, 3 ], [ 5, 6 ], [ 7, 5 ]

Relations
[ 7, 5, 3 ]
[ 3, 7, 5 ]
[ 5, 3, 7 ]

Cartan matrix
[1 0 0 0 0 0 0]
[1 1 1 1 0 0 1]
[0 0 1 1 0 0 1]
[0 0 0 1 0 0 0]
[0 0 1 1 1 1 0]
[0 0 0 0 0 1 0]
[0 0 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra   33   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  121   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra  145   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra   13   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra   51   permutation [ 1, 2, 3, 4, 6, 5, 7 ]
-------------------------

Algebra   58

Quiver
[ 1, 2 ], [ 3, 1 ], [ 3, 4 ], [ 3, 6 ], [ 5, 3 ], [ 6, 5 ], [ 6, 7 ]

Relations
[ 6, 5, 3 ]
[ 3, 6, 5 ]
[ 5, 3, 6 ]

Cartan matrix
[1 1 0 0 0 0 0]
[0 1 0 0 0 0 0]
[1 1 1 1 0 1 1]
[0 0 0 1 0 0 0]
[1 1 1 1 1 0 0]
[0 0 0 0 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra   38   permutation [ 2, 1, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra  165   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra  162   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra  166   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra  167   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra   59

Quiver
[ 1, 2 ], [ 3, 1 ], [ 3, 4 ], [ 3, 5 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ]

Relations
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]

Cartan matrix
[1 1 0 0 0 0 0]
[0 1 0 0 0 0 0]
[1 1 1 1 1 0 1]
[0 0 0 1 0 0 0]
[0 0 0 0 1 0 1]
[0 0 0 0 1 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  2 -> Algebra   39   permutation [ 2, 1, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra  159   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra  163   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra  168   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra   92

Quiver
[ 1, 2 ], [ 2, 6 ], [ 3, 5 ], [ 4, 6 ], [ 5, 2 ], [ 5, 4 ], [ 6, 5 ], [ 6, 7 ]

Relations
[ 6, 5, 2 ]
[ 6, 5, 4 ]
[ 2, 6, 5 ]
[ 4, 6, 5 ]
[ 5, 2, 6 ] - [ 5, 4, 6 ]

Cartan matrix
[1 1 0 0 0 1 1]
[0 1 0 0 0 1 1]
[0 1 1 1 1 1 1]
[0 0 0 1 0 1 1]
[0 1 0 1 1 1 1]
[0 0 0 0 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  139   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra   95   permutation [ 1, 2, 5, 4, 3, 6, 7 ]
vertex  5 -> Algebra   26   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra  242   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra  243   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra   94

Quiver
[ 1, 2 ], [ 2, 5 ], [ 3, 2 ], [ 3, 4 ], [ 4, 5 ], [ 5, 3 ], [ 5, 6 ], [ 7, 6 ]

Relations
[ 5, 3, 2 ]
[ 2, 5, 3 ]
[ 4, 5, 3 ]
[ 5, 3, 4 ]
[ 3, 2, 5 ] - [ 3, 4, 5 ]

Cartan matrix
[1 1 0 0 1 1 0]
[0 1 0 0 1 1 0]
[0 1 1 1 1 1 0]
[0 0 0 1 1 1 0]
[0 0 1 0 1 1 0]
[0 0 0 0 0 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra  141   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra  243   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra  118   permutation [ 1, 2, 5, 4, 3, 6, 7 ]
vertex  7 -> Algebra   26   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra   95

Quiver
[ 1, 2 ], [ 2, 6 ], [ 3, 2 ], [ 3, 4 ], [ 3, 5 ], [ 4, 6 ], [ 6, 3 ], [ 6, 7 ]

Relations
[ 6, 3, 2 ]
[ 2, 6, 3 ]
[ 4, 6, 3 ]
[ 6, 3, 4 ]
[ 3, 2, 6 ] - [ 3, 4, 6 ]

Cartan matrix
[1 1 0 0 0 1 1]
[0 1 0 0 0 1 1]
[0 1 1 1 1 1 1]
[0 0 0 1 0 1 1]
[0 0 0 0 1 0 0]
[0 0 1 0 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  142   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra   27   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra   92   permutation [ 1, 2, 5, 4, 3, 6, 7 ]
vertex  6 -> Algebra  246   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra  247   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra   96

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 7 ], [ 4, 3 ], [ 5, 6 ], [ 6, 3 ], [ 7, 6 ]

Relations
[ 7, 6, 3 ]
[ 3, 7, 6 ]
[ 6, 3, 7 ]

Cartan matrix
[1 1 1 0 0 0 1]
[0 1 1 0 0 0 1]
[0 0 1 0 0 0 1]
[0 0 1 1 0 0 1]
[0 0 1 0 1 1 0]
[0 0 1 0 0 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra  143   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra  248   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra   31   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra   98   permutation [ 1, 2, 3, 4, 6, 5, 7 ]
vertex  6 -> Algebra   27   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra   97

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 6 ], [ 4, 3 ], [ 5, 3 ], [ 6, 5 ], [ 7, 6 ]

Relations
[ 6, 5, 3 ]
[ 3, 6, 5 ]
[ 5, 3, 6 ]

Cartan matrix
[1 1 1 0 0 1 0]
[0 1 1 0 0 1 0]
[0 0 1 0 0 1 0]
[0 0 1 1 0 1 0]
[0 0 1 0 1 0 0]
[0 0 0 0 1 1 0]
[0 0 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra  144   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra  247   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra   32   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra  112   permutation [ 1, 2, 3, 4, 6, 5, 7 ]
vertex  7 -> Algebra   27   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra   98

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 7 ], [ 4, 3 ], [ 5, 3 ], [ 5, 6 ], [ 7, 5 ]

Relations
[ 7, 5, 3 ]
[ 3, 7, 5 ]
[ 5, 3, 7 ]

Cartan matrix
[1 1 1 0 0 0 1]
[0 1 1 0 0 0 1]
[0 0 1 0 0 0 1]
[0 0 1 1 0 0 1]
[0 0 1 0 1 1 0]
[0 0 0 0 0 1 0]
[0 0 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra  145   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra  175   permutation [ 4, 1, 2, 7, 3, 5, 6 ]
vertex  4 -> Algebra   33   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra   28   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra   96   permutation [ 1, 2, 3, 4, 6, 5, 7 ]
-------------------------

Algebra  107

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 4 ], [ 5, 6 ], [ 6, 3 ], [ 6, 7 ], [ 7, 5 ]

Relations
[ 6, 7, 5 ]
[ 7, 5, 6 ]
[ 5, 6, 7 ]

Cartan matrix
[1 1 1 1 0 0 0]
[0 1 1 1 0 0 0]
[0 0 1 1 0 0 0]
[0 0 0 1 0 0 0]
[0 0 1 1 1 1 0]
[0 0 1 1 0 1 1]
[0 0 0 0 1 0 1]

Good mutations
vertex  1 -> Algebra  154   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra  112   permutation [ 1, 2, 3, 4, 6, 5, 7 ]
vertex  6 -> Algebra   32   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  112

Quiver
[ 1, 2 ], [ 2, 3 ], [ 4, 3 ], [ 5, 3 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ]

Relations
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]

Cartan matrix
[1 1 1 0 0 0 0]
[0 1 1 0 0 0 0]
[0 0 1 0 0 0 0]
[0 0 1 1 0 0 0]
[0 0 1 0 1 0 1]
[0 0 1 0 1 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra  159   permutation [ 2, 1, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra   39   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra  107   permutation [ 1, 2, 3, 4, 6, 5, 7 ]
vertex  5 -> Algebra   97   permutation [ 1, 2, 3, 4, 6, 5, 7 ]
-------------------------

Algebra  115

Quiver
[ 1, 2 ], [ 3, 2 ], [ 3, 6 ], [ 4, 3 ], [ 5, 3 ], [ 6, 5 ], [ 6, 7 ]

Relations
[ 6, 5, 3 ]
[ 3, 6, 5 ]
[ 5, 3, 6 ]

Cartan matrix
[1 1 0 0 0 0 0]
[0 1 0 0 0 0 0]
[0 1 1 0 0 1 1]
[0 1 1 1 0 1 1]
[0 1 1 0 1 0 0]
[0 0 0 0 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  162   permutation [ 2, 1, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra   47   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra   38   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra  266   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra  267   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  116

Quiver
[ 1, 2 ], [ 3, 2 ], [ 3, 5 ], [ 4, 3 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ]

Relations
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]

Cartan matrix
[1 1 0 0 0 0 0]
[0 1 0 0 0 0 0]
[0 1 1 0 1 0 1]
[0 1 1 1 1 0 1]
[0 0 0 0 1 0 1]
[0 0 0 0 1 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra  163   permutation [ 2, 1, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra   48   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra   39   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra  268   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  118

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 5 ], [ 4, 3 ], [ 5, 2 ], [ 5, 4 ], [ 6, 3 ], [ 6, 7 ]

Relations
[ 3, 5, 2 ]
[ 3, 5, 4 ]
[ 2, 3, 5 ]
[ 4, 3, 5 ]
[ 5, 2, 3 ] - [ 5, 4, 3 ]

Cartan matrix
[1 1 1 0 0 0 0]
[0 1 1 0 0 0 0]
[0 0 1 0 1 0 0]
[0 0 1 1 0 0 0]
[0 1 1 1 1 0 0]
[0 0 1 0 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  165   permutation [ 2, 1, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra   38   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra   94   permutation [ 1, 2, 5, 4, 3, 6, 7 ]
vertex  7 -> Algebra  245   permutation [ 1, 2, 5, 4, 3, 7, 6 ]
-------------------------

Algebra  119

Quiver
[ 1, 2 ], [ 3, 2 ], [ 3, 4 ], [ 3, 7 ], [ 5, 6 ], [ 6, 3 ], [ 7, 6 ]

Relations
[ 7, 6, 3 ]
[ 3, 7, 6 ]
[ 6, 3, 7 ]

Cartan matrix
[1 1 0 0 0 0 0]
[0 1 0 0 0 0 0]
[0 1 1 1 0 0 1]
[0 0 0 1 0 0 0]
[0 1 1 1 1 1 0]
[0 1 1 1 0 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra  166   permutation [ 2, 1, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra   51   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra  243   permutation [ 1, 2, 5, 4, 6, 3, 7 ]
vertex  4 -> Algebra  266   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra  121   permutation [ 1, 2, 3, 4, 6, 5, 7 ]
vertex  6 -> Algebra   38   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  120

Quiver
[ 1, 2 ], [ 3, 2 ], [ 3, 4 ], [ 3, 6 ], [ 5, 3 ], [ 6, 5 ], [ 7, 6 ]

Relations
[ 6, 5, 3 ]
[ 3, 6, 5 ]
[ 5, 3, 6 ]

Cartan matrix
[1 1 0 0 0 0 0]
[0 1 0 0 0 0 0]
[0 1 1 1 0 1 0]
[0 0 0 1 0 0 0]
[0 1 1 1 1 0 0]
[0 0 0 0 1 1 0]
[0 0 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra  167   permutation [ 2, 1, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra   52   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra  245   permutation [ 1, 2, 5, 4, 3, 7, 6 ]
vertex  4 -> Algebra  267   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra  271   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra   38   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  121

Quiver
[ 1, 2 ], [ 3, 2 ], [ 3, 4 ], [ 3, 7 ], [ 5, 3 ], [ 5, 6 ], [ 7, 5 ]

Relations
[ 7, 5, 3 ]
[ 3, 7, 5 ]
[ 5, 3, 7 ]

Cartan matrix
[1 1 0 0 0 0 0]
[0 1 0 0 0 0 0]
[0 1 1 1 0 0 1]
[0 0 0 1 0 0 0]
[0 1 1 1 1 1 0]
[0 0 0 0 0 1 0]
[0 0 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra  168   permutation [ 2, 1, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra   53   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra  247   permutation [ 1, 2, 5, 4, 6, 3, 7 ]
vertex  4 -> Algebra  268   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra   39   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra  119   permutation [ 1, 2, 3, 4, 6, 5, 7 ]
-------------------------

Algebra  139

Quiver
[ 2, 1 ], [ 2, 6 ], [ 3, 5 ], [ 4, 6 ], [ 5, 2 ], [ 5, 4 ], [ 6, 5 ], [ 6, 7 ]

Relations
[ 6, 5, 2 ]
[ 6, 5, 4 ]
[ 2, 6, 5 ]
[ 4, 6, 5 ]
[ 5, 2, 6 ] - [ 5, 4, 6 ]

Cartan matrix
[1 0 0 0 0 0 0]
[1 1 0 0 0 1 1]
[1 1 1 1 1 1 1]
[0 0 0 1 0 1 1]
[1 1 0 1 1 1 1]
[0 0 0 0 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra   92   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra  142   permutation [ 1, 2, 5, 4, 3, 6, 7 ]
vertex  5 -> Algebra   46   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra  297   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra  298   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  141

Quiver
[ 2, 1 ], [ 2, 5 ], [ 3, 2 ], [ 3, 4 ], [ 4, 5 ], [ 5, 3 ], [ 5, 6 ], [ 7, 6 ]

Relations
[ 5, 3, 2 ]
[ 2, 5, 3 ]
[ 4, 5, 3 ]
[ 5, 3, 4 ]
[ 3, 2, 5 ] - [ 3, 4, 5 ]

Cartan matrix
[1 0 0 0 0 0 0]
[1 1 0 0 1 1 0]
[1 1 1 1 1 1 0]
[0 0 0 1 1 1 0]
[0 0 1 0 1 1 0]
[0 0 0 0 0 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra   94   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra  298   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra  165   permutation [ 2, 1, 5, 4, 3, 6, 7 ]
vertex  7 -> Algebra   46   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  142

Quiver
[ 2, 1 ], [ 2, 6 ], [ 3, 2 ], [ 3, 4 ], [ 3, 5 ], [ 4, 6 ], [ 6, 3 ], [ 6, 7 ]

Relations
[ 6, 3, 2 ]
[ 2, 6, 3 ]
[ 4, 6, 3 ]
[ 6, 3, 4 ]
[ 3, 2, 6 ] - [ 3, 4, 6 ]

Cartan matrix
[1 0 0 0 0 0 0]
[1 1 0 0 0 1 1]
[1 1 1 1 1 1 1]
[0 0 0 1 0 1 1]
[0 0 0 0 1 0 0]
[0 0 1 0 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra   95   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra   47   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra  139   permutation [ 1, 2, 5, 4, 3, 6, 7 ]
vertex  6 -> Algebra  302   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra  303   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  143

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 7 ], [ 4, 3 ], [ 5, 6 ], [ 6, 3 ], [ 7, 6 ]

Relations
[ 7, 6, 3 ]
[ 3, 7, 6 ]
[ 6, 3, 7 ]

Cartan matrix
[1 0 0 0 0 0 0]
[1 1 1 0 0 0 1]
[0 0 1 0 0 0 1]
[0 0 1 1 0 0 1]
[0 0 1 0 1 1 0]
[0 0 1 0 0 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra   96   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  266   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra  304   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra   51   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra  145   permutation [ 1, 2, 3, 4, 6, 5, 7 ]
vertex  6 -> Algebra   47   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  144

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 6 ], [ 4, 3 ], [ 5, 3 ], [ 6, 5 ], [ 7, 6 ]

Relations
[ 6, 5, 3 ]
[ 3, 6, 5 ]
[ 5, 3, 6 ]

Cartan matrix
[1 0 0 0 0 0 0]
[1 1 1 0 0 1 0]
[0 0 1 0 0 1 0]
[0 0 1 1 0 1 0]
[0 0 1 0 1 0 0]
[0 0 0 0 1 1 0]
[0 0 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra   97   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  267   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra  303   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra   52   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra  159   permutation [ 2, 1, 3, 4, 6, 5, 7 ]
vertex  7 -> Algebra   47   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  145

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 7 ], [ 4, 3 ], [ 5, 3 ], [ 5, 6 ], [ 7, 5 ]

Relations
[ 7, 5, 3 ]
[ 3, 7, 5 ]
[ 5, 3, 7 ]

Cartan matrix
[1 0 0 0 0 0 0]
[1 1 1 0 0 0 1]
[0 0 1 0 0 0 1]
[0 0 1 1 0 0 1]
[0 0 1 0 1 1 0]
[0 0 0 0 0 1 0]
[0 0 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra   98   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  268   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra  207   permutation [ 4, 2, 1, 7, 3, 5, 6 ]
vertex  4 -> Algebra   53   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra   48   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra  143   permutation [ 1, 2, 3, 4, 6, 5, 7 ]
-------------------------

Algebra  154

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 4 ], [ 5, 6 ], [ 6, 3 ], [ 6, 7 ], [ 7, 5 ]

Relations
[ 6, 7, 5 ]
[ 7, 5, 6 ]
[ 5, 6, 7 ]

Cartan matrix
[1 0 0 0 0 0 0]
[1 1 1 1 0 0 0]
[0 0 1 1 0 0 0]
[0 0 0 1 0 0 0]
[0 0 1 1 1 1 0]
[0 0 1 1 0 1 1]
[0 0 0 0 1 0 1]

Good mutations
vertex  1 -> Algebra  107   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  271   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra  159   permutation [ 2, 1, 3, 4, 6, 5, 7 ]
vertex  6 -> Algebra   52   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  159

Quiver
[ 1, 2 ], [ 1, 3 ], [ 4, 3 ], [ 5, 3 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ]

Relations
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]

Cartan matrix
[1 1 1 0 0 0 0]
[0 1 0 0 0 0 0]
[0 0 1 0 0 0 0]
[0 0 1 1 0 0 0]
[0 0 1 0 1 0 1]
[0 0 1 0 1 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra  173   permutation [ 3, 2, 1, 4, 5, 6, 7 ]
vertex  2 -> Algebra  112   permutation [ 2, 1, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra   59   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra  154   permutation [ 2, 1, 3, 4, 6, 5, 7 ]
vertex  5 -> Algebra  144   permutation [ 2, 1, 3, 4, 6, 5, 7 ]
-------------------------

Algebra  162

Quiver
[ 1, 2 ], [ 3, 1 ], [ 3, 6 ], [ 4, 3 ], [ 5, 3 ], [ 6, 5 ], [ 6, 7 ]

Relations
[ 6, 5, 3 ]
[ 3, 6, 5 ]
[ 5, 3, 6 ]

Cartan matrix
[1 1 0 0 0 0 0]
[0 1 0 0 0 0 0]
[1 1 1 0 0 1 1]
[1 1 1 1 0 1 1]
[1 1 1 0 1 0 0]
[0 0 0 0 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  115   permutation [ 2, 1, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra   58   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra  321   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra  322   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  163

Quiver
[ 1, 2 ], [ 3, 1 ], [ 3, 5 ], [ 4, 3 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ]

Relations
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]

Cartan matrix
[1 1 0 0 0 0 0]
[0 1 0 0 0 0 0]
[1 1 1 0 1 0 1]
[1 1 1 1 1 0 1]
[0 0 0 0 1 0 1]
[0 0 0 0 1 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  2 -> Algebra  116   permutation [ 2, 1, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra   59   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra  323   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  165

Quiver
[ 1, 2 ], [ 1, 3 ], [ 3, 5 ], [ 4, 3 ], [ 5, 1 ], [ 5, 4 ], [ 6, 3 ], [ 6, 7 ]

Relations
[ 3, 5, 1 ]
[ 3, 5, 4 ]
[ 1, 3, 5 ]
[ 4, 3, 5 ]
[ 5, 1, 3 ] - [ 5, 4, 3 ]

Cartan matrix
[1 1 1 0 0 0 0]
[0 1 0 0 0 0 0]
[0 0 1 0 1 0 0]
[0 0 1 1 0 0 0]
[1 1 1 1 1 0 0]
[0 0 1 0 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  118   permutation [ 2, 1, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra   58   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra  141   permutation [ 2, 1, 5, 4, 3, 6, 7 ]
vertex  7 -> Algebra  300   permutation [ 2, 1, 5, 4, 3, 7, 6 ]
-------------------------

Algebra  166

Quiver
[ 1, 2 ], [ 3, 1 ], [ 3, 4 ], [ 3, 7 ], [ 5, 6 ], [ 6, 3 ], [ 7, 6 ]

Relations
[ 7, 6, 3 ]
[ 3, 7, 6 ]
[ 6, 3, 7 ]

Cartan matrix
[1 1 0 0 0 0 0]
[0 1 0 0 0 0 0]
[1 1 1 1 0 0 1]
[0 0 0 1 0 0 0]
[1 1 1 1 1 1 0]
[1 1 1 1 0 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  2 -> Algebra  119   permutation [ 2, 1, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra  298   permutation [ 2, 1, 5, 4, 6, 3, 7 ]
vertex  4 -> Algebra  321   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra  168   permutation [ 1, 2, 3, 4, 6, 5, 7 ]
vertex  6 -> Algebra   58   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  167

Quiver
[ 1, 2 ], [ 3, 1 ], [ 3, 4 ], [ 3, 6 ], [ 5, 3 ], [ 6, 5 ], [ 7, 6 ]

Relations
[ 6, 5, 3 ]
[ 3, 6, 5 ]
[ 5, 3, 6 ]

Cartan matrix
[1 1 0 0 0 0 0]
[0 1 0 0 0 0 0]
[1 1 1 1 0 1 0]
[0 0 0 1 0 0 0]
[1 1 1 1 1 0 0]
[0 0 0 0 1 1 0]
[0 0 0 0 1 1 1]

Good mutations
vertex  2 -> Algebra  120   permutation [ 2, 1, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra  300   permutation [ 2, 1, 5, 4, 3, 7, 6 ]
vertex  4 -> Algebra  322   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra  326   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra   58   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  168

Quiver
[ 1, 2 ], [ 3, 1 ], [ 3, 4 ], [ 3, 7 ], [ 5, 3 ], [ 5, 6 ], [ 7, 5 ]

Relations
[ 7, 5, 3 ]
[ 3, 7, 5 ]
[ 5, 3, 7 ]

Cartan matrix
[1 1 0 0 0 0 0]
[0 1 0 0 0 0 0]
[1 1 1 1 0 0 1]
[0 0 0 1 0 0 0]
[1 1 1 1 1 1 0]
[0 0 0 0 0 1 0]
[0 0 0 0 1 1 1]

Good mutations
vertex  2 -> Algebra  121   permutation [ 2, 1, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra  303   permutation [ 2, 1, 5, 4, 6, 3, 7 ]
vertex  4 -> Algebra  323   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra   59   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra  166   permutation [ 1, 2, 3, 4, 6, 5, 7 ]
-------------------------

Algebra  173

Quiver
[ 1, 3 ], [ 2, 3 ], [ 4, 1 ], [ 5, 1 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ]

Relations
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]

Cartan matrix
[1 0 1 0 0 0 0]
[0 1 1 0 0 0 0]
[0 0 1 0 0 0 0]
[1 0 1 1 0 0 0]
[1 0 1 0 1 0 1]
[1 0 1 0 1 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  2 -> Algebra  205   permutation [ 1, 3, 2, 4, 5, 6, 7 ]
vertex  3 -> Algebra  159   permutation [ 3, 2, 1, 4, 5, 6, 7 ]
vertex  4 -> Algebra  271   permutation [ 2, 3, 1, 4, 6, 5, 7 ]
vertex  5 -> Algebra  267   permutation [ 2, 3, 1, 4, 6, 5, 7 ]
-------------------------

Algebra  175

Quiver
[ 1, 4 ], [ 2, 3 ], [ 3, 4 ], [ 4, 5 ], [ 5, 1 ], [ 5, 3 ], [ 5, 6 ], [ 6, 7 ]

Relations
[ 4, 5, 1 ]
[ 4, 5, 3 ]
[ 1, 4, 5 ]
[ 3, 4, 5 ]
[ 5, 1, 4 ] - [ 5, 3, 4 ]

Cartan matrix
[1 0 0 1 0 0 0]
[0 1 1 1 0 0 0]
[0 0 1 1 0 0 0]
[0 0 0 1 1 1 1]
[1 0 1 1 1 1 1]
[0 0 0 0 0 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  207   permutation [ 1, 3, 2, 4, 5, 6, 7 ]
vertex  5 -> Algebra   98   permutation [ 2, 3, 5, 1, 6, 7, 4 ]
vertex  7 -> Algebra  248   permutation [ 2, 3, 5, 1, 7, 6, 4 ]
-------------------------

Algebra  205

Quiver
[ 1, 2 ], [ 2, 3 ], [ 4, 1 ], [ 5, 1 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ]

Relations
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]

Cartan matrix
[1 1 1 0 0 0 0]
[0 1 1 0 0 0 0]
[0 0 1 0 0 0 0]
[1 1 1 1 0 0 0]
[1 1 1 0 1 0 1]
[1 1 1 0 1 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  3 -> Algebra  173   permutation [ 1, 3, 2, 4, 5, 6, 7 ]
vertex  4 -> Algebra  326   permutation [ 2, 3, 1, 4, 6, 5, 7 ]
vertex  5 -> Algebra  322   permutation [ 2, 3, 1, 4, 6, 5, 7 ]
-------------------------

Algebra  207

Quiver
[ 1, 4 ], [ 2, 3 ], [ 2, 4 ], [ 4, 5 ], [ 5, 1 ], [ 5, 2 ], [ 5, 6 ], [ 6, 7 ]

Relations
[ 4, 5, 1 ]
[ 4, 5, 2 ]
[ 1, 4, 5 ]
[ 2, 4, 5 ]
[ 5, 1, 4 ] - [ 5, 2, 4 ]

Cartan matrix
[1 0 0 1 0 0 0]
[0 1 1 1 0 0 0]
[0 0 1 0 0 0 0]
[0 0 0 1 1 1 1]
[1 1 1 1 1 1 1]
[0 0 0 0 0 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  3 -> Algebra  175   permutation [ 1, 3, 2, 4, 5, 6, 7 ]
vertex  5 -> Algebra  145   permutation [ 3, 2, 5, 1, 6, 7, 4 ]
vertex  7 -> Algebra  304   permutation [ 3, 2, 5, 1, 7, 6, 4 ]
-------------------------

Algebra  242

Quiver
[ 1, 2 ], [ 2, 7 ], [ 3, 5 ], [ 4, 7 ], [ 5, 6 ], [ 6, 2 ], [ 6, 4 ], [ 7, 6 ]

Relations
[ 7, 6, 2 ]
[ 7, 6, 4 ]
[ 2, 7, 6 ]
[ 4, 7, 6 ]
[ 6, 2, 7 ] - [ 6, 4, 7 ]

Cartan matrix
[1 1 0 0 0 0 1]
[0 1 0 0 0 0 1]
[0 1 1 1 1 1 1]
[0 0 0 1 0 0 1]
[0 1 0 1 1 1 1]
[0 1 0 1 0 1 1]
[0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra  297   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra  246   permutation [ 1, 2, 5, 4, 3, 6, 7 ]
vertex  6 -> Algebra   92   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  243

Quiver
[ 1, 2 ], [ 2, 6 ], [ 3, 5 ], [ 4, 6 ], [ 5, 2 ], [ 5, 4 ], [ 6, 5 ], [ 7, 6 ]

Relations
[ 6, 5, 2 ]
[ 6, 5, 4 ]
[ 2, 6, 5 ]
[ 4, 6, 5 ]
[ 5, 2, 6 ] - [ 5, 4, 6 ]

Cartan matrix
[1 1 0 0 0 1 0]
[0 1 0 0 0 1 0]
[0 1 1 1 1 1 0]
[0 0 0 1 0 1 0]
[0 1 0 1 1 1 0]
[0 0 0 0 1 1 0]
[0 0 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra  298   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra  247   permutation [ 1, 2, 5, 4, 3, 6, 7 ]
vertex  5 -> Algebra   94   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra  119   permutation [ 1, 2, 6, 4, 3, 5, 7 ]
vertex  7 -> Algebra   92   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  245

Quiver
[ 1, 2 ], [ 2, 5 ], [ 3, 2 ], [ 3, 4 ], [ 4, 5 ], [ 5, 3 ], [ 6, 7 ], [ 7, 5 ]

Relations
[ 5, 3, 2 ]
[ 2, 5, 3 ]
[ 4, 5, 3 ]
[ 5, 3, 4 ]
[ 3, 2, 5 ] - [ 3, 4, 5 ]

Cartan matrix
[1 1 0 0 1 0 0]
[0 1 0 0 1 0 0]
[0 1 1 1 1 0 0]
[0 0 0 1 1 0 0]
[0 0 1 0 1 0 0]
[0 0 1 0 1 1 1]
[0 0 1 0 1 0 1]

Good mutations
vertex  1 -> Algebra  300   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra  120   permutation [ 1, 2, 5, 4, 3, 7, 6 ]
vertex  6 -> Algebra  118   permutation [ 1, 2, 5, 4, 3, 7, 6 ]
-------------------------

Algebra  246

Quiver
[ 1, 2 ], [ 2, 7 ], [ 3, 5 ], [ 3, 6 ], [ 4, 7 ], [ 6, 2 ], [ 6, 4 ], [ 7, 6 ]

Relations
[ 7, 6, 2 ]
[ 7, 6, 4 ]
[ 2, 7, 6 ]
[ 4, 7, 6 ]
[ 6, 2, 7 ] - [ 6, 4, 7 ]

Cartan matrix
[1 1 0 0 0 0 1]
[0 1 0 0 0 0 1]
[0 1 1 1 1 1 1]
[0 0 0 1 0 0 1]
[0 0 0 0 1 0 0]
[0 1 0 1 0 1 1]
[0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra  302   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra  248   permutation [ 1, 2, 6, 4, 5, 3, 7 ]
vertex  5 -> Algebra  242   permutation [ 1, 2, 5, 4, 3, 6, 7 ]
vertex  6 -> Algebra   95   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  247

Quiver
[ 1, 2 ], [ 2, 6 ], [ 3, 2 ], [ 3, 4 ], [ 3, 5 ], [ 4, 6 ], [ 6, 3 ], [ 7, 6 ]

Relations
[ 6, 3, 2 ]
[ 2, 6, 3 ]
[ 4, 6, 3 ]
[ 6, 3, 4 ]
[ 3, 2, 6 ] - [ 3, 4, 6 ]

Cartan matrix
[1 1 0 0 0 1 0]
[0 1 0 0 0 1 0]
[0 1 1 1 1 1 0]
[0 0 0 1 0 1 0]
[0 0 0 0 1 0 0]
[0 0 1 0 1 1 0]
[0 0 1 0 1 1 1]

Good mutations
vertex  1 -> Algebra  303   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra   97   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra  243   permutation [ 1, 2, 5, 4, 3, 6, 7 ]
vertex  6 -> Algebra  121   permutation [ 1, 2, 6, 4, 3, 5, 7 ]
vertex  7 -> Algebra   95   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  248

Quiver
[ 1, 2 ], [ 2, 7 ], [ 3, 2 ], [ 3, 4 ], [ 3, 6 ], [ 4, 7 ], [ 5, 6 ], [ 7, 3 ]

Relations
[ 7, 3, 2 ]
[ 2, 7, 3 ]
[ 4, 7, 3 ]
[ 7, 3, 4 ]
[ 3, 2, 7 ] - [ 3, 4, 7 ]

Cartan matrix
[1 1 0 0 0 0 1]
[0 1 0 0 0 0 1]
[0 1 1 1 0 1 1]
[0 0 0 1 0 0 1]
[0 0 0 0 1 1 0]
[0 0 0 0 0 1 0]
[0 0 1 0 0 1 1]

Good mutations
vertex  1 -> Algebra  304   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra   96   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra  175   permutation [ 4, 1, 2, 7, 3, 6, 5 ]
vertex  6 -> Algebra  246   permutation [ 1, 2, 6, 4, 5, 3, 7 ]
-------------------------

Algebra  266

Quiver
[ 1, 2 ], [ 3, 2 ], [ 3, 7 ], [ 4, 3 ], [ 5, 6 ], [ 6, 3 ], [ 7, 6 ]

Relations
[ 7, 6, 3 ]
[ 3, 7, 6 ]
[ 6, 3, 7 ]

Cartan matrix
[1 1 0 0 0 0 0]
[0 1 0 0 0 0 0]
[0 1 1 0 0 0 1]
[0 1 1 1 0 0 1]
[0 1 1 0 1 1 0]
[0 1 1 0 0 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra  321   permutation [ 2, 1, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  143   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra  119   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra  268   permutation [ 1, 2, 3, 4, 6, 5, 7 ]
vertex  6 -> Algebra  115   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  267

Quiver
[ 1, 2 ], [ 3, 2 ], [ 3, 6 ], [ 4, 3 ], [ 5, 3 ], [ 6, 5 ], [ 7, 6 ]

Relations
[ 6, 5, 3 ]
[ 3, 6, 5 ]
[ 5, 3, 6 ]

Cartan matrix
[1 1 0 0 0 0 0]
[0 1 0 0 0 0 0]
[0 1 1 0 0 1 0]
[0 1 1 1 0 1 0]
[0 1 1 0 1 0 0]
[0 0 0 0 1 1 0]
[0 0 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra  322   permutation [ 2, 1, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  144   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra  120   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra  173   permutation [ 3, 1, 2, 4, 6, 5, 7 ]
vertex  7 -> Algebra  115   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  268

Quiver
[ 1, 2 ], [ 3, 2 ], [ 3, 7 ], [ 4, 3 ], [ 5, 3 ], [ 5, 6 ], [ 7, 5 ]

Relations
[ 7, 5, 3 ]
[ 3, 7, 5 ]
[ 5, 3, 7 ]

Cartan matrix
[1 1 0 0 0 0 0]
[0 1 0 0 0 0 0]
[0 1 1 0 0 0 1]
[0 1 1 1 0 0 1]
[0 1 1 0 1 1 0]
[0 0 0 0 0 1 0]
[0 0 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra  323   permutation [ 2, 1, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  145   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra  121   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra  116   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra  266   permutation [ 1, 2, 3, 4, 6, 5, 7 ]
-------------------------

Algebra  271

Quiver
[ 1, 2 ], [ 3, 2 ], [ 3, 4 ], [ 5, 6 ], [ 6, 3 ], [ 6, 7 ], [ 7, 5 ]

Relations
[ 6, 7, 5 ]
[ 7, 5, 6 ]
[ 5, 6, 7 ]

Cartan matrix
[1 1 0 0 0 0 0]
[0 1 0 0 0 0 0]
[0 1 1 1 0 0 0]
[0 0 0 1 0 0 0]
[0 1 1 1 1 1 0]
[0 1 1 1 0 1 1]
[0 0 0 0 1 0 1]

Good mutations
vertex  1 -> Algebra  326   permutation [ 2, 1, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  154   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra  173   permutation [ 3, 1, 2, 4, 6, 5, 7 ]
vertex  6 -> Algebra  120   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  297

Quiver
[ 2, 1 ], [ 2, 7 ], [ 3, 5 ], [ 4, 7 ], [ 5, 6 ], [ 6, 2 ], [ 6, 4 ], [ 7, 6 ]

Relations
[ 7, 6, 2 ]
[ 7, 6, 4 ]
[ 2, 7, 6 ]
[ 4, 7, 6 ]
[ 6, 2, 7 ] - [ 6, 4, 7 ]

Cartan matrix
[1 0 0 0 0 0 0]
[1 1 0 0 0 0 1]
[1 1 1 1 1 1 1]
[0 0 0 1 0 0 1]
[1 1 0 1 1 1 1]
[1 1 0 1 0 1 1]
[0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra  242   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra  302   permutation [ 1, 2, 5, 4, 3, 6, 7 ]
vertex  6 -> Algebra  139   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  298

Quiver
[ 2, 1 ], [ 2, 6 ], [ 3, 5 ], [ 4, 6 ], [ 5, 2 ], [ 5, 4 ], [ 6, 5 ], [ 7, 6 ]

Relations
[ 6, 5, 2 ]
[ 6, 5, 4 ]
[ 2, 6, 5 ]
[ 4, 6, 5 ]
[ 5, 2, 6 ] - [ 5, 4, 6 ]

Cartan matrix
[1 0 0 0 0 0 0]
[1 1 0 0 0 1 0]
[1 1 1 1 1 1 0]
[0 0 0 1 0 1 0]
[1 1 0 1 1 1 0]
[0 0 0 0 1 1 0]
[0 0 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra  243   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra  303   permutation [ 1, 2, 5, 4, 3, 6, 7 ]
vertex  5 -> Algebra  141   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra  166   permutation [ 2, 1, 6, 4, 3, 5, 7 ]
vertex  7 -> Algebra  139   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  300

Quiver
[ 2, 1 ], [ 2, 5 ], [ 3, 2 ], [ 3, 4 ], [ 4, 5 ], [ 5, 3 ], [ 6, 7 ], [ 7, 5 ]

Relations
[ 5, 3, 2 ]
[ 2, 5, 3 ]
[ 4, 5, 3 ]
[ 5, 3, 4 ]
[ 3, 2, 5 ] - [ 3, 4, 5 ]

Cartan matrix
[1 0 0 0 0 0 0]
[1 1 0 0 1 0 0]
[1 1 1 1 1 0 0]
[0 0 0 1 1 0 0]
[0 0 1 0 1 0 0]
[0 0 1 0 1 1 1]
[0 0 1 0 1 0 1]

Good mutations
vertex  1 -> Algebra  245   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra  167   permutation [ 2, 1, 5, 4, 3, 7, 6 ]
vertex  6 -> Algebra  165   permutation [ 2, 1, 5, 4, 3, 7, 6 ]
-------------------------

Algebra  302

Quiver
[ 2, 1 ], [ 2, 7 ], [ 3, 5 ], [ 3, 6 ], [ 4, 7 ], [ 6, 2 ], [ 6, 4 ], [ 7, 6 ]

Relations
[ 7, 6, 2 ]
[ 7, 6, 4 ]
[ 2, 7, 6 ]
[ 4, 7, 6 ]
[ 6, 2, 7 ] - [ 6, 4, 7 ]

Cartan matrix
[1 0 0 0 0 0 0]
[1 1 0 0 0 0 1]
[1 1 1 1 1 1 1]
[0 0 0 1 0 0 1]
[0 0 0 0 1 0 0]
[1 1 0 1 0 1 1]
[0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra  246   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra  304   permutation [ 1, 2, 6, 4, 5, 3, 7 ]
vertex  5 -> Algebra  297   permutation [ 1, 2, 5, 4, 3, 6, 7 ]
vertex  6 -> Algebra  142   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  303

Quiver
[ 2, 1 ], [ 2, 6 ], [ 3, 2 ], [ 3, 4 ], [ 3, 5 ], [ 4, 6 ], [ 6, 3 ], [ 7, 6 ]

Relations
[ 6, 3, 2 ]
[ 2, 6, 3 ]
[ 4, 6, 3 ]
[ 6, 3, 4 ]
[ 3, 2, 6 ] - [ 3, 4, 6 ]

Cartan matrix
[1 0 0 0 0 0 0]
[1 1 0 0 0 1 0]
[1 1 1 1 1 1 0]
[0 0 0 1 0 1 0]
[0 0 0 0 1 0 0]
[0 0 1 0 1 1 0]
[0 0 1 0 1 1 1]

Good mutations
vertex  1 -> Algebra  247   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra  144   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra  298   permutation [ 1, 2, 5, 4, 3, 6, 7 ]
vertex  6 -> Algebra  168   permutation [ 2, 1, 6, 4, 3, 5, 7 ]
vertex  7 -> Algebra  142   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  304

Quiver
[ 2, 1 ], [ 2, 7 ], [ 3, 2 ], [ 3, 4 ], [ 3, 6 ], [ 4, 7 ], [ 5, 6 ], [ 7, 3 ]

Relations
[ 7, 3, 2 ]
[ 2, 7, 3 ]
[ 4, 7, 3 ]
[ 7, 3, 4 ]
[ 3, 2, 7 ] - [ 3, 4, 7 ]

Cartan matrix
[1 0 0 0 0 0 0]
[1 1 0 0 0 0 1]
[1 1 1 1 0 1 1]
[0 0 0 1 0 0 1]
[0 0 0 0 1 1 0]
[0 0 0 0 0 1 0]
[0 0 1 0 0 1 1]

Good mutations
vertex  1 -> Algebra  248   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra  143   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra  207   permutation [ 4, 2, 1, 7, 3, 6, 5 ]
vertex  6 -> Algebra  302   permutation [ 1, 2, 6, 4, 5, 3, 7 ]
-------------------------

Algebra  321

Quiver
[ 1, 2 ], [ 3, 1 ], [ 3, 7 ], [ 4, 3 ], [ 5, 6 ], [ 6, 3 ], [ 7, 6 ]

Relations
[ 7, 6, 3 ]
[ 3, 7, 6 ]
[ 6, 3, 7 ]

Cartan matrix
[1 1 0 0 0 0 0]
[0 1 0 0 0 0 0]
[1 1 1 0 0 0 1]
[1 1 1 1 0 0 1]
[1 1 1 0 1 1 0]
[1 1 1 0 0 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  2 -> Algebra  266   permutation [ 2, 1, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra  166   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra  323   permutation [ 1, 2, 3, 4, 6, 5, 7 ]
vertex  6 -> Algebra  162   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  322

Quiver
[ 1, 2 ], [ 3, 1 ], [ 3, 6 ], [ 4, 3 ], [ 5, 3 ], [ 6, 5 ], [ 7, 6 ]

Relations
[ 6, 5, 3 ]
[ 3, 6, 5 ]
[ 5, 3, 6 ]

Cartan matrix
[1 1 0 0 0 0 0]
[0 1 0 0 0 0 0]
[1 1 1 0 0 1 0]
[1 1 1 1 0 1 0]
[1 1 1 0 1 0 0]
[0 0 0 0 1 1 0]
[0 0 0 0 1 1 1]

Good mutations
vertex  2 -> Algebra  267   permutation [ 2, 1, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra  167   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra  205   permutation [ 3, 1, 2, 4, 6, 5, 7 ]
vertex  7 -> Algebra  162   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  323

Quiver
[ 1, 2 ], [ 3, 1 ], [ 3, 7 ], [ 4, 3 ], [ 5, 3 ], [ 5, 6 ], [ 7, 5 ]

Relations
[ 7, 5, 3 ]
[ 3, 7, 5 ]
[ 5, 3, 7 ]

Cartan matrix
[1 1 0 0 0 0 0]
[0 1 0 0 0 0 0]
[1 1 1 0 0 0 1]
[1 1 1 1 0 0 1]
[1 1 1 0 1 1 0]
[0 0 0 0 0 1 0]
[0 0 0 0 1 1 1]

Good mutations
vertex  2 -> Algebra  268   permutation [ 2, 1, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra  168   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra  163   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra  321   permutation [ 1, 2, 3, 4, 6, 5, 7 ]
-------------------------

Algebra  326

Quiver
[ 1, 2 ], [ 3, 1 ], [ 3, 4 ], [ 5, 6 ], [ 6, 3 ], [ 6, 7 ], [ 7, 5 ]

Relations
[ 6, 7, 5 ]
[ 7, 5, 6 ]
[ 5, 6, 7 ]

Cartan matrix
[1 1 0 0 0 0 0]
[0 1 0 0 0 0 0]
[1 1 1 1 0 0 0]
[0 0 0 1 0 0 0]
[1 1 1 1 1 1 0]
[1 1 1 1 0 1 1]
[0 0 0 0 1 0 1]

Good mutations
vertex  2 -> Algebra  271   permutation [ 2, 1, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra  205   permutation [ 3, 1, 2, 4, 6, 5, 7 ]
vertex  6 -> Algebra  167   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------



==> anc/txt/E7_4.txt <==
Algebra   18

Quiver
[ 1, 3 ], [ 2, 1 ], [ 3, 2 ], [ 3, 4 ], [ 3, 6 ], [ 5, 3 ], [ 6, 5 ], [ 6, 7 ]

Relations
[ 3, 2, 1 ]
[ 1, 3, 2 ]
[ 2, 1, 3 ]
[ 6, 5, 3 ]
[ 3, 6, 5 ]
[ 5, 3, 6 ]

Cartan matrix
[1 0 1 1 0 1 1]
[1 1 0 0 0 0 0]
[0 1 1 1 0 1 1]
[0 0 0 1 0 0 0]
[0 1 1 1 1 0 0]
[0 0 0 0 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  4 -> Algebra   67   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra   71   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra   72   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra   19

Quiver
[ 1, 3 ], [ 2, 1 ], [ 3, 2 ], [ 3, 4 ], [ 3, 5 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ]

Relations
[ 3, 2, 1 ]
[ 1, 3, 2 ]
[ 2, 1, 3 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]

Cartan matrix
[1 0 1 1 1 0 1]
[1 1 0 0 0 0 0]
[0 1 1 1 1 0 1]
[0 0 0 1 0 0 0]
[0 0 0 0 1 0 1]
[0 0 0 0 1 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  3 -> Algebra   64   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra   68   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra   73   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra   24

Quiver
[ 1, 2 ], [ 2, 4 ], [ 2, 5 ], [ 3, 2 ], [ 4, 3 ], [ 5, 3 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ]

Relations
[ 4, 3, 2 ]
[ 5, 3, 2 ]
[ 3, 2, 4 ]
[ 3, 2, 5 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 2, 4, 3 ] - [ 2, 5, 3 ]

Cartan matrix
[1 1 1 1 1 0 1]
[0 1 1 1 1 0 1]
[0 1 1 0 0 0 0]
[0 0 1 1 0 0 0]
[0 0 1 0 1 0 1]
[0 0 1 0 1 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra   44   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra   79   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra   44

Quiver
[ 2, 1 ], [ 2, 4 ], [ 2, 5 ], [ 3, 2 ], [ 4, 3 ], [ 5, 3 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ]

Relations
[ 4, 3, 2 ]
[ 5, 3, 2 ]
[ 3, 2, 4 ]
[ 3, 2, 5 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 2, 4, 3 ] - [ 2, 5, 3 ]

Cartan matrix
[1 0 0 0 0 0 0]
[1 1 1 1 1 0 1]
[1 1 1 0 0 0 0]
[0 0 1 1 0 0 0]
[0 0 1 0 1 0 1]
[0 0 1 0 1 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra   24   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  126   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra   64

Quiver
[ 1, 4 ], [ 1, 5 ], [ 2, 3 ], [ 3, 1 ], [ 4, 3 ], [ 5, 3 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ]

Relations
[ 4, 3, 1 ]
[ 5, 3, 1 ]
[ 3, 1, 4 ]
[ 3, 1, 5 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 1, 4, 3 ] - [ 1, 5, 3 ]

Cartan matrix
[1 0 1 1 1 0 1]
[1 1 1 0 0 0 0]
[1 0 1 0 0 0 0]
[0 0 1 1 0 0 0]
[0 0 1 0 1 0 1]
[0 0 1 0 1 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  2 -> Algebra   79   permutation [ 1, 3, 2, 4, 5, 6, 7 ]
vertex  3 -> Algebra   19   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra   67

Quiver
[ 1, 3 ], [ 2, 1 ], [ 3, 2 ], [ 3, 6 ], [ 4, 3 ], [ 5, 3 ], [ 6, 5 ], [ 6, 7 ]

Relations
[ 3, 2, 1 ]
[ 1, 3, 2 ]
[ 2, 1, 3 ]
[ 6, 5, 3 ]
[ 3, 6, 5 ]
[ 5, 3, 6 ]

Cartan matrix
[1 0 1 0 0 1 1]
[1 1 0 0 0 0 0]
[0 1 1 0 0 1 1]
[0 1 1 1 0 1 1]
[0 1 1 0 1 0 0]
[0 0 0 0 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  4 -> Algebra   18   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra  189   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra  190   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra   68

Quiver
[ 1, 3 ], [ 2, 1 ], [ 3, 2 ], [ 3, 5 ], [ 4, 3 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ]

Relations
[ 3, 2, 1 ]
[ 1, 3, 2 ]
[ 2, 1, 3 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]

Cartan matrix
[1 0 1 0 1 0 1]
[1 1 0 0 0 0 0]
[0 1 1 0 1 0 1]
[0 1 1 1 1 0 1]
[0 0 0 0 1 0 1]
[0 0 0 0 1 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  4 -> Algebra   19   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra  191   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra   71

Quiver
[ 1, 3 ], [ 2, 1 ], [ 3, 2 ], [ 3, 4 ], [ 3, 7 ], [ 5, 6 ], [ 6, 3 ], [ 7, 6 ]

Relations
[ 3, 2, 1 ]
[ 1, 3, 2 ]
[ 2, 1, 3 ]
[ 7, 6, 3 ]
[ 3, 7, 6 ]
[ 6, 3, 7 ]

Cartan matrix
[1 0 1 1 0 0 1]
[1 1 0 0 0 0 0]
[0 1 1 1 0 0 1]
[0 0 0 1 0 0 0]
[0 1 1 1 1 1 0]
[0 1 1 1 0 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  4 -> Algebra  189   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra   73   permutation [ 1, 2, 3, 4, 6, 5, 7 ]
vertex  6 -> Algebra   18   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra   72

Quiver
[ 1, 3 ], [ 2, 1 ], [ 3, 2 ], [ 3, 4 ], [ 3, 6 ], [ 5, 3 ], [ 6, 5 ], [ 7, 6 ]

Relations
[ 3, 2, 1 ]
[ 1, 3, 2 ]
[ 2, 1, 3 ]
[ 6, 5, 3 ]
[ 3, 6, 5 ]
[ 5, 3, 6 ]

Cartan matrix
[1 0 1 1 0 1 0]
[1 1 0 0 0 0 0]
[0 1 1 1 0 1 0]
[0 0 0 1 0 0 0]
[0 1 1 1 1 0 0]
[0 0 0 0 1 1 0]
[0 0 0 0 1 1 1]

Good mutations
vertex  4 -> Algebra  190   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra  199   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra   18   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra   73

Quiver
[ 1, 3 ], [ 2, 1 ], [ 3, 2 ], [ 3, 4 ], [ 3, 7 ], [ 5, 3 ], [ 5, 6 ], [ 7, 5 ]

Relations
[ 3, 2, 1 ]
[ 1, 3, 2 ]
[ 2, 1, 3 ]
[ 7, 5, 3 ]
[ 3, 7, 5 ]
[ 5, 3, 7 ]

Cartan matrix
[1 0 1 1 0 0 1]
[1 1 0 0 0 0 0]
[0 1 1 1 0 0 1]
[0 0 0 1 0 0 0]
[0 1 1 1 1 1 0]
[0 0 0 0 0 1 0]
[0 0 0 0 1 1 1]

Good mutations
vertex  4 -> Algebra  191   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra   19   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra   71   permutation [ 1, 2, 3, 4, 6, 5, 7 ]
-------------------------

Algebra   79

Quiver
[ 1, 4 ], [ 1, 5 ], [ 2, 1 ], [ 2, 3 ], [ 4, 2 ], [ 5, 2 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ]

Relations
[ 4, 2, 1 ]
[ 5, 2, 1 ]
[ 2, 1, 4 ]
[ 2, 1, 5 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 1, 4, 2 ] - [ 1, 5, 2 ]

Cartan matrix
[1 1 1 1 1 0 1]
[1 1 1 0 0 0 0]
[0 0 1 0 0 0 0]
[0 1 1 1 0 0 0]
[0 1 1 0 1 0 1]
[0 1 1 0 1 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  2 -> Algebra   24   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra   64   permutation [ 1, 3, 2, 4, 5, 6, 7 ]
-------------------------

Algebra  126

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 1 ], [ 4, 2 ], [ 5, 2 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ]

Relations
[ 2, 3, 1 ]
[ 3, 1, 2 ]
[ 1, 2, 3 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]

Cartan matrix
[1 1 0 0 0 0 0]
[0 1 1 0 0 0 0]
[1 0 1 0 0 0 0]
[0 1 1 1 0 0 0]
[0 1 1 0 1 0 1]
[0 1 1 0 1 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  2 -> Algebra   44   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra  199   permutation [ 1, 3, 2, 4, 6, 5, 7 ]
vertex  5 -> Algebra  190   permutation [ 1, 3, 2, 4, 6, 5, 7 ]
-------------------------

Algebra  189

Quiver
[ 1, 3 ], [ 2, 1 ], [ 3, 2 ], [ 3, 7 ], [ 4, 3 ], [ 5, 6 ], [ 6, 3 ], [ 7, 6 ]

Relations
[ 3, 2, 1 ]
[ 1, 3, 2 ]
[ 2, 1, 3 ]
[ 7, 6, 3 ]
[ 3, 7, 6 ]
[ 6, 3, 7 ]

Cartan matrix
[1 0 1 0 0 0 1]
[1 1 0 0 0 0 0]
[0 1 1 0 0 0 1]
[0 1 1 1 0 0 1]
[0 1 1 0 1 1 0]
[0 1 1 0 0 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  4 -> Algebra   71   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra  191   permutation [ 1, 2, 3, 4, 6, 5, 7 ]
vertex  6 -> Algebra   67   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  190

Quiver
[ 1, 3 ], [ 2, 1 ], [ 3, 2 ], [ 3, 6 ], [ 4, 3 ], [ 5, 3 ], [ 6, 5 ], [ 7, 6 ]

Relations
[ 3, 2, 1 ]
[ 1, 3, 2 ]
[ 2, 1, 3 ]
[ 6, 5, 3 ]
[ 3, 6, 5 ]
[ 5, 3, 6 ]

Cartan matrix
[1 0 1 0 0 1 0]
[1 1 0 0 0 0 0]
[0 1 1 0 0 1 0]
[0 1 1 1 0 1 0]
[0 1 1 0 1 0 0]
[0 0 0 0 1 1 0]
[0 0 0 0 1 1 1]

Good mutations
vertex  4 -> Algebra   72   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra  126   permutation [ 1, 3, 2, 4, 6, 5, 7 ]
vertex  7 -> Algebra   67   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  191

Quiver
[ 1, 3 ], [ 2, 1 ], [ 3, 2 ], [ 3, 7 ], [ 4, 3 ], [ 5, 3 ], [ 5, 6 ], [ 7, 5 ]

Relations
[ 3, 2, 1 ]
[ 1, 3, 2 ]
[ 2, 1, 3 ]
[ 7, 5, 3 ]
[ 3, 7, 5 ]
[ 5, 3, 7 ]

Cartan matrix
[1 0 1 0 0 0 1]
[1 1 0 0 0 0 0]
[0 1 1 0 0 0 1]
[0 1 1 1 0 0 1]
[0 1 1 0 1 1 0]
[0 0 0 0 0 1 0]
[0 0 0 0 1 1 1]

Good mutations
vertex  4 -> Algebra   73   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra   68   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra  189   permutation [ 1, 2, 3, 4, 6, 5, 7 ]
-------------------------

Algebra  199

Quiver
[ 1, 3 ], [ 2, 1 ], [ 3, 2 ], [ 3, 4 ], [ 5, 6 ], [ 6, 3 ], [ 6, 7 ], [ 7, 5 ]

Relations
[ 3, 2, 1 ]
[ 1, 3, 2 ]
[ 2, 1, 3 ]
[ 6, 7, 5 ]
[ 7, 5, 6 ]
[ 5, 6, 7 ]

Cartan matrix
[1 0 1 1 0 0 0]
[1 1 0 0 0 0 0]
[0 1 1 1 0 0 0]
[0 0 0 1 0 0 0]
[0 1 1 1 1 1 0]
[0 1 1 1 0 1 1]
[0 0 0 0 1 0 1]

Good mutations
vertex  4 -> Algebra  126   permutation [ 1, 3, 2, 4, 6, 5, 7 ]
vertex  6 -> Algebra   72   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------



==> anc/txt/E7_5.txt <==
Algebra   22

Quiver
[ 1, 2 ], [ 2, 5 ], [ 3, 4 ], [ 4, 2 ], [ 5, 3 ], [ 5, 6 ], [ 6, 7 ]

Relations
[ 5, 3, 4, 2 ]
[ 4, 2, 5, 3 ]
[ 2, 5, 3, 4 ]
[ 3, 4, 2, 5 ]

Cartan matrix
[1 1 1 0 1 1 1]
[0 1 1 0 1 1 1]
[0 1 1 1 0 0 0]
[0 1 0 1 1 1 1]
[0 0 1 1 1 1 1]
[0 0 0 0 0 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra   42   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra   81   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra   82   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra   84   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra   23

Quiver
[ 1, 2 ], [ 2, 4 ], [ 2, 6 ], [ 3, 5 ], [ 4, 3 ], [ 5, 2 ], [ 6, 5 ], [ 6, 7 ]

Relations
[ 4, 3, 5, 2 ]
[ 6, 5, 2 ]
[ 5, 2, 4, 3 ]
[ 3, 5, 2, 4 ]
[ 5, 2, 6 ]
[ 2, 4, 3, 5 ] - [ 2, 6, 5 ]

Cartan matrix
[1 1 1 1 1 1 1]
[0 1 1 1 1 1 1]
[0 1 1 0 1 0 0]
[0 0 1 1 1 0 0]
[0 1 0 1 1 0 0]
[0 0 0 0 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra   43   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra   85   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra   30   permutation [ 1, 2, 5, 4, 3, 6, 7 ]
vertex  4 -> Algebra   82   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra   87   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra   30

Quiver
[ 1, 2 ], [ 2, 4 ], [ 2, 6 ], [ 3, 2 ], [ 3, 5 ], [ 4, 3 ], [ 5, 4 ], [ 6, 3 ], [ 6, 7 ]

Relations
[ 4, 3, 2 ]
[ 6, 3, 2 ]
[ 5, 4, 3 ]
[ 4, 3, 5 ]
[ 3, 2, 6 ]
[ 2, 4, 3 ] - [ 2, 6, 3 ]
[ 3, 2, 4 ] - [ 3, 5, 4 ]

Cartan matrix
[1 1 1 1 0 1 1]
[0 1 1 1 0 1 1]
[0 1 1 1 1 0 0]
[0 0 1 1 0 0 0]
[0 0 0 1 1 0 0]
[0 0 1 0 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra   50   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra  102   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra   23   permutation [ 1, 2, 5, 4, 3, 6, 7 ]
vertex  6 -> Algebra  103   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra  104   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra   42

Quiver
[ 2, 1 ], [ 2, 5 ], [ 3, 4 ], [ 4, 2 ], [ 5, 3 ], [ 5, 6 ], [ 6, 7 ]

Relations
[ 5, 3, 4, 2 ]
[ 4, 2, 5, 3 ]
[ 2, 5, 3, 4 ]
[ 3, 4, 2, 5 ]

Cartan matrix
[1 0 0 0 0 0 0]
[1 1 1 0 1 1 1]
[1 1 1 1 0 0 0]
[1 1 0 1 1 1 1]
[0 0 1 1 1 1 1]
[0 0 0 0 0 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra   22   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  128   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra  129   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra  131   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra   43

Quiver
[ 2, 1 ], [ 2, 4 ], [ 2, 6 ], [ 3, 5 ], [ 4, 3 ], [ 5, 2 ], [ 6, 5 ], [ 6, 7 ]

Relations
[ 4, 3, 5, 2 ]
[ 6, 5, 2 ]
[ 5, 2, 4, 3 ]
[ 3, 5, 2, 4 ]
[ 5, 2, 6 ]
[ 2, 4, 3, 5 ] - [ 2, 6, 5 ]

Cartan matrix
[1 0 0 0 0 0 0]
[1 1 1 1 1 1 1]
[1 1 1 0 1 0 0]
[0 0 1 1 1 0 0]
[1 1 0 1 1 0 0]
[0 0 0 0 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra   23   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  132   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra   50   permutation [ 1, 2, 5, 4, 3, 6, 7 ]
vertex  4 -> Algebra  129   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra  134   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra   50

Quiver
[ 2, 1 ], [ 2, 4 ], [ 2, 6 ], [ 3, 2 ], [ 3, 5 ], [ 4, 3 ], [ 5, 4 ], [ 6, 3 ], [ 6, 7 ]

Relations
[ 4, 3, 2 ]
[ 6, 3, 2 ]
[ 5, 4, 3 ]
[ 4, 3, 5 ]
[ 3, 2, 6 ]
[ 2, 4, 3 ] - [ 2, 6, 3 ]
[ 3, 2, 4 ] - [ 3, 5, 4 ]

Cartan matrix
[1 0 0 0 0 0 0]
[1 1 1 1 0 1 1]
[1 1 1 1 1 0 0]
[0 0 1 1 0 0 0]
[0 0 0 1 1 0 0]
[0 0 1 0 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra   30   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  148   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra  149   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra   43   permutation [ 1, 2, 5, 4, 3, 6, 7 ]
vertex  6 -> Algebra  150   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra  151   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra   62

Quiver
[ 1, 5 ], [ 2, 3 ], [ 3, 4 ], [ 4, 1 ], [ 5, 3 ], [ 5, 6 ], [ 6, 7 ]

Relations
[ 5, 3, 4, 1 ]
[ 4, 1, 5, 3 ]
[ 1, 5, 3, 4 ]
[ 3, 4, 1, 5 ]

Cartan matrix
[1 0 1 0 1 1 1]
[1 1 1 1 0 0 0]
[1 0 1 1 0 0 0]
[1 0 0 1 1 1 1]
[0 0 1 1 1 1 1]
[0 0 0 0 0 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra   77   permutation [ 1, 3, 2, 4, 5, 6, 7 ]
vertex  3 -> Algebra   66   permutation [ 1, 2, 4, 3, 5, 6, 7 ]
vertex  5 -> Algebra  108   permutation [ 2, 3, 1, 5, 6, 7, 4 ]
vertex  7 -> Algebra  177   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra   63

Quiver
[ 1, 4 ], [ 1, 6 ], [ 2, 3 ], [ 3, 5 ], [ 4, 3 ], [ 5, 1 ], [ 6, 5 ], [ 6, 7 ]

Relations
[ 4, 3, 5, 1 ]
[ 6, 5, 1 ]
[ 5, 1, 4, 3 ]
[ 3, 5, 1, 4 ]
[ 5, 1, 6 ]
[ 1, 4, 3, 5 ] - [ 1, 6, 5 ]

Cartan matrix
[1 0 1 1 1 1 1]
[1 1 1 0 1 0 0]
[1 0 1 0 1 0 0]
[0 0 1 1 1 0 0]
[1 0 0 1 1 0 0]
[0 0 0 0 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra   78   permutation [ 1, 3, 2, 4, 5, 6, 7 ]
vertex  4 -> Algebra  108   permutation [ 2, 3, 1, 5, 6, 7, 4 ]
vertex  7 -> Algebra  180   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra   66

Quiver
[ 1, 5 ], [ 2, 3 ], [ 3, 1 ], [ 3, 4 ], [ 4, 2 ], [ 4, 5 ], [ 5, 3 ], [ 5, 6 ], [ 6, 7 ]

Relations
[ 5, 3, 1 ]
[ 3, 4, 2 ]
[ 1, 5, 3 ]
[ 2, 3, 4 ]
[ 5, 3, 4 ]
[ 4, 2, 3 ] - [ 4, 5, 3 ]
[ 3, 1, 5 ] - [ 3, 4, 5 ]

Cartan matrix
[1 0 0 0 1 1 1]
[1 1 1 0 0 0 0]
[1 0 1 1 1 1 1]
[0 1 1 1 1 1 1]
[0 0 1 0 1 1 1]
[0 0 0 0 0 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  184   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra   91   permutation [ 1, 3, 2, 4, 5, 6, 7 ]
vertex  4 -> Algebra   62   permutation [ 1, 2, 4, 3, 5, 6, 7 ]
vertex  7 -> Algebra  187   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra   77

Quiver
[ 1, 5 ], [ 2, 3 ], [ 2, 4 ], [ 4, 1 ], [ 5, 2 ], [ 5, 6 ], [ 6, 7 ]

Relations
[ 5, 2, 4, 1 ]
[ 4, 1, 5, 2 ]
[ 1, 5, 2, 4 ]
[ 2, 4, 1, 5 ]

Cartan matrix
[1 1 1 0 1 1 1]
[1 1 1 1 0 0 0]
[0 0 1 0 0 0 0]
[1 0 0 1 1 1 1]
[0 1 1 1 1 1 1]
[0 0 0 0 0 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra   81   permutation [ 1, 4, 3, 2, 5, 6, 7 ]
vertex  3 -> Algebra   62   permutation [ 1, 3, 2, 4, 5, 6, 7 ]
vertex  5 -> Algebra  155   permutation [ 3, 2, 1, 5, 6, 7, 4 ]
vertex  7 -> Algebra  209   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra   78

Quiver
[ 1, 4 ], [ 1, 6 ], [ 2, 3 ], [ 2, 5 ], [ 4, 2 ], [ 5, 1 ], [ 6, 5 ], [ 6, 7 ]

Relations
[ 4, 2, 5, 1 ]
[ 6, 5, 1 ]
[ 5, 1, 4, 2 ]
[ 2, 5, 1, 4 ]
[ 5, 1, 6 ]
[ 1, 4, 2, 5 ] - [ 1, 6, 5 ]

Cartan matrix
[1 1 1 1 1 1 1]
[1 1 1 0 1 0 0]
[0 0 1 0 0 0 0]
[0 1 1 1 1 0 0]
[1 0 0 1 1 0 0]
[0 0 0 0 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra   85   permutation [ 1, 5, 3, 4, 2, 6, 7 ]
vertex  3 -> Algebra   63   permutation [ 1, 3, 2, 4, 5, 6, 7 ]
vertex  4 -> Algebra  155   permutation [ 3, 2, 1, 5, 6, 7, 4 ]
vertex  7 -> Algebra  212   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra   81

Quiver
[ 1, 5 ], [ 2, 1 ], [ 2, 4 ], [ 3, 4 ], [ 4, 5 ], [ 5, 2 ], [ 5, 3 ], [ 5, 6 ], [ 6, 7 ]

Relations
[ 5, 2, 1 ]
[ 1, 5, 2 ]
[ 4, 5, 2 ]
[ 4, 5, 3 ]
[ 3, 4, 5 ]
[ 5, 2, 4 ] - [ 5, 3, 4 ]
[ 2, 1, 5 ] - [ 2, 4, 5 ]

Cartan matrix
[1 0 1 0 1 1 1]
[1 1 0 1 1 1 1]
[0 0 1 1 0 0 0]
[0 0 0 1 1 1 1]
[0 1 1 1 1 1 1]
[0 0 0 0 0 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  216   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra   22   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra   91   permutation [ 1, 2, 4, 3, 5, 6, 7 ]
vertex  4 -> Algebra   77   permutation [ 1, 4, 3, 2, 5, 6, 7 ]
vertex  5 -> Algebra  217   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra  219   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra   82

Quiver
[ 1, 2 ], [ 2, 3 ], [ 2, 6 ], [ 3, 4 ], [ 3, 5 ], [ 4, 2 ], [ 5, 2 ], [ 6, 5 ], [ 6, 7 ]

Relations
[ 6, 5, 2 ]
[ 4, 2, 3 ]
[ 5, 2, 3 ]
[ 2, 3, 4 ]
[ 5, 2, 6 ]
[ 3, 4, 2 ] - [ 3, 5, 2 ]
[ 2, 3, 5 ] - [ 2, 6, 5 ]

Cartan matrix
[1 1 1 0 1 1 1]
[0 1 1 0 1 1 1]
[0 1 1 1 1 0 0]
[0 1 0 1 0 1 1]
[0 1 0 0 1 0 0]
[0 0 0 0 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  129   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  220   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra  221   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra   23   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra   22   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra  223   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra   84

Quiver
[ 1, 2 ], [ 2, 5 ], [ 3, 4 ], [ 4, 2 ], [ 5, 3 ], [ 5, 6 ], [ 7, 6 ]

Relations
[ 5, 3, 4, 2 ]
[ 4, 2, 5, 3 ]
[ 2, 5, 3, 4 ]
[ 3, 4, 2, 5 ]

Cartan matrix
[1 1 1 0 1 1 0]
[0 1 1 0 1 1 0]
[0 1 1 1 0 0 0]
[0 1 0 1 1 1 0]
[0 0 1 1 1 1 0]
[0 0 0 0 0 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra  131   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  219   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra  223   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra  226   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra   22   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra   85

Quiver
[ 1, 4 ], [ 1, 6 ], [ 2, 1 ], [ 2, 5 ], [ 3, 5 ], [ 4, 2 ], [ 4, 3 ], [ 5, 4 ], [ 6, 2 ], [ 6, 7 ]

Relations
[ 4, 2, 1 ]
[ 6, 2, 1 ]
[ 5, 4, 2 ]
[ 5, 4, 3 ]
[ 3, 5, 4 ]
[ 2, 1, 6 ]
[ 1, 4, 2 ] - [ 1, 6, 2 ]
[ 2, 1, 4 ] - [ 2, 5, 4 ]
[ 4, 2, 5 ] - [ 4, 3, 5 ]

Cartan matrix
[1 1 1 1 1 1 1]
[1 1 0 1 1 0 0]
[0 0 1 0 1 0 0]
[0 1 1 1 1 0 0]
[0 0 0 1 1 0 0]
[0 1 0 0 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  227   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra   23   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra  228   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra   78   permutation [ 1, 5, 3, 4, 2, 6, 7 ]
vertex  7 -> Algebra  230   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra   87

Quiver
[ 1, 2 ], [ 2, 4 ], [ 2, 6 ], [ 3, 5 ], [ 4, 3 ], [ 5, 2 ], [ 6, 5 ], [ 7, 6 ]

Relations
[ 4, 3, 5, 2 ]
[ 6, 5, 2 ]
[ 5, 2, 4, 3 ]
[ 3, 5, 2, 4 ]
[ 5, 2, 6 ]
[ 2, 4, 3, 5 ] - [ 2, 6, 5 ]

Cartan matrix
[1 1 1 1 1 1 0]
[0 1 1 1 1 1 0]
[0 1 1 0 1 0 0]
[0 0 1 1 1 0 0]
[0 1 0 1 1 0 0]
[0 0 0 0 1 1 0]
[0 0 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra  134   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  230   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra  104   permutation [ 1, 2, 5, 4, 3, 6, 7 ]
vertex  4 -> Algebra  223   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra   23   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra   91

Quiver
[ 1, 5 ], [ 2, 1 ], [ 2, 3 ], [ 3, 4 ], [ 4, 5 ], [ 5, 2 ], [ 5, 6 ], [ 6, 7 ]

Relations
[ 5, 2, 1 ]
[ 1, 5, 2 ]
[ 3, 4, 5, 2 ]
[ 4, 5, 2, 3 ]
[ 5, 2, 3, 4 ]
[ 2, 1, 5 ] - [ 2, 3, 4, 5 ]

Cartan matrix
[1 0 0 0 1 1 1]
[1 1 1 1 1 1 1]
[0 0 1 1 1 1 1]
[0 1 0 1 1 1 1]
[0 1 1 0 1 1 1]
[0 0 0 0 0 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  3 -> Algebra   66   permutation [ 1, 3, 2, 4, 5, 6, 7 ]
vertex  4 -> Algebra   81   permutation [ 1, 2, 4, 3, 5, 6, 7 ]
vertex  5 -> Algebra  238   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra  240   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  102

Quiver
[ 1, 2 ], [ 2, 6 ], [ 3, 4 ], [ 4, 2 ], [ 4, 5 ], [ 6, 3 ], [ 6, 7 ]

Relations
[ 6, 3, 4, 2 ]
[ 4, 2, 6, 3 ]
[ 2, 6, 3, 4 ]
[ 3, 4, 2, 6 ]

Cartan matrix
[1 1 1 0 0 1 1]
[0 1 1 0 0 1 1]
[0 1 1 1 1 0 0]
[0 1 0 1 1 1 1]
[0 0 0 0 1 0 0]
[0 0 1 1 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  149   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  220   permutation [ 2, 6, 1, 3, 7, 4, 5 ]
vertex  4 -> Algebra   30   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra  221   permutation [ 1, 2, 4, 5, 3, 6, 7 ]
vertex  6 -> Algebra  255   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra  256   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  103

Quiver
[ 1, 2 ], [ 2, 4 ], [ 2, 7 ], [ 3, 5 ], [ 3, 6 ], [ 4, 3 ], [ 5, 4 ], [ 6, 2 ], [ 7, 6 ]

Relations
[ 4, 3, 6, 2 ]
[ 7, 6, 2 ]
[ 5, 4, 3 ]
[ 6, 2, 4, 3 ]
[ 4, 3, 5 ]
[ 6, 2, 7 ]
[ 3, 5, 4 ] - [ 3, 6, 2, 4 ]
[ 2, 4, 3, 6 ] - [ 2, 7, 6 ]

Cartan matrix
[1 1 1 1 0 1 1]
[0 1 1 1 0 1 1]
[0 1 1 1 1 1 0]
[0 0 1 1 0 1 0]
[0 0 0 1 1 0 0]
[0 1 0 1 0 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra  150   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra  105   permutation [ 1, 2, 6, 4, 5, 3, 7 ]
vertex  4 -> Algebra  255   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra   30   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  104

Quiver
[ 1, 2 ], [ 2, 4 ], [ 2, 6 ], [ 3, 2 ], [ 3, 5 ], [ 4, 3 ], [ 5, 4 ], [ 6, 3 ], [ 7, 6 ]

Relations
[ 4, 3, 2 ]
[ 6, 3, 2 ]
[ 5, 4, 3 ]
[ 4, 3, 5 ]
[ 3, 2, 6 ]
[ 2, 4, 3 ] - [ 2, 6, 3 ]
[ 3, 2, 4 ] - [ 3, 5, 4 ]

Cartan matrix
[1 1 1 1 0 1 0]
[0 1 1 1 0 1 0]
[0 1 1 1 1 0 0]
[0 0 1 1 0 0 0]
[0 0 0 1 1 0 0]
[0 0 1 0 1 1 0]
[0 0 1 0 1 1 1]

Good mutations
vertex  1 -> Algebra  151   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra  256   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra   87   permutation [ 1, 2, 5, 4, 3, 6, 7 ]
vertex  7 -> Algebra   30   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  105

Quiver
[ 1, 2 ], [ 2, 4 ], [ 2, 7 ], [ 3, 2 ], [ 3, 6 ], [ 4, 3 ], [ 5, 6 ], [ 6, 4 ], [ 7, 3 ]

Relations
[ 4, 3, 2 ]
[ 7, 3, 2 ]
[ 6, 4, 3 ]
[ 4, 3, 6 ]
[ 3, 2, 7 ]
[ 2, 4, 3 ] - [ 2, 7, 3 ]
[ 3, 2, 4 ] - [ 3, 6, 4 ]

Cartan matrix
[1 1 1 1 0 0 1]
[0 1 1 1 0 0 1]
[0 1 1 1 0 1 0]
[0 0 1 1 0 0 0]
[0 0 0 1 1 1 0]
[0 0 0 1 0 1 0]
[0 0 1 0 0 1 1]

Good mutations
vertex  1 -> Algebra  152   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra  177   permutation [ 3, 1, 2, 7, 4, 6, 5 ]
vertex  5 -> Algebra  108   permutation [ 1, 2, 3, 4, 6, 5, 7 ]
vertex  6 -> Algebra  103   permutation [ 1, 2, 6, 4, 5, 3, 7 ]
vertex  7 -> Algebra  180   permutation [ 3, 1, 2, 7, 4, 6, 5 ]
-------------------------

Algebra  108

Quiver
[ 1, 2 ], [ 2, 4 ], [ 2, 7 ], [ 3, 2 ], [ 3, 5 ], [ 4, 3 ], [ 5, 4 ], [ 5, 6 ], [ 7, 3 ]

Relations
[ 4, 3, 2 ]
[ 7, 3, 2 ]
[ 5, 4, 3 ]
[ 4, 3, 5 ]
[ 3, 2, 7 ]
[ 2, 4, 3 ] - [ 2, 7, 3 ]
[ 3, 2, 4 ] - [ 3, 5, 4 ]

Cartan matrix
[1 1 1 1 0 0 1]
[0 1 1 1 0 0 1]
[0 1 1 1 1 1 0]
[0 0 1 1 0 0 0]
[0 0 0 1 1 1 0]
[0 0 0 0 0 1 0]
[0 0 1 0 1 1 1]

Good mutations
vertex  1 -> Algebra  155   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra   62   permutation [ 3, 1, 2, 7, 4, 5, 6 ]
vertex  6 -> Algebra  105   permutation [ 1, 2, 3, 4, 6, 5, 7 ]
vertex  7 -> Algebra   63   permutation [ 3, 1, 2, 7, 4, 5, 6 ]
-------------------------

Algebra  128

Quiver
[ 1, 2 ], [ 2, 4 ], [ 3, 4 ], [ 4, 1 ], [ 4, 5 ], [ 5, 2 ], [ 5, 3 ], [ 5, 6 ], [ 6, 7 ]

Relations
[ 2, 4, 1 ]
[ 4, 5, 3 ]
[ 1, 2, 4 ]
[ 2, 4, 5 ]
[ 3, 4, 5 ]
[ 4, 1, 2 ] - [ 4, 5, 2 ]
[ 5, 2, 4 ] - [ 5, 3, 4 ]

Cartan matrix
[1 1 0 0 0 0 0]
[0 1 0 1 0 0 0]
[1 0 1 1 0 0 0]
[1 1 0 1 1 1 1]
[0 1 1 1 1 1 1]
[0 0 0 0 0 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  216   permutation [ 2, 1, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra   42   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra  138   permutation [ 1, 2, 4, 3, 5, 6, 7 ]
vertex  5 -> Algebra  276   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra  278   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  129

Quiver
[ 2, 1 ], [ 2, 3 ], [ 2, 6 ], [ 3, 4 ], [ 3, 5 ], [ 4, 2 ], [ 5, 2 ], [ 6, 5 ], [ 6, 7 ]

Relations
[ 6, 5, 2 ]
[ 4, 2, 3 ]
[ 5, 2, 3 ]
[ 2, 3, 4 ]
[ 5, 2, 6 ]
[ 3, 4, 2 ] - [ 3, 5, 2 ]
[ 2, 3, 5 ] - [ 2, 6, 5 ]

Cartan matrix
[1 0 0 0 0 0 0]
[1 1 1 0 1 1 1]
[1 1 1 1 1 0 0]
[1 1 0 1 0 1 1]
[1 1 0 0 1 0 0]
[0 0 0 0 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra   82   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  255   permutation [ 3, 2, 4, 6, 7, 1, 5 ]
vertex  3 -> Algebra  279   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra   43   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra   42   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra  281   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  131

Quiver
[ 2, 1 ], [ 2, 5 ], [ 3, 4 ], [ 4, 2 ], [ 5, 3 ], [ 5, 6 ], [ 7, 6 ]

Relations
[ 5, 3, 4, 2 ]
[ 4, 2, 5, 3 ]
[ 2, 5, 3, 4 ]
[ 3, 4, 2, 5 ]

Cartan matrix
[1 0 0 0 0 0 0]
[1 1 1 0 1 1 0]
[1 1 1 1 0 0 0]
[1 1 0 1 1 1 0]
[0 0 1 1 1 1 0]
[0 0 0 0 0 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra   84   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  278   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra  281   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra  284   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra   42   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  132

Quiver
[ 1, 2 ], [ 2, 5 ], [ 3, 5 ], [ 4, 2 ], [ 4, 3 ], [ 5, 1 ], [ 5, 4 ], [ 6, 2 ], [ 6, 7 ]

Relations
[ 2, 5, 1 ]
[ 5, 4, 3 ]
[ 2, 5, 4 ]
[ 3, 5, 4 ]
[ 1, 2, 5 ]
[ 5, 1, 2 ] - [ 5, 4, 2 ]
[ 4, 2, 5 ] - [ 4, 3, 5 ]

Cartan matrix
[1 1 0 0 0 0 0]
[0 1 0 0 1 0 0]
[1 0 1 0 1 0 0]
[0 1 1 1 1 0 0]
[1 1 0 1 1 0 0]
[0 1 0 0 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  227   permutation [ 2, 1, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra   43   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra  148   permutation [ 1, 2, 5, 4, 3, 6, 7 ]
vertex  4 -> Algebra  285   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra  187   permutation [ 1, 3, 5, 4, 2, 6, 7 ]
vertex  7 -> Algebra  286   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  134

Quiver
[ 2, 1 ], [ 2, 4 ], [ 2, 6 ], [ 3, 5 ], [ 4, 3 ], [ 5, 2 ], [ 6, 5 ], [ 7, 6 ]

Relations
[ 4, 3, 5, 2 ]
[ 6, 5, 2 ]
[ 5, 2, 4, 3 ]
[ 3, 5, 2, 4 ]
[ 5, 2, 6 ]
[ 2, 4, 3, 5 ] - [ 2, 6, 5 ]

Cartan matrix
[1 0 0 0 0 0 0]
[1 1 1 1 1 1 0]
[1 1 1 0 1 0 0]
[0 0 1 1 1 0 0]
[1 1 0 1 1 0 0]
[0 0 0 0 1 1 0]
[0 0 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra   87   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  286   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra  151   permutation [ 1, 2, 5, 4, 3, 6, 7 ]
vertex  4 -> Algebra  281   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra   43   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  138

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 1 ], [ 3, 4 ], [ 4, 5 ], [ 5, 2 ], [ 5, 6 ], [ 6, 7 ]

Relations
[ 2, 3, 1 ]
[ 1, 2, 3 ]
[ 4, 5, 2, 3 ]
[ 5, 2, 3, 4 ]
[ 2, 3, 4, 5 ]
[ 3, 1, 2 ] - [ 3, 4, 5, 2 ]

Cartan matrix
[1 1 0 0 0 0 0]
[0 1 1 1 0 0 0]
[1 1 1 1 1 1 1]
[0 1 0 1 1 1 1]
[0 1 1 0 1 1 1]
[0 0 0 0 0 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  4 -> Algebra  128   permutation [ 1, 2, 4, 3, 5, 6, 7 ]
vertex  5 -> Algebra  293   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra  295   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  148

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 1 ], [ 3, 5 ], [ 4, 2 ], [ 5, 4 ], [ 6, 2 ], [ 6, 7 ]

Relations
[ 2, 3, 1 ]
[ 1, 2, 3 ]
[ 5, 4, 2, 3 ]
[ 2, 3, 5, 4 ]
[ 4, 2, 3, 5 ]
[ 3, 1, 2 ] - [ 3, 5, 4, 2 ]

Cartan matrix
[1 1 0 0 0 0 0]
[0 1 1 0 1 0 0]
[1 1 1 1 1 0 0]
[0 1 1 1 0 0 0]
[0 1 0 1 1 0 0]
[0 1 1 0 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra   50   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra  307   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra  132   permutation [ 1, 2, 5, 4, 3, 6, 7 ]
vertex  6 -> Algebra  240   permutation [ 1, 3, 5, 4, 2, 6, 7 ]
vertex  7 -> Algebra  308   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  149

Quiver
[ 2, 1 ], [ 2, 6 ], [ 3, 4 ], [ 4, 2 ], [ 4, 5 ], [ 6, 3 ], [ 6, 7 ]

Relations
[ 6, 3, 4, 2 ]
[ 4, 2, 6, 3 ]
[ 2, 6, 3, 4 ]
[ 3, 4, 2, 6 ]

Cartan matrix
[1 0 0 0 0 0 0]
[1 1 1 0 0 1 1]
[1 1 1 1 1 0 0]
[1 1 0 1 1 1 1]
[0 0 0 0 1 0 0]
[0 0 1 1 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  102   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  309   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra   50   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra  279   permutation [ 1, 2, 4, 5, 3, 6, 7 ]
vertex  6 -> Algebra  310   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra  311   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  150

Quiver
[ 2, 1 ], [ 2, 4 ], [ 2, 7 ], [ 3, 5 ], [ 3, 6 ], [ 4, 3 ], [ 5, 4 ], [ 6, 2 ], [ 7, 6 ]

Relations
[ 4, 3, 6, 2 ]
[ 7, 6, 2 ]
[ 5, 4, 3 ]
[ 6, 2, 4, 3 ]
[ 4, 3, 5 ]
[ 6, 2, 7 ]
[ 3, 5, 4 ] - [ 3, 6, 2, 4 ]
[ 2, 4, 3, 6 ] - [ 2, 7, 6 ]

Cartan matrix
[1 0 0 0 0 0 0]
[1 1 1 1 0 1 1]
[1 1 1 1 1 1 0]
[0 0 1 1 0 1 0]
[0 0 0 1 1 0 0]
[1 1 0 1 0 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra  103   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  312   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra  152   permutation [ 1, 2, 6, 4, 5, 3, 7 ]
vertex  4 -> Algebra  310   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra   50   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  151

Quiver
[ 2, 1 ], [ 2, 4 ], [ 2, 6 ], [ 3, 2 ], [ 3, 5 ], [ 4, 3 ], [ 5, 4 ], [ 6, 3 ], [ 7, 6 ]

Relations
[ 4, 3, 2 ]
[ 6, 3, 2 ]
[ 5, 4, 3 ]
[ 4, 3, 5 ]
[ 3, 2, 6 ]
[ 2, 4, 3 ] - [ 2, 6, 3 ]
[ 3, 2, 4 ] - [ 3, 5, 4 ]

Cartan matrix
[1 0 0 0 0 0 0]
[1 1 1 1 0 1 0]
[1 1 1 1 1 0 0]
[0 0 1 1 0 0 0]
[0 0 0 1 1 0 0]
[0 0 1 0 1 1 0]
[0 0 1 0 1 1 1]

Good mutations
vertex  1 -> Algebra  104   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  308   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra  311   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra  134   permutation [ 1, 2, 5, 4, 3, 6, 7 ]
vertex  7 -> Algebra   50   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  152

Quiver
[ 2, 1 ], [ 2, 4 ], [ 2, 7 ], [ 3, 2 ], [ 3, 6 ], [ 4, 3 ], [ 5, 6 ], [ 6, 4 ], [ 7, 3 ]

Relations
[ 4, 3, 2 ]
[ 7, 3, 2 ]
[ 6, 4, 3 ]
[ 4, 3, 6 ]
[ 3, 2, 7 ]
[ 2, 4, 3 ] - [ 2, 7, 3 ]
[ 3, 2, 4 ] - [ 3, 6, 4 ]

Cartan matrix
[1 0 0 0 0 0 0]
[1 1 1 1 0 0 1]
[1 1 1 1 0 1 0]
[0 0 1 1 0 0 0]
[0 0 0 1 1 1 0]
[0 0 0 1 0 1 0]
[0 0 1 0 0 1 1]

Good mutations
vertex  1 -> Algebra  105   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  315   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra  209   permutation [ 3, 2, 1, 7, 4, 6, 5 ]
vertex  5 -> Algebra  155   permutation [ 1, 2, 3, 4, 6, 5, 7 ]
vertex  6 -> Algebra  150   permutation [ 1, 2, 6, 4, 5, 3, 7 ]
vertex  7 -> Algebra  212   permutation [ 3, 2, 1, 7, 4, 6, 5 ]
-------------------------

Algebra  155

Quiver
[ 2, 1 ], [ 2, 4 ], [ 2, 7 ], [ 3, 2 ], [ 3, 5 ], [ 4, 3 ], [ 5, 4 ], [ 5, 6 ], [ 7, 3 ]

Relations
[ 4, 3, 2 ]
[ 7, 3, 2 ]
[ 5, 4, 3 ]
[ 4, 3, 5 ]
[ 3, 2, 7 ]
[ 2, 4, 3 ] - [ 2, 7, 3 ]
[ 3, 2, 4 ] - [ 3, 5, 4 ]

Cartan matrix
[1 0 0 0 0 0 0]
[1 1 1 1 0 0 1]
[1 1 1 1 1 1 0]
[0 0 1 1 0 0 0]
[0 0 0 1 1 1 0]
[0 0 0 0 0 1 0]
[0 0 1 0 1 1 1]

Good mutations
vertex  1 -> Algebra  108   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  318   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra   77   permutation [ 3, 2, 1, 7, 4, 5, 6 ]
vertex  6 -> Algebra  152   permutation [ 1, 2, 3, 4, 6, 5, 7 ]
vertex  7 -> Algebra   78   permutation [ 3, 2, 1, 7, 4, 5, 6 ]
-------------------------

Algebra  177

Quiver
[ 1, 5 ], [ 2, 3 ], [ 3, 4 ], [ 4, 1 ], [ 5, 3 ], [ 5, 6 ], [ 7, 6 ]

Relations
[ 5, 3, 4, 1 ]
[ 4, 1, 5, 3 ]
[ 1, 5, 3, 4 ]
[ 3, 4, 1, 5 ]

Cartan matrix
[1 0 1 0 1 1 0]
[1 1 1 1 0 0 0]
[1 0 1 1 0 0 0]
[1 0 0 1 1 1 0]
[0 0 1 1 1 1 0]
[0 0 0 0 0 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  2 -> Algebra  209   permutation [ 1, 3, 2, 4, 5, 6, 7 ]
vertex  3 -> Algebra  187   permutation [ 1, 2, 4, 3, 5, 6, 7 ]
vertex  5 -> Algebra  105   permutation [ 2, 3, 1, 5, 7, 6, 4 ]
vertex  6 -> Algebra  285   permutation [ 1, 5, 2, 3, 4, 6, 7 ]
vertex  7 -> Algebra   62   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  180

Quiver
[ 1, 4 ], [ 1, 6 ], [ 2, 3 ], [ 3, 5 ], [ 4, 3 ], [ 5, 1 ], [ 6, 5 ], [ 7, 6 ]

Relations
[ 4, 3, 5, 1 ]
[ 6, 5, 1 ]
[ 5, 1, 4, 3 ]
[ 3, 5, 1, 4 ]
[ 5, 1, 6 ]
[ 1, 4, 3, 5 ] - [ 1, 6, 5 ]

Cartan matrix
[1 0 1 1 1 1 0]
[1 1 1 0 1 0 0]
[1 0 1 0 1 0 0]
[0 0 1 1 1 0 0]
[1 0 0 1 1 0 0]
[0 0 0 0 1 1 0]
[0 0 0 0 1 1 1]

Good mutations
vertex  2 -> Algebra  212   permutation [ 1, 3, 2, 4, 5, 6, 7 ]
vertex  4 -> Algebra  105   permutation [ 2, 3, 1, 5, 7, 6, 4 ]
vertex  7 -> Algebra   63   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  184

Quiver
[ 1, 3 ], [ 2, 3 ], [ 3, 4 ], [ 4, 2 ], [ 4, 5 ], [ 5, 1 ], [ 5, 6 ], [ 6, 7 ]

Relations
[ 3, 4, 5, 1 ]
[ 3, 4, 2 ]
[ 2, 3, 4 ]
[ 5, 1, 3, 4 ]
[ 1, 3, 4, 5 ]
[ 4, 2, 3 ] - [ 4, 5, 1, 3 ]

Cartan matrix
[1 0 1 1 0 0 0]
[0 1 1 0 0 0 0]
[0 0 1 1 1 1 1]
[1 1 1 1 1 1 1]
[1 0 1 0 1 1 1]
[0 0 0 0 0 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra   66   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra  337   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  187

Quiver
[ 1, 5 ], [ 2, 3 ], [ 3, 1 ], [ 3, 4 ], [ 4, 2 ], [ 4, 5 ], [ 5, 3 ], [ 5, 6 ], [ 7, 6 ]

Relations
[ 5, 3, 1 ]
[ 3, 4, 2 ]
[ 1, 5, 3 ]
[ 2, 3, 4 ]
[ 5, 3, 4 ]
[ 4, 2, 3 ] - [ 4, 5, 3 ]
[ 3, 1, 5 ] - [ 3, 4, 5 ]

Cartan matrix
[1 0 0 0 1 1 0]
[1 1 1 0 0 0 0]
[1 0 1 1 1 1 0]
[0 1 1 1 1 1 0]
[0 0 1 0 1 1 0]
[0 0 0 0 0 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra  337   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  240   permutation [ 1, 3, 2, 4, 5, 6, 7 ]
vertex  4 -> Algebra  177   permutation [ 1, 2, 4, 3, 5, 6, 7 ]
vertex  6 -> Algebra  132   permutation [ 1, 5, 2, 4, 3, 6, 7 ]
vertex  7 -> Algebra   66   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  193

Quiver
[ 1, 3 ], [ 2, 3 ], [ 3, 5 ], [ 4, 1 ], [ 5, 2 ], [ 5, 4 ], [ 6, 1 ], [ 6, 7 ]

Relations
[ 3, 5, 4, 1 ]
[ 3, 5, 2 ]
[ 1, 3, 5, 4 ]
[ 2, 3, 5 ]
[ 4, 1, 3, 5 ]
[ 5, 2, 3 ] - [ 5, 4, 1, 3 ]

Cartan matrix
[1 0 1 0 1 0 0]
[0 1 1 0 0 0 0]
[0 0 1 1 1 0 0]
[1 0 1 1 0 0 0]
[1 1 1 1 1 0 0]
[1 0 1 0 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  4 -> Algebra  343   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra  295   permutation [ 2, 3, 5, 4, 1, 6, 7 ]
vertex  7 -> Algebra  344   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  209

Quiver
[ 1, 5 ], [ 2, 3 ], [ 2, 4 ], [ 4, 1 ], [ 5, 2 ], [ 5, 6 ], [ 7, 6 ]

Relations
[ 5, 2, 4, 1 ]
[ 4, 1, 5, 2 ]
[ 1, 5, 2, 4 ]
[ 2, 4, 1, 5 ]

Cartan matrix
[1 1 1 0 1 1 0]
[1 1 1 1 0 0 0]
[0 0 1 0 0 0 0]
[1 0 0 1 1 1 0]
[0 1 1 1 1 1 0]
[0 0 0 0 0 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  2 -> Algebra  219   permutation [ 1, 4, 3, 2, 5, 6, 7 ]
vertex  3 -> Algebra  177   permutation [ 1, 3, 2, 4, 5, 6, 7 ]
vertex  5 -> Algebra  152   permutation [ 3, 2, 1, 5, 7, 6, 4 ]
vertex  6 -> Algebra  359   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra   77   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  212

Quiver
[ 1, 4 ], [ 1, 6 ], [ 2, 3 ], [ 2, 5 ], [ 4, 2 ], [ 5, 1 ], [ 6, 5 ], [ 7, 6 ]

Relations
[ 4, 2, 5, 1 ]
[ 6, 5, 1 ]
[ 5, 1, 4, 2 ]
[ 2, 5, 1, 4 ]
[ 5, 1, 6 ]
[ 1, 4, 2, 5 ] - [ 1, 6, 5 ]

Cartan matrix
[1 1 1 1 1 1 0]
[1 1 1 0 1 0 0]
[0 0 1 0 0 0 0]
[0 1 1 1 1 0 0]
[1 0 0 1 1 0 0]
[0 0 0 0 1 1 0]
[0 0 0 0 1 1 1]

Good mutations
vertex  2 -> Algebra  230   permutation [ 1, 5, 3, 4, 2, 6, 7 ]
vertex  3 -> Algebra  180   permutation [ 1, 3, 2, 4, 5, 6, 7 ]
vertex  4 -> Algebra  152   permutation [ 3, 2, 1, 5, 7, 6, 4 ]
vertex  7 -> Algebra   78   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  216

Quiver
[ 1, 2 ], [ 2, 4 ], [ 3, 4 ], [ 4, 5 ], [ 5, 1 ], [ 5, 3 ], [ 5, 6 ], [ 6, 7 ]

Relations
[ 2, 4, 5, 1 ]
[ 4, 5, 1, 2 ]
[ 4, 5, 3 ]
[ 1, 2, 4, 5 ]
[ 3, 4, 5 ]
[ 5, 1, 2, 4 ] - [ 5, 3, 4 ]

Cartan matrix
[1 1 0 1 0 0 0]
[0 1 0 1 1 1 1]
[0 0 1 1 0 0 0]
[1 0 0 1 1 1 1]
[1 1 1 1 1 1 1]
[0 0 0 0 0 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra   81   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  128   permutation [ 2, 1, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra  364   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra  366   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  217

Quiver
[ 1, 3 ], [ 1, 6 ], [ 2, 5 ], [ 3, 5 ], [ 4, 6 ], [ 5, 1 ], [ 5, 4 ], [ 6, 5 ], [ 6, 7 ]

Relations
[ 3, 5, 1 ]
[ 6, 5, 1 ]
[ 5, 1, 3 ]
[ 6, 5, 4 ]
[ 4, 6, 5 ]
[ 1, 3, 5 ] - [ 1, 6, 5 ]
[ 5, 1, 6 ] - [ 5, 4, 6 ]

Cartan matrix
[1 0 1 0 1 1 1]
[1 1 0 1 1 1 1]
[0 0 1 1 1 0 0]
[0 0 0 1 0 1 1]
[1 0 0 1 1 1 1]
[0 0 0 0 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  256   permutation [ 3, 1, 4, 6, 7, 5, 2 ]
vertex  2 -> Algebra  220   permutation [ 1, 5, 3, 4, 2, 6, 7 ]
vertex  3 -> Algebra  367   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra  318   permutation [ 3, 5, 1, 4, 6, 7, 2 ]
vertex  5 -> Algebra   81   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra  369   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  219

Quiver
[ 1, 5 ], [ 2, 1 ], [ 2, 4 ], [ 3, 4 ], [ 4, 5 ], [ 5, 2 ], [ 5, 3 ], [ 5, 6 ], [ 7, 6 ]

Relations
[ 5, 2, 1 ]
[ 1, 5, 2 ]
[ 4, 5, 2 ]
[ 4, 5, 3 ]
[ 3, 4, 5 ]
[ 5, 2, 4 ] - [ 5, 3, 4 ]
[ 2, 1, 5 ] - [ 2, 4, 5 ]

Cartan matrix
[1 0 1 0 1 1 0]
[1 1 0 1 1 1 0]
[0 0 1 1 0 0 0]
[0 0 0 1 1 1 0]
[0 1 1 1 1 1 0]
[0 0 0 0 0 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra  366   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra   84   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra  240   permutation [ 1, 2, 4, 3, 5, 6, 7 ]
vertex  4 -> Algebra  209   permutation [ 1, 4, 3, 2, 5, 6, 7 ]
vertex  5 -> Algebra  369   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra  307   permutation [ 1, 5, 2, 3, 4, 6, 7 ]
vertex  7 -> Algebra   81   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  220

Quiver
[ 1, 3 ], [ 1, 6 ], [ 2, 1 ], [ 2, 4 ], [ 2, 5 ], [ 3, 2 ], [ 4, 6 ], [ 6, 2 ], [ 6, 7 ]

Relations
[ 3, 2, 1 ]
[ 6, 2, 1 ]
[ 4, 6, 2 ]
[ 2, 1, 3 ]
[ 6, 2, 4 ]
[ 1, 3, 2 ] - [ 1, 6, 2 ]
[ 2, 1, 6 ] - [ 2, 4, 6 ]

Cartan matrix
[1 1 1 0 1 1 1]
[1 1 0 1 1 1 1]
[0 1 1 1 1 0 0]
[0 0 0 1 0 1 1]
[0 0 0 0 1 0 0]
[0 1 0 0 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  102   permutation [ 3, 1, 4, 6, 7, 2, 5 ]
vertex  2 -> Algebra   82   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra  372   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra  228   permutation [ 1, 4, 3, 2, 5, 6, 7 ]
vertex  5 -> Algebra  217   permutation [ 1, 5, 3, 4, 2, 6, 7 ]
vertex  7 -> Algebra  373   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  221

Quiver
[ 1, 2 ], [ 2, 6 ], [ 3, 2 ], [ 4, 3 ], [ 5, 3 ], [ 6, 5 ], [ 6, 7 ]

Relations
[ 6, 5, 3, 2 ]
[ 2, 6, 5, 3 ]
[ 3, 2, 6, 5 ]
[ 5, 3, 2, 6 ]

Cartan matrix
[1 1 0 0 1 1 1]
[0 1 0 0 1 1 1]
[0 1 1 0 0 1 1]
[0 1 1 1 0 1 1]
[0 1 1 0 1 0 0]
[0 0 1 0 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  279   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  373   permutation [ 2, 6, 1, 5, 7, 3, 4 ]
vertex  3 -> Algebra   82   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra  102   permutation [ 1, 2, 5, 3, 4, 6, 7 ]
vertex  6 -> Algebra  374   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra  375   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  223

Quiver
[ 1, 2 ], [ 2, 3 ], [ 2, 6 ], [ 3, 4 ], [ 3, 5 ], [ 4, 2 ], [ 5, 2 ], [ 6, 5 ], [ 7, 6 ]

Relations
[ 6, 5, 2 ]
[ 4, 2, 3 ]
[ 5, 2, 3 ]
[ 2, 3, 4 ]
[ 5, 2, 6 ]
[ 3, 4, 2 ] - [ 3, 5, 2 ]
[ 2, 3, 5 ] - [ 2, 6, 5 ]

Cartan matrix
[1 1 1 0 1 1 0]
[0 1 1 0 1 1 0]
[0 1 1 1 1 0 0]
[0 1 0 1 0 1 0]
[0 1 0 0 1 0 0]
[0 0 0 0 1 1 0]
[0 0 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra  281   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  373   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra  375   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra   87   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra   84   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra  377   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra   82   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  225

Quiver
[ 1, 2 ], [ 2, 5 ], [ 3, 4 ], [ 4, 2 ], [ 5, 3 ], [ 6, 7 ], [ 7, 5 ]

Relations
[ 5, 3, 4, 2 ]
[ 4, 2, 5, 3 ]
[ 2, 5, 3, 4 ]
[ 3, 4, 2, 5 ]

Cartan matrix
[1 1 1 0 1 0 0]
[0 1 1 0 1 0 0]
[0 1 1 1 0 0 0]
[0 1 0 1 1 0 0]
[0 0 1 1 1 0 0]
[0 0 1 1 1 1 1]
[0 0 1 1 1 0 1]

Good mutations
vertex  1 -> Algebra  283   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  371   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra  332   permutation [ 7, 1, 2, 5, 3, 4, 6 ]
vertex  6 -> Algebra  226   permutation [ 1, 2, 3, 4, 5, 7, 6 ]
-------------------------

Algebra  226

Quiver
[ 1, 2 ], [ 2, 5 ], [ 3, 4 ], [ 4, 2 ], [ 5, 3 ], [ 6, 5 ], [ 6, 7 ]

Relations
[ 5, 3, 4, 2 ]
[ 4, 2, 5, 3 ]
[ 2, 5, 3, 4 ]
[ 3, 4, 2, 5 ]

Cartan matrix
[1 1 1 0 1 0 0]
[0 1 1 0 1 0 0]
[0 1 1 1 0 0 0]
[0 1 0 1 1 0 0]
[0 0 1 1 1 0 0]
[0 0 1 1 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  284   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  307   permutation [ 1, 5, 2, 3, 4, 6, 7 ]
vertex  5 -> Algebra  265   permutation [ 1, 2, 3, 5, 4, 6, 7 ]
vertex  6 -> Algebra   84   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra  225   permutation [ 1, 2, 3, 4, 5, 7, 6 ]
-------------------------

Algebra  227

Quiver
[ 1, 2 ], [ 2, 5 ], [ 3, 5 ], [ 4, 1 ], [ 4, 3 ], [ 5, 4 ], [ 6, 1 ], [ 6, 7 ]

Relations
[ 2, 5, 4, 1 ]
[ 5, 4, 1, 2 ]
[ 5, 4, 3 ]
[ 1, 2, 5, 4 ]
[ 3, 5, 4 ]
[ 4, 1, 2, 5 ] - [ 4, 3, 5 ]

Cartan matrix
[1 1 0 0 1 0 0]
[0 1 0 1 1 0 0]
[0 0 1 0 1 0 0]
[1 1 1 1 1 0 0]
[1 0 0 1 1 0 0]
[1 1 0 0 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra   85   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  132   permutation [ 2, 1, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra  337   permutation [ 2, 3, 5, 4, 1, 6, 7 ]
vertex  7 -> Algebra  379   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  228

Quiver
[ 1, 3 ], [ 1, 6 ], [ 2, 4 ], [ 3, 4 ], [ 4, 1 ], [ 4, 5 ], [ 6, 2 ], [ 6, 7 ]

Relations
[ 3, 4, 1 ]
[ 6, 2, 4, 1 ]
[ 4, 1, 6, 2 ]
[ 4, 1, 3 ]
[ 2, 4, 1, 6 ]
[ 1, 3, 4 ] - [ 1, 6, 2, 4 ]

Cartan matrix
[1 1 1 1 1 1 1]
[1 1 0 1 1 0 0]
[0 0 1 1 1 0 0]
[1 0 0 1 1 1 1]
[0 0 0 0 1 0 0]
[0 1 0 1 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  220   permutation [ 1, 4, 3, 2, 5, 6, 7 ]
vertex  4 -> Algebra   85   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra  318   permutation [ 3, 4, 1, 2, 6, 7, 5 ]
vertex  7 -> Algebra  241   permutation [ 3, 1, 7, 2, 6, 4, 5 ]
-------------------------

Algebra  230

Quiver
[ 1, 4 ], [ 1, 6 ], [ 2, 1 ], [ 2, 5 ], [ 3, 5 ], [ 4, 2 ], [ 4, 3 ], [ 5, 4 ], [ 6, 2 ], [ 7, 6 ]

Relations
[ 4, 2, 1 ]
[ 6, 2, 1 ]
[ 5, 4, 2 ]
[ 5, 4, 3 ]
[ 3, 5, 4 ]
[ 2, 1, 6 ]
[ 1, 4, 2 ] - [ 1, 6, 2 ]
[ 2, 1, 4 ] - [ 2, 5, 4 ]
[ 4, 2, 5 ] - [ 4, 3, 5 ]

Cartan matrix
[1 1 1 1 1 1 0]
[1 1 0 1 1 0 0]
[0 0 1 0 1 0 0]
[0 1 1 1 1 0 0]
[0 0 0 1 1 0 0]
[0 1 0 0 1 1 0]
[0 1 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra  379   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra   87   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra  241   permutation [ 3, 1, 7, 2, 6, 4, 5 ]
vertex  5 -> Algebra  212   permutation [ 1, 5, 3, 4, 2, 6, 7 ]
vertex  7 -> Algebra   85   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  235

Quiver
[ 1, 2 ], [ 2, 4 ], [ 3, 5 ], [ 4, 3 ], [ 5, 2 ], [ 5, 7 ], [ 6, 7 ], [ 7, 3 ]

Relations
[ 4, 3, 5, 2 ]
[ 3, 5, 2, 4 ]
[ 2, 4, 3, 5 ]
[ 7, 3, 5 ]
[ 3, 5, 7 ]
[ 5, 2, 4, 3 ] - [ 5, 7, 3 ]

Cartan matrix
[1 1 1 1 0 0 0]
[0 1 1 1 0 0 0]
[0 1 1 0 1 0 0]
[0 0 1 1 1 0 0]
[0 1 1 1 1 0 1]
[0 0 1 0 0 1 1]
[0 0 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra  291   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  348   permutation [ 7, 1, 4, 5, 2, 3, 6 ]
vertex  4 -> Algebra  332   permutation [ 7, 1, 2, 5, 3, 4, 6 ]
vertex  6 -> Algebra  236   permutation [ 1, 2, 3, 4, 5, 7, 6 ]
-------------------------

Algebra  236

Quiver
[ 1, 2 ], [ 2, 4 ], [ 3, 5 ], [ 4, 3 ], [ 5, 2 ], [ 5, 6 ], [ 6, 3 ], [ 6, 7 ]

Relations
[ 4, 3, 5, 2 ]
[ 3, 5, 2, 4 ]
[ 2, 4, 3, 5 ]
[ 6, 3, 5 ]
[ 3, 5, 6 ]
[ 5, 2, 4, 3 ] - [ 5, 6, 3 ]

Cartan matrix
[1 1 1 1 0 0 0]
[0 1 1 1 0 0 0]
[0 1 1 0 1 0 0]
[0 0 1 1 1 0 0]
[0 1 1 1 1 1 1]
[0 0 1 0 0 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  292   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  293   permutation [ 1, 4, 2, 5, 3, 6, 7 ]
vertex  4 -> Algebra  265   permutation [ 1, 2, 3, 5, 4, 6, 7 ]
vertex  7 -> Algebra  235   permutation [ 1, 2, 3, 4, 5, 7, 6 ]
-------------------------

Algebra  238

Quiver
[ 1, 6 ], [ 2, 3 ], [ 2, 5 ], [ 3, 4 ], [ 4, 2 ], [ 4, 6 ], [ 5, 1 ], [ 5, 4 ], [ 6, 5 ], [ 6, 7 ]

Relations
[ 6, 5, 1 ]
[ 3, 4, 2 ]
[ 5, 4, 2 ]
[ 4, 2, 3 ]
[ 6, 5, 4 ]
[ 1, 6, 5 ]
[ 2, 3, 4 ] - [ 2, 5, 4 ]
[ 4, 2, 5 ] - [ 4, 6, 5 ]
[ 5, 1, 6 ] - [ 5, 4, 6 ]

Cartan matrix
[1 0 0 0 0 1 1]
[1 1 1 1 1 1 1]
[0 0 1 1 0 1 1]
[0 1 0 1 1 1 1]
[1 0 0 1 1 1 1]
[0 0 0 0 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  241   permutation [ 1, 5, 3, 4, 2, 6, 7 ]
vertex  4 -> Algebra  367   permutation [ 1, 2, 5, 3, 4, 6, 7 ]
vertex  5 -> Algebra   91   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra  312   permutation [ 1, 6, 2, 4, 3, 5, 7 ]
-------------------------

Algebra  240

Quiver
[ 1, 5 ], [ 2, 1 ], [ 2, 3 ], [ 3, 4 ], [ 4, 5 ], [ 5, 2 ], [ 5, 6 ], [ 7, 6 ]

Relations
[ 5, 2, 1 ]
[ 1, 5, 2 ]
[ 3, 4, 5, 2 ]
[ 4, 5, 2, 3 ]
[ 5, 2, 3, 4 ]
[ 2, 1, 5 ] - [ 2, 3, 4, 5 ]

Cartan matrix
[1 0 0 0 1 1 0]
[1 1 1 1 1 1 0]
[0 0 1 1 1 1 0]
[0 1 0 1 1 1 0]
[0 1 1 0 1 1 0]
[0 0 0 0 0 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  3 -> Algebra  187   permutation [ 1, 3, 2, 4, 5, 6, 7 ]
vertex  4 -> Algebra  219   permutation [ 1, 2, 4, 3, 5, 6, 7 ]
vertex  5 -> Algebra  312   permutation [ 1, 6, 2, 4, 3, 5, 7 ]
vertex  6 -> Algebra  148   permutation [ 1, 5, 2, 4, 3, 6, 7 ]
vertex  7 -> Algebra   91   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  241

Quiver
[ 1, 6 ], [ 2, 1 ], [ 2, 5 ], [ 3, 5 ], [ 4, 6 ], [ 5, 4 ], [ 6, 2 ], [ 6, 7 ]

Relations
[ 6, 2, 1 ]
[ 1, 6, 2 ]
[ 5, 4, 6, 2 ]
[ 6, 2, 5, 4 ]
[ 4, 6, 2, 5 ]
[ 2, 1, 6 ] - [ 2, 5, 4, 6 ]

Cartan matrix
[1 0 0 0 0 1 1]
[1 1 0 1 1 1 1]
[0 0 1 1 1 1 1]
[0 1 0 1 0 1 1]
[0 0 0 1 1 1 1]
[0 1 0 0 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  3 -> Algebra  228   permutation [ 2, 4, 1, 6, 7, 5, 3 ]
vertex  4 -> Algebra  373   permutation [ 2, 6, 1, 4, 7, 5, 3 ]
vertex  5 -> Algebra  238   permutation [ 1, 5, 3, 4, 2, 6, 7 ]
vertex  6 -> Algebra  230   permutation [ 2, 4, 1, 6, 7, 5, 3 ]
vertex  7 -> Algebra  315   permutation [ 1, 6, 2, 4, 3, 5, 7 ]
-------------------------

Algebra  255

Quiver
[ 1, 2 ], [ 2, 3 ], [ 2, 7 ], [ 3, 4 ], [ 3, 6 ], [ 4, 2 ], [ 4, 5 ], [ 6, 2 ], [ 7, 6 ]

Relations
[ 7, 6, 2 ]
[ 4, 2, 3 ]
[ 6, 2, 3 ]
[ 2, 3, 4 ]
[ 6, 2, 7 ]
[ 3, 4, 2 ] - [ 3, 6, 2 ]
[ 2, 3, 6 ] - [ 2, 7, 6 ]

Cartan matrix
[1 1 1 0 0 1 1]
[0 1 1 0 0 1 1]
[0 1 1 1 1 1 0]
[0 1 0 1 1 0 1]
[0 0 0 0 1 0 0]
[0 1 0 0 0 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra  310   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  129   permutation [ 6, 2, 1, 3, 7, 4, 5 ]
vertex  3 -> Algebra  285   permutation [ 6, 3, 1, 2, 7, 4, 5 ]
vertex  4 -> Algebra  103   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra  374   permutation [ 1, 2, 4, 5, 3, 6, 7 ]
vertex  6 -> Algebra  102   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra  276   permutation [ 6, 7, 1, 3, 2, 4, 5 ]
-------------------------

Algebra  256

Quiver
[ 1, 2 ], [ 2, 6 ], [ 3, 4 ], [ 4, 2 ], [ 4, 5 ], [ 6, 3 ], [ 7, 6 ]

Relations
[ 6, 3, 4, 2 ]
[ 4, 2, 6, 3 ]
[ 2, 6, 3, 4 ]
[ 3, 4, 2, 6 ]

Cartan matrix
[1 1 1 0 0 1 0]
[0 1 1 0 0 1 0]
[0 1 1 1 1 0 0]
[0 1 0 1 1 1 0]
[0 0 0 0 1 0 0]
[0 0 1 1 1 1 0]
[0 0 1 1 1 1 1]

Good mutations
vertex  1 -> Algebra  311   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  217   permutation [ 2, 7, 1, 3, 6, 4, 5 ]
vertex  4 -> Algebra  104   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra  375   permutation [ 1, 2, 4, 5, 3, 6, 7 ]
vertex  6 -> Algebra  364   permutation [ 6, 7, 1, 3, 2, 4, 5 ]
vertex  7 -> Algebra  102   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  265

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 4 ], [ 3, 5 ], [ 4, 2 ], [ 4, 6 ], [ 5, 2 ], [ 6, 3 ], [ 6, 7 ]

Relations
[ 5, 2, 3 ]
[ 2, 3, 4 ]
[ 6, 3, 4 ]
[ 2, 3, 5 ]
[ 3, 4, 6 ]
[ 3, 4, 2 ] - [ 3, 5, 2 ]
[ 4, 2, 3 ] - [ 4, 6, 3 ]

Cartan matrix
[1 1 1 0 0 0 0]
[0 1 1 0 0 0 0]
[0 1 1 1 1 0 0]
[0 1 1 1 0 1 1]
[0 1 0 0 1 0 0]
[0 0 1 0 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  320   permutation [ 2, 1, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  301   permutation [ 1, 3, 2, 4, 5, 6, 7 ]
vertex  4 -> Algebra  226   permutation [ 1, 2, 3, 5, 4, 6, 7 ]
vertex  5 -> Algebra  236   permutation [ 1, 2, 3, 5, 4, 6, 7 ]
vertex  6 -> Algebra  377   permutation [ 1, 2, 3, 5, 6, 4, 7 ]
vertex  7 -> Algebra  332   permutation [ 6, 1, 2, 4, 3, 5, 7 ]
-------------------------

Algebra  276

Quiver
[ 1, 2 ], [ 2, 5 ], [ 3, 5 ], [ 4, 1 ], [ 4, 6 ], [ 5, 4 ], [ 6, 5 ], [ 6, 7 ]

Relations
[ 2, 5, 4, 1 ]
[ 5, 4, 1, 2 ]
[ 1, 2, 5, 4 ]
[ 6, 5, 4 ]
[ 5, 4, 6 ]
[ 4, 1, 2, 5 ] - [ 4, 6, 5 ]

Cartan matrix
[1 1 0 0 1 0 0]
[0 1 0 1 1 0 0]
[1 0 1 1 1 0 0]
[1 1 0 1 1 1 1]
[1 0 0 1 1 0 0]
[0 0 0 0 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  364   permutation [ 2, 1, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  255   permutation [ 3, 5, 4, 6, 7, 1, 2 ]
vertex  3 -> Algebra  363   permutation [ 1, 5, 3, 2, 4, 6, 7 ]
vertex  5 -> Algebra  128   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra  334   permutation [ 1, 3, 5, 2, 4, 7, 6 ]
-------------------------

Algebra  278

Quiver
[ 1, 2 ], [ 2, 4 ], [ 3, 4 ], [ 4, 1 ], [ 4, 5 ], [ 5, 2 ], [ 5, 3 ], [ 5, 6 ], [ 7, 6 ]

Relations
[ 2, 4, 1 ]
[ 4, 5, 3 ]
[ 1, 2, 4 ]
[ 2, 4, 5 ]
[ 3, 4, 5 ]
[ 4, 1, 2 ] - [ 4, 5, 2 ]
[ 5, 2, 4 ] - [ 5, 3, 4 ]

Cartan matrix
[1 1 0 0 0 0 0]
[0 1 0 1 0 0 0]
[1 0 1 1 0 0 0]
[1 1 0 1 1 1 0]
[0 1 1 1 1 1 0]
[0 0 0 0 0 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra  366   permutation [ 2, 1, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  131   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra  295   permutation [ 1, 2, 4, 3, 5, 6, 7 ]
vertex  5 -> Algebra  334   permutation [ 1, 3, 5, 2, 4, 7, 6 ]
vertex  6 -> Algebra  343   permutation [ 5, 1, 2, 3, 4, 6, 7 ]
vertex  7 -> Algebra  128   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  279

Quiver
[ 2, 1 ], [ 2, 6 ], [ 3, 2 ], [ 4, 3 ], [ 5, 3 ], [ 6, 5 ], [ 6, 7 ]

Relations
[ 6, 5, 3, 2 ]
[ 2, 6, 5, 3 ]
[ 3, 2, 6, 5 ]
[ 5, 3, 2, 6 ]

Cartan matrix
[1 0 0 0 0 0 0]
[1 1 0 0 1 1 1]
[1 1 1 0 0 1 1]
[1 1 1 1 0 1 1]
[1 1 1 0 1 0 0]
[0 0 1 0 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  221   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  403   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra  129   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra  149   permutation [ 1, 2, 5, 3, 4, 6, 7 ]
vertex  6 -> Algebra  404   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra  405   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  281

Quiver
[ 2, 1 ], [ 2, 3 ], [ 2, 6 ], [ 3, 4 ], [ 3, 5 ], [ 4, 2 ], [ 5, 2 ], [ 6, 5 ], [ 7, 6 ]

Relations
[ 6, 5, 2 ]
[ 4, 2, 3 ]
[ 5, 2, 3 ]
[ 2, 3, 4 ]
[ 5, 2, 6 ]
[ 3, 4, 2 ] - [ 3, 5, 2 ]
[ 2, 3, 5 ] - [ 2, 6, 5 ]

Cartan matrix
[1 0 0 0 0 0 0]
[1 1 1 0 1 1 0]
[1 1 1 1 1 0 0]
[1 1 0 1 0 1 0]
[1 1 0 0 1 0 0]
[0 0 0 0 1 1 0]
[0 0 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra  223   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  374   permutation [ 3, 2, 6, 7, 4, 1, 5 ]
vertex  3 -> Algebra  405   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra  134   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra  131   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra  406   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra  129   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  283

Quiver
[ 2, 1 ], [ 2, 5 ], [ 3, 4 ], [ 4, 2 ], [ 5, 3 ], [ 6, 7 ], [ 7, 5 ]

Relations
[ 5, 3, 4, 2 ]
[ 4, 2, 5, 3 ]
[ 2, 5, 3, 4 ]
[ 3, 4, 2, 5 ]

Cartan matrix
[1 0 0 0 0 0 0]
[1 1 1 0 1 0 0]
[1 1 1 1 0 0 0]
[1 1 0 1 1 0 0]
[0 0 1 1 1 0 0]
[0 0 1 1 1 1 1]
[0 0 1 1 1 0 1]

Good mutations
vertex  1 -> Algebra  225   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  354   permutation [ 1, 3, 4, 2, 6, 7, 5 ]
vertex  5 -> Algebra  360   permutation [ 7, 2, 1, 5, 3, 4, 6 ]
vertex  6 -> Algebra  284   permutation [ 1, 2, 3, 4, 5, 7, 6 ]
-------------------------

Algebra  284

Quiver
[ 2, 1 ], [ 2, 5 ], [ 3, 4 ], [ 4, 2 ], [ 5, 3 ], [ 6, 5 ], [ 6, 7 ]

Relations
[ 5, 3, 4, 2 ]
[ 4, 2, 5, 3 ]
[ 2, 5, 3, 4 ]
[ 3, 4, 2, 5 ]

Cartan matrix
[1 0 0 0 0 0 0]
[1 1 1 0 1 0 0]
[1 1 1 1 0 0 0]
[1 1 0 1 1 0 0]
[0 0 1 1 1 0 0]
[0 0 1 1 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  226   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  343   permutation [ 5, 1, 2, 3, 4, 6, 7 ]
vertex  5 -> Algebra  320   permutation [ 2, 1, 3, 5, 4, 6, 7 ]
vertex  6 -> Algebra  131   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra  283   permutation [ 1, 2, 3, 4, 5, 7, 6 ]
-------------------------

Algebra  285

Quiver
[ 1, 2 ], [ 2, 4 ], [ 3, 4 ], [ 4, 5 ], [ 5, 1 ], [ 6, 2 ], [ 6, 7 ]

Relations
[ 2, 4, 5, 1 ]
[ 4, 5, 1, 2 ]
[ 5, 1, 2, 4 ]
[ 1, 2, 4, 5 ]

Cartan matrix
[1 1 0 1 0 0 0]
[0 1 0 1 1 0 0]
[1 0 1 1 1 0 0]
[1 0 0 1 1 0 0]
[1 1 0 0 1 0 0]
[0 1 0 1 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  255   permutation [ 3, 4, 2, 6, 7, 1, 5 ]
vertex  3 -> Algebra  359   permutation [ 1, 4, 3, 5, 2, 6, 7 ]
vertex  4 -> Algebra  132   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra  177   permutation [ 1, 3, 4, 5, 2, 6, 7 ]
vertex  7 -> Algebra  331   permutation [ 1, 3, 4, 5, 2, 7, 6 ]
-------------------------

Algebra  286

Quiver
[ 1, 2 ], [ 2, 5 ], [ 3, 5 ], [ 4, 2 ], [ 4, 3 ], [ 5, 1 ], [ 5, 4 ], [ 6, 2 ], [ 7, 6 ]

Relations
[ 2, 5, 1 ]
[ 5, 4, 3 ]
[ 2, 5, 4 ]
[ 3, 5, 4 ]
[ 1, 2, 5 ]
[ 5, 1, 2 ] - [ 5, 4, 2 ]
[ 4, 2, 5 ] - [ 4, 3, 5 ]

Cartan matrix
[1 1 0 0 0 0 0]
[0 1 0 0 1 0 0]
[1 0 1 0 1 0 0]
[0 1 1 1 1 0 0]
[1 1 0 1 1 0 0]
[0 1 0 0 1 1 0]
[0 1 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra  379   permutation [ 2, 1, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  134   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra  308   permutation [ 1, 2, 5, 4, 3, 6, 7 ]
vertex  4 -> Algebra  331   permutation [ 1, 3, 4, 5, 2, 7, 6 ]
vertex  7 -> Algebra  132   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  291

Quiver
[ 2, 1 ], [ 2, 4 ], [ 3, 5 ], [ 4, 3 ], [ 5, 2 ], [ 5, 7 ], [ 6, 7 ], [ 7, 3 ]

Relations
[ 4, 3, 5, 2 ]
[ 3, 5, 2, 4 ]
[ 2, 4, 3, 5 ]
[ 7, 3, 5 ]
[ 3, 5, 7 ]
[ 5, 2, 4, 3 ] - [ 5, 7, 3 ]

Cartan matrix
[1 0 0 0 0 0 0]
[1 1 1 1 0 0 0]
[1 1 1 0 1 0 0]
[0 0 1 1 1 0 0]
[1 1 1 1 1 0 1]
[0 0 1 0 0 1 1]
[0 0 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra  235   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra  360   permutation [ 7, 2, 1, 5, 3, 4, 6 ]
vertex  6 -> Algebra  292   permutation [ 1, 2, 3, 4, 5, 7, 6 ]
-------------------------

Algebra  292

Quiver
[ 2, 1 ], [ 2, 4 ], [ 3, 5 ], [ 4, 3 ], [ 5, 2 ], [ 5, 6 ], [ 6, 3 ], [ 6, 7 ]

Relations
[ 4, 3, 5, 2 ]
[ 3, 5, 2, 4 ]
[ 2, 4, 3, 5 ]
[ 6, 3, 5 ]
[ 3, 5, 6 ]
[ 5, 2, 4, 3 ] - [ 5, 6, 3 ]

Cartan matrix
[1 0 0 0 0 0 0]
[1 1 1 1 0 0 0]
[1 1 1 0 1 0 0]
[0 0 1 1 1 0 0]
[1 1 1 1 1 1 1]
[0 0 1 0 0 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  236   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra  320   permutation [ 2, 1, 3, 5, 4, 6, 7 ]
vertex  7 -> Algebra  291   permutation [ 1, 2, 3, 4, 5, 7, 6 ]
-------------------------

Algebra  293

Quiver
[ 1, 2 ], [ 2, 3 ], [ 2, 5 ], [ 3, 1 ], [ 3, 4 ], [ 4, 2 ], [ 4, 6 ], [ 5, 4 ], [ 6, 5 ], [ 6, 7 ]

Relations
[ 2, 3, 1 ]
[ 5, 4, 2 ]
[ 1, 2, 3 ]
[ 4, 2, 3 ]
[ 6, 5, 4 ]
[ 5, 4, 6 ]
[ 3, 1, 2 ] - [ 3, 4, 2 ]
[ 2, 3, 4 ] - [ 2, 5, 4 ]
[ 4, 2, 5 ] - [ 4, 6, 5 ]

Cartan matrix
[1 1 0 0 1 0 0]
[0 1 1 1 1 0 0]
[1 1 1 1 1 1 1]
[0 1 0 1 1 1 1]
[0 0 0 1 1 0 0]
[0 0 0 0 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  296   permutation [ 1, 5, 3, 4, 2, 6, 7 ]
vertex  3 -> Algebra  236   permutation [ 1, 3, 5, 2, 4, 6, 7 ]
vertex  4 -> Algebra  363   permutation [ 1, 4, 5, 2, 3, 6, 7 ]
vertex  5 -> Algebra  138   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra  348   permutation [ 6, 1, 2, 4, 3, 5, 7 ]
-------------------------

Algebra  295

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 1 ], [ 3, 4 ], [ 4, 5 ], [ 5, 2 ], [ 5, 6 ], [ 7, 6 ]

Relations
[ 2, 3, 1 ]
[ 1, 2, 3 ]
[ 4, 5, 2, 3 ]
[ 5, 2, 3, 4 ]
[ 2, 3, 4, 5 ]
[ 3, 1, 2 ] - [ 3, 4, 5, 2 ]

Cartan matrix
[1 1 0 0 0 0 0]
[0 1 1 1 0 0 0]
[1 1 1 1 1 1 0]
[0 1 0 1 1 1 0]
[0 1 1 0 1 1 0]
[0 0 0 0 0 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  4 -> Algebra  278   permutation [ 1, 2, 4, 3, 5, 6, 7 ]
vertex  5 -> Algebra  348   permutation [ 6, 1, 2, 4, 3, 5, 7 ]
vertex  6 -> Algebra  193   permutation [ 5, 1, 2, 4, 3, 6, 7 ]
vertex  7 -> Algebra  138   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  296

Quiver
[ 1, 2 ], [ 2, 5 ], [ 3, 5 ], [ 4, 6 ], [ 5, 1 ], [ 5, 4 ], [ 6, 2 ], [ 6, 7 ]

Relations
[ 2, 5, 1 ]
[ 6, 2, 5, 4 ]
[ 1, 2, 5 ]
[ 4, 6, 2, 5 ]
[ 2, 5, 4, 6 ]
[ 5, 1, 2 ] - [ 5, 4, 6, 2 ]

Cartan matrix
[1 1 0 0 0 0 0]
[0 1 0 1 1 0 0]
[1 1 1 1 1 1 1]
[0 1 0 1 0 1 1]
[1 1 0 1 1 1 1]
[0 1 0 0 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  3 -> Algebra  301   permutation [ 1, 2, 5, 4, 3, 6, 7 ]
vertex  4 -> Algebra  403   permutation [ 1, 2, 5, 3, 4, 6, 7 ]
vertex  5 -> Algebra  293   permutation [ 1, 5, 3, 4, 2, 6, 7 ]
vertex  6 -> Algebra  407   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra  351   permutation [ 6, 1, 2, 4, 3, 5, 7 ]
-------------------------

Algebra  301

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 1 ], [ 3, 4 ], [ 3, 5 ], [ 4, 6 ], [ 6, 2 ], [ 6, 7 ]

Relations
[ 2, 3, 1 ]
[ 1, 2, 3 ]
[ 4, 6, 2, 3 ]
[ 6, 2, 3, 4 ]
[ 2, 3, 4, 6 ]
[ 3, 1, 2 ] - [ 3, 4, 6, 2 ]

Cartan matrix
[1 1 0 0 0 0 0]
[0 1 1 1 1 0 0]
[1 1 1 1 1 1 1]
[0 1 0 1 0 1 1]
[0 0 0 0 1 0 0]
[0 1 1 0 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  3 -> Algebra  265   permutation [ 1, 3, 2, 4, 5, 6, 7 ]
vertex  4 -> Algebra  309   permutation [ 1, 2, 4, 3, 5, 6, 7 ]
vertex  5 -> Algebra  296   permutation [ 1, 2, 5, 4, 3, 6, 7 ]
vertex  6 -> Algebra  393   permutation [ 1, 4, 7, 2, 6, 3, 5 ]
vertex  7 -> Algebra  355   permutation [ 6, 1, 2, 4, 3, 5, 7 ]
-------------------------

Algebra  307

Quiver
[ 1, 2 ], [ 2, 3 ], [ 2, 4 ], [ 3, 1 ], [ 3, 5 ], [ 4, 5 ], [ 5, 2 ], [ 6, 2 ], [ 6, 7 ]

Relations
[ 2, 3, 1 ]
[ 4, 5, 2 ]
[ 1, 2, 3 ]
[ 5, 2, 3 ]
[ 5, 2, 4 ]
[ 3, 1, 2 ] - [ 3, 5, 2 ]
[ 2, 3, 5 ] - [ 2, 4, 5 ]

Cartan matrix
[1 1 0 1 0 0 0]
[0 1 1 1 1 0 0]
[1 1 1 0 1 0 0]
[0 0 0 1 1 0 0]
[0 1 0 0 1 0 0]
[0 1 1 1 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  391   permutation [ 2, 1, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  309   permutation [ 1, 4, 3, 2, 5, 6, 7 ]
vertex  3 -> Algebra  226   permutation [ 1, 3, 4, 5, 2, 6, 7 ]
vertex  4 -> Algebra  148   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra  359   permutation [ 1, 5, 4, 3, 2, 6, 7 ]
vertex  6 -> Algebra  219   permutation [ 1, 3, 4, 5, 2, 6, 7 ]
vertex  7 -> Algebra  371   permutation [ 1, 3, 4, 5, 2, 7, 6 ]
-------------------------

Algebra  308

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 1 ], [ 3, 5 ], [ 4, 2 ], [ 5, 4 ], [ 6, 2 ], [ 7, 6 ]

Relations
[ 2, 3, 1 ]
[ 1, 2, 3 ]
[ 5, 4, 2, 3 ]
[ 2, 3, 5, 4 ]
[ 4, 2, 3, 5 ]
[ 3, 1, 2 ] - [ 3, 5, 4, 2 ]

Cartan matrix
[1 1 0 0 0 0 0]
[0 1 1 0 1 0 0]
[1 1 1 1 1 0 0]
[0 1 1 1 0 0 0]
[0 1 0 1 1 0 0]
[0 1 1 0 1 1 0]
[0 1 1 0 1 1 1]

Good mutations
vertex  2 -> Algebra  151   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra  371   permutation [ 1, 3, 4, 5, 2, 7, 6 ]
vertex  5 -> Algebra  286   permutation [ 1, 2, 5, 4, 3, 6, 7 ]
vertex  7 -> Algebra  148   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  309

Quiver
[ 1, 2 ], [ 2, 4 ], [ 3, 4 ], [ 4, 1 ], [ 4, 5 ], [ 4, 6 ], [ 6, 2 ], [ 6, 3 ], [ 6, 7 ]

Relations
[ 2, 4, 1 ]
[ 4, 6, 3 ]
[ 1, 2, 4 ]
[ 2, 4, 6 ]
[ 3, 4, 6 ]
[ 4, 1, 2 ] - [ 4, 6, 2 ]
[ 6, 2, 4 ] - [ 6, 3, 4 ]

Cartan matrix
[1 1 0 0 0 0 0]
[0 1 0 1 1 0 0]
[1 0 1 1 1 0 0]
[1 1 0 1 1 1 1]
[0 0 0 0 1 0 0]
[0 1 1 1 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  372   permutation [ 1, 6, 2, 3, 7, 4, 5 ]
vertex  2 -> Algebra  149   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra  301   permutation [ 1, 2, 4, 3, 5, 6, 7 ]
vertex  4 -> Algebra  307   permutation [ 1, 4, 3, 2, 5, 6, 7 ]
vertex  5 -> Algebra  403   permutation [ 1, 2, 4, 5, 3, 6, 7 ]
vertex  6 -> Algebra  409   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra  410   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  310

Quiver
[ 2, 1 ], [ 2, 3 ], [ 2, 7 ], [ 3, 4 ], [ 3, 6 ], [ 4, 2 ], [ 4, 5 ], [ 6, 2 ], [ 7, 6 ]

Relations
[ 7, 6, 2 ]
[ 4, 2, 3 ]
[ 6, 2, 3 ]
[ 2, 3, 4 ]
[ 6, 2, 7 ]
[ 3, 4, 2 ] - [ 3, 6, 2 ]
[ 2, 3, 6 ] - [ 2, 7, 6 ]

Cartan matrix
[1 0 0 0 0 0 0]
[1 1 1 0 0 1 1]
[1 1 1 1 1 1 0]
[1 1 0 1 1 0 1]
[0 0 0 0 1 0 0]
[1 1 0 0 0 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra  255   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  403   permutation [ 6, 1, 2, 3, 7, 4, 5 ]
vertex  3 -> Algebra  359   permutation [ 6, 2, 1, 7, 3, 4, 5 ]
vertex  4 -> Algebra  150   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra  404   permutation [ 1, 2, 4, 5, 3, 6, 7 ]
vertex  6 -> Algebra  149   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra  363   permutation [ 6, 2, 1, 7, 3, 4, 5 ]
-------------------------

Algebra  311

Quiver
[ 2, 1 ], [ 2, 6 ], [ 3, 4 ], [ 4, 2 ], [ 4, 5 ], [ 6, 3 ], [ 7, 6 ]

Relations
[ 6, 3, 4, 2 ]
[ 4, 2, 6, 3 ]
[ 2, 6, 3, 4 ]
[ 3, 4, 2, 6 ]

Cartan matrix
[1 0 0 0 0 0 0]
[1 1 1 0 0 1 0]
[1 1 1 1 1 0 0]
[1 1 0 1 1 1 0]
[0 0 0 0 1 0 0]
[0 0 1 1 1 1 0]
[0 0 1 1 1 1 1]

Good mutations
vertex  1 -> Algebra  256   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  410   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra  151   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra  405   permutation [ 1, 2, 4, 5, 3, 6, 7 ]
vertex  6 -> Algebra  411   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra  149   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  312

Quiver
[ 1, 2 ], [ 2, 6 ], [ 3, 5 ], [ 3, 6 ], [ 4, 2 ], [ 4, 3 ], [ 5, 4 ], [ 6, 1 ], [ 6, 4 ], [ 7, 2 ]

Relations
[ 2, 6, 1 ]
[ 5, 4, 3 ]
[ 6, 4, 3 ]
[ 2, 6, 4 ]
[ 4, 3, 5 ]
[ 1, 2, 6 ]
[ 6, 1, 2 ] - [ 6, 4, 2 ]
[ 3, 5, 4 ] - [ 3, 6, 4 ]
[ 4, 2, 6 ] - [ 4, 3, 6 ]

Cartan matrix
[1 1 0 0 0 0 0]
[0 1 0 0 0 1 0]
[1 1 1 1 1 1 0]
[0 1 1 1 0 1 0]
[0 1 0 1 1 0 0]
[1 1 0 1 0 1 0]
[0 1 0 0 0 1 1]

Good mutations
vertex  2 -> Algebra  150   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra  315   permutation [ 1, 2, 6, 4, 5, 3, 7 ]
vertex  4 -> Algebra  412   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra  240   permutation [ 1, 3, 5, 4, 6, 2, 7 ]
vertex  7 -> Algebra  238   permutation [ 1, 3, 5, 4, 6, 2, 7 ]
-------------------------

Algebra  315

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 1 ], [ 3, 6 ], [ 4, 2 ], [ 5, 6 ], [ 6, 4 ], [ 7, 2 ]

Relations
[ 2, 3, 1 ]
[ 1, 2, 3 ]
[ 6, 4, 2, 3 ]
[ 2, 3, 6, 4 ]
[ 4, 2, 3, 6 ]
[ 3, 1, 2 ] - [ 3, 6, 4, 2 ]

Cartan matrix
[1 1 0 0 0 0 0]
[0 1 1 0 0 1 0]
[1 1 1 1 0 1 0]
[0 1 1 1 0 0 0]
[0 1 0 1 1 1 0]
[0 1 0 1 0 1 0]
[0 1 1 0 0 1 1]

Good mutations
vertex  2 -> Algebra  152   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra  369   permutation [ 3, 7, 1, 4, 2, 6, 5 ]
vertex  5 -> Algebra  318   permutation [ 1, 2, 3, 4, 6, 5, 7 ]
vertex  6 -> Algebra  312   permutation [ 1, 2, 6, 4, 5, 3, 7 ]
vertex  7 -> Algebra  241   permutation [ 1, 3, 5, 4, 6, 2, 7 ]
-------------------------

Algebra  318

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 1 ], [ 3, 5 ], [ 4, 2 ], [ 5, 4 ], [ 5, 6 ], [ 7, 2 ]

Relations
[ 2, 3, 1 ]
[ 1, 2, 3 ]
[ 5, 4, 2, 3 ]
[ 2, 3, 5, 4 ]
[ 4, 2, 3, 5 ]
[ 3, 1, 2 ] - [ 3, 5, 4, 2 ]

Cartan matrix
[1 1 0 0 0 0 0]
[0 1 1 0 1 1 0]
[1 1 1 1 1 1 0]
[0 1 1 1 0 0 0]
[0 1 0 1 1 1 0]
[0 0 0 0 0 1 0]
[0 1 1 0 1 1 1]

Good mutations
vertex  2 -> Algebra  155   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra  217   permutation [ 3, 7, 1, 4, 2, 5, 6 ]
vertex  6 -> Algebra  315   permutation [ 1, 2, 3, 4, 6, 5, 7 ]
vertex  7 -> Algebra  228   permutation [ 3, 4, 1, 2, 7, 5, 6 ]
-------------------------

Algebra  320

Quiver
[ 1, 2 ], [ 1, 3 ], [ 3, 4 ], [ 3, 5 ], [ 4, 1 ], [ 4, 6 ], [ 5, 1 ], [ 6, 3 ], [ 6, 7 ]

Relations
[ 5, 1, 3 ]
[ 1, 3, 4 ]
[ 6, 3, 4 ]
[ 1, 3, 5 ]
[ 3, 4, 6 ]
[ 3, 4, 1 ] - [ 3, 5, 1 ]
[ 4, 1, 3 ] - [ 4, 6, 3 ]

Cartan matrix
[1 1 1 0 0 0 0]
[0 1 0 0 0 0 0]
[1 1 1 1 1 0 0]
[1 1 1 1 0 1 1]
[1 1 0 0 1 0 0]
[0 0 1 0 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  265   permutation [ 2, 1, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra  284   permutation [ 2, 1, 3, 5, 4, 6, 7 ]
vertex  5 -> Algebra  292   permutation [ 2, 1, 3, 5, 4, 6, 7 ]
vertex  6 -> Algebra  406   permutation [ 2, 1, 3, 5, 6, 4, 7 ]
vertex  7 -> Algebra  360   permutation [ 6, 1, 2, 4, 3, 5, 7 ]
-------------------------

Algebra  331

Quiver
[ 1, 5 ], [ 2, 3 ], [ 3, 4 ], [ 4, 1 ], [ 5, 3 ], [ 6, 7 ], [ 7, 5 ]

Relations
[ 5, 3, 4, 1 ]
[ 4, 1, 5, 3 ]
[ 1, 5, 3, 4 ]
[ 3, 4, 1, 5 ]

Cartan matrix
[1 0 1 0 1 0 0]
[1 1 1 1 0 0 0]
[1 0 1 1 0 0 0]
[1 0 0 1 1 0 0]
[0 0 1 1 1 0 0]
[0 0 1 1 1 1 1]
[0 0 1 1 1 0 1]

Good mutations
vertex  2 -> Algebra  358   permutation [ 1, 3, 2, 4, 5, 6, 7 ]
vertex  3 -> Algebra  286   permutation [ 1, 5, 2, 3, 4, 7, 6 ]
vertex  5 -> Algebra  374   permutation [ 2, 3, 7, 6, 5, 1, 4 ]
vertex  6 -> Algebra  285   permutation [ 1, 5, 2, 3, 4, 7, 6 ]
-------------------------

Algebra  332

Quiver
[ 1, 5 ], [ 2, 3 ], [ 3, 5 ], [ 4, 1 ], [ 4, 3 ], [ 5, 4 ], [ 5, 6 ], [ 6, 3 ], [ 7, 1 ]

Relations
[ 5, 4, 1 ]
[ 1, 5, 4 ]
[ 3, 5, 4 ]
[ 6, 3, 5 ]
[ 3, 5, 6 ]
[ 5, 4, 3 ] - [ 5, 6, 3 ]
[ 4, 1, 5 ] - [ 4, 3, 5 ]

Cartan matrix
[1 0 0 0 1 1 0]
[0 1 1 0 1 0 0]
[0 0 1 0 1 0 0]
[1 0 1 1 1 0 0]
[0 0 1 1 1 1 0]
[0 0 1 0 0 1 0]
[1 0 0 0 1 1 1]

Good mutations
vertex  2 -> Algebra  360   permutation [ 1, 3, 2, 4, 5, 6, 7 ]
vertex  3 -> Algebra  355   permutation [ 1, 2, 5, 4, 3, 6, 7 ]
vertex  4 -> Algebra  225   permutation [ 2, 3, 5, 6, 4, 7, 1 ]
vertex  6 -> Algebra  235   permutation [ 2, 3, 5, 6, 4, 7, 1 ]
vertex  7 -> Algebra  265   permutation [ 2, 3, 5, 4, 6, 1, 7 ]
-------------------------

Algebra  334

Quiver
[ 1, 4 ], [ 2, 3 ], [ 3, 5 ], [ 4, 3 ], [ 5, 1 ], [ 5, 7 ], [ 6, 7 ], [ 7, 3 ]

Relations
[ 4, 3, 5, 1 ]
[ 3, 5, 1, 4 ]
[ 1, 4, 3, 5 ]
[ 7, 3, 5 ]
[ 3, 5, 7 ]
[ 5, 1, 4, 3 ] - [ 5, 7, 3 ]

Cartan matrix
[1 0 1 1 0 0 0]
[1 1 1 0 1 0 0]
[1 0 1 0 1 0 0]
[0 0 1 1 1 0 0]
[1 0 1 1 1 0 1]
[0 0 1 0 0 1 1]
[0 0 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra  402   permutation [ 2, 3, 5, 4, 6, 7, 1 ]
vertex  2 -> Algebra  362   permutation [ 1, 3, 2, 4, 5, 6, 7 ]
vertex  3 -> Algebra  278   permutation [ 1, 4, 2, 5, 3, 7, 6 ]
vertex  4 -> Algebra  374   permutation [ 2, 3, 7, 6, 5, 1, 4 ]
vertex  6 -> Algebra  276   permutation [ 1, 4, 2, 5, 3, 7, 6 ]
-------------------------

Algebra  337

Quiver
[ 1, 3 ], [ 2, 3 ], [ 3, 4 ], [ 4, 2 ], [ 4, 5 ], [ 5, 1 ], [ 5, 6 ], [ 7, 6 ]

Relations
[ 3, 4, 5, 1 ]
[ 3, 4, 2 ]
[ 2, 3, 4 ]
[ 5, 1, 3, 4 ]
[ 1, 3, 4, 5 ]
[ 4, 2, 3 ] - [ 4, 5, 1, 3 ]

Cartan matrix
[1 0 1 1 0 0 0]
[0 1 1 0 0 0 0]
[0 0 1 1 1 1 0]
[1 1 1 1 1 1 0]
[1 0 1 0 1 1 0]
[0 0 0 0 0 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra  187   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra  227   permutation [ 5, 1, 2, 4, 3, 6, 7 ]
vertex  7 -> Algebra  184   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  343

Quiver
[ 1, 3 ], [ 1, 4 ], [ 2, 3 ], [ 3, 5 ], [ 4, 5 ], [ 5, 1 ], [ 5, 2 ], [ 6, 1 ], [ 6, 7 ]

Relations
[ 3, 5, 1 ]
[ 4, 5, 1 ]
[ 3, 5, 2 ]
[ 5, 1, 4 ]
[ 2, 3, 5 ]
[ 5, 1, 3 ] - [ 5, 2, 3 ]
[ 1, 3, 5 ] - [ 1, 4, 5 ]

Cartan matrix
[1 0 1 1 1 0 0]
[0 1 1 0 0 0 0]
[0 0 1 0 1 0 0]
[0 1 0 1 1 0 0]
[1 1 1 0 1 0 0]
[1 0 1 1 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  391   permutation [ 1, 3, 2, 4, 5, 6, 7 ]
vertex  3 -> Algebra  284   permutation [ 2, 3, 4, 5, 1, 6, 7 ]
vertex  4 -> Algebra  193   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra  278   permutation [ 2, 3, 4, 5, 1, 6, 7 ]
vertex  7 -> Algebra  354   permutation [ 2, 4, 5, 3, 7, 6, 1 ]
-------------------------

Algebra  344

Quiver
[ 1, 3 ], [ 2, 3 ], [ 3, 5 ], [ 4, 1 ], [ 5, 2 ], [ 5, 4 ], [ 6, 1 ], [ 7, 6 ]

Relations
[ 3, 5, 4, 1 ]
[ 3, 5, 2 ]
[ 1, 3, 5, 4 ]
[ 2, 3, 5 ]
[ 4, 1, 3, 5 ]
[ 5, 2, 3 ] - [ 5, 4, 1, 3 ]

Cartan matrix
[1 0 1 0 1 0 0]
[0 1 1 0 0 0 0]
[0 0 1 1 1 0 0]
[1 0 1 1 0 0 0]
[1 1 1 1 1 0 0]
[1 0 1 0 1 1 0]
[1 0 1 0 1 1 1]

Good mutations
vertex  4 -> Algebra  354   permutation [ 2, 4, 5, 3, 7, 6, 1 ]
vertex  7 -> Algebra  193   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  348

Quiver
[ 1, 6 ], [ 2, 3 ], [ 3, 5 ], [ 3, 6 ], [ 4, 1 ], [ 4, 3 ], [ 5, 2 ], [ 5, 4 ], [ 6, 4 ], [ 7, 1 ]

Relations
[ 6, 4, 1 ]
[ 3, 5, 2 ]
[ 6, 4, 3 ]
[ 1, 6, 4 ]
[ 2, 3, 5 ]
[ 4, 3, 5 ]
[ 5, 2, 3 ] - [ 5, 4, 3 ]
[ 3, 5, 4 ] - [ 3, 6, 4 ]
[ 4, 1, 6 ] - [ 4, 3, 6 ]

Cartan matrix
[1 0 0 0 0 1 0]
[0 1 1 0 0 1 0]
[0 0 1 1 1 1 0]
[1 0 1 1 0 1 0]
[1 1 1 1 1 1 0]
[0 0 0 1 0 1 0]
[1 0 0 0 0 1 1]

Good mutations
vertex  3 -> Algebra  351   permutation [ 1, 2, 6, 4, 5, 3, 7 ]
vertex  4 -> Algebra  362   permutation [ 2, 4, 6, 3, 5, 7, 1 ]
vertex  5 -> Algebra  235   permutation [ 2, 5, 6, 3, 4, 7, 1 ]
vertex  6 -> Algebra  295   permutation [ 2, 3, 5, 4, 6, 1, 7 ]
vertex  7 -> Algebra  293   permutation [ 2, 3, 5, 4, 6, 1, 7 ]
-------------------------

Algebra  351

Quiver
[ 1, 3 ], [ 2, 3 ], [ 3, 6 ], [ 4, 1 ], [ 5, 6 ], [ 6, 2 ], [ 6, 4 ], [ 7, 1 ]

Relations
[ 3, 6, 4, 1 ]
[ 3, 6, 2 ]
[ 1, 3, 6, 4 ]
[ 2, 3, 6 ]
[ 4, 1, 3, 6 ]
[ 6, 2, 3 ] - [ 6, 4, 1, 3 ]

Cartan matrix
[1 0 1 0 0 1 0]
[0 1 1 0 0 0 0]
[0 0 1 1 0 1 0]
[1 0 1 1 0 0 0]
[1 1 1 1 1 1 0]
[1 1 1 1 0 1 0]
[1 0 1 0 0 1 1]

Good mutations
vertex  4 -> Algebra  415   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra  355   permutation [ 1, 2, 3, 4, 6, 5, 7 ]
vertex  6 -> Algebra  348   permutation [ 1, 2, 6, 4, 5, 3, 7 ]
vertex  7 -> Algebra  296   permutation [ 2, 3, 5, 4, 6, 1, 7 ]
-------------------------

Algebra  354

Quiver
[ 1, 4 ], [ 2, 3 ], [ 3, 1 ], [ 3, 7 ], [ 4, 3 ], [ 5, 6 ], [ 6, 7 ], [ 7, 2 ], [ 7, 4 ]

Relations
[ 4, 3, 1 ]
[ 3, 7, 2 ]
[ 1, 4, 3 ]
[ 2, 3, 7 ]
[ 4, 3, 7 ]
[ 7, 2, 3 ] - [ 7, 4, 3 ]
[ 3, 1, 4 ] - [ 3, 7, 4 ]

Cartan matrix
[1 0 0 1 0 0 0]
[1 1 1 0 0 0 0]
[1 0 1 1 0 0 1]
[0 0 1 1 0 0 0]
[0 1 1 1 1 1 1]
[0 1 1 1 0 1 1]
[0 1 1 1 0 0 1]

Good mutations
vertex  1 -> Algebra  408   permutation [ 2, 3, 5, 4, 6, 7, 1 ]
vertex  2 -> Algebra  344   permutation [ 7, 1, 4, 2, 3, 6, 5 ]
vertex  4 -> Algebra  283   permutation [ 1, 4, 2, 3, 7, 5, 6 ]
vertex  5 -> Algebra  343   permutation [ 7, 1, 4, 2, 3, 6, 5 ]
-------------------------

Algebra  355

Quiver
[ 1, 3 ], [ 2, 3 ], [ 3, 5 ], [ 4, 1 ], [ 5, 2 ], [ 5, 4 ], [ 5, 6 ], [ 7, 1 ]

Relations
[ 3, 5, 4, 1 ]
[ 3, 5, 2 ]
[ 1, 3, 5, 4 ]
[ 2, 3, 5 ]
[ 4, 1, 3, 5 ]
[ 5, 2, 3 ] - [ 5, 4, 1, 3 ]

Cartan matrix
[1 0 1 0 1 1 0]
[0 1 1 0 0 0 0]
[0 0 1 1 1 1 0]
[1 0 1 1 0 0 0]
[1 1 1 1 1 1 0]
[0 0 0 0 0 1 0]
[1 0 1 0 1 1 1]

Good mutations
vertex  4 -> Algebra  410   permutation [ 2, 3, 4, 5, 6, 1, 7 ]
vertex  5 -> Algebra  332   permutation [ 1, 2, 5, 4, 3, 6, 7 ]
vertex  6 -> Algebra  351   permutation [ 1, 2, 3, 4, 6, 5, 7 ]
vertex  7 -> Algebra  301   permutation [ 2, 3, 5, 4, 6, 1, 7 ]
-------------------------

Algebra  358

Quiver
[ 1, 5 ], [ 2, 3 ], [ 2, 4 ], [ 4, 1 ], [ 5, 2 ], [ 6, 7 ], [ 7, 5 ]

Relations
[ 5, 2, 4, 1 ]
[ 4, 1, 5, 2 ]
[ 1, 5, 2, 4 ]
[ 2, 4, 1, 5 ]

Cartan matrix
[1 1 1 0 1 0 0]
[1 1 1 1 0 0 0]
[0 0 1 0 0 0 0]
[1 0 0 1 1 0 0]
[0 1 1 1 1 0 0]
[0 1 1 1 1 1 1]
[0 1 1 1 1 0 1]

Good mutations
vertex  2 -> Algebra  371   permutation [ 1, 4, 3, 2, 5, 6, 7 ]
vertex  3 -> Algebra  331   permutation [ 1, 3, 2, 4, 5, 6, 7 ]
vertex  5 -> Algebra  404   permutation [ 3, 2, 7, 6, 5, 1, 4 ]
vertex  6 -> Algebra  359   permutation [ 1, 2, 3, 4, 5, 7, 6 ]
-------------------------

Algebra  359

Quiver
[ 1, 5 ], [ 2, 3 ], [ 2, 4 ], [ 4, 1 ], [ 5, 2 ], [ 6, 5 ], [ 6, 7 ]

Relations
[ 5, 2, 4, 1 ]
[ 4, 1, 5, 2 ]
[ 1, 5, 2, 4 ]
[ 2, 4, 1, 5 ]

Cartan matrix
[1 1 1 0 1 0 0]
[1 1 1 1 0 0 0]
[0 0 1 0 0 0 0]
[1 0 0 1 1 0 0]
[0 1 1 1 1 0 0]
[0 1 1 1 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  307   permutation [ 1, 5, 4, 3, 2, 6, 7 ]
vertex  3 -> Algebra  285   permutation [ 1, 5, 3, 2, 4, 6, 7 ]
vertex  5 -> Algebra  310   permutation [ 3, 2, 5, 6, 7, 1, 4 ]
vertex  6 -> Algebra  209   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra  358   permutation [ 1, 2, 3, 4, 5, 7, 6 ]
-------------------------

Algebra  360

Quiver
[ 1, 5 ], [ 2, 3 ], [ 2, 5 ], [ 4, 1 ], [ 4, 2 ], [ 5, 4 ], [ 5, 6 ], [ 6, 2 ], [ 7, 1 ]

Relations
[ 5, 4, 1 ]
[ 1, 5, 4 ]
[ 2, 5, 4 ]
[ 6, 2, 5 ]
[ 2, 5, 6 ]
[ 5, 4, 2 ] - [ 5, 6, 2 ]
[ 4, 1, 5 ] - [ 4, 2, 5 ]

Cartan matrix
[1 0 0 0 1 1 0]
[0 1 1 0 1 0 0]
[0 0 1 0 0 0 0]
[1 1 1 1 1 0 0]
[0 1 1 1 1 1 0]
[0 1 1 0 0 1 0]
[1 0 0 0 1 1 1]

Good mutations
vertex  3 -> Algebra  332   permutation [ 1, 3, 2, 4, 5, 6, 7 ]
vertex  4 -> Algebra  283   permutation [ 3, 2, 5, 6, 4, 7, 1 ]
vertex  6 -> Algebra  291   permutation [ 3, 2, 5, 6, 4, 7, 1 ]
vertex  7 -> Algebra  320   permutation [ 2, 3, 5, 4, 6, 1, 7 ]
-------------------------

Algebra  362

Quiver
[ 1, 4 ], [ 2, 3 ], [ 2, 5 ], [ 4, 2 ], [ 5, 1 ], [ 5, 7 ], [ 6, 7 ], [ 7, 2 ]

Relations
[ 4, 2, 5, 1 ]
[ 2, 5, 1, 4 ]
[ 1, 4, 2, 5 ]
[ 7, 2, 5 ]
[ 2, 5, 7 ]
[ 5, 1, 4, 2 ] - [ 5, 7, 2 ]

Cartan matrix
[1 1 1 1 0 0 0]
[1 1 1 0 1 0 0]
[0 0 1 0 0 0 0]
[0 1 1 1 1 0 0]
[1 1 1 1 1 0 1]
[0 1 1 0 0 1 1]
[0 1 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra  413   permutation [ 2, 3, 5, 4, 6, 7, 1 ]
vertex  2 -> Algebra  348   permutation [ 7, 1, 4, 2, 5, 3, 6 ]
vertex  3 -> Algebra  334   permutation [ 1, 3, 2, 4, 5, 6, 7 ]
vertex  4 -> Algebra  404   permutation [ 3, 2, 7, 6, 5, 1, 4 ]
vertex  6 -> Algebra  363   permutation [ 1, 2, 3, 4, 5, 7, 6 ]
-------------------------

Algebra  363

Quiver
[ 1, 4 ], [ 2, 3 ], [ 2, 5 ], [ 4, 2 ], [ 5, 1 ], [ 5, 6 ], [ 6, 2 ], [ 6, 7 ]

Relations
[ 4, 2, 5, 1 ]
[ 2, 5, 1, 4 ]
[ 1, 4, 2, 5 ]
[ 6, 2, 5 ]
[ 2, 5, 6 ]
[ 5, 1, 4, 2 ] - [ 5, 6, 2 ]

Cartan matrix
[1 1 1 1 0 0 0]
[1 1 1 0 1 0 0]
[0 0 1 0 0 0 0]
[0 1 1 1 1 0 0]
[1 1 1 1 1 1 1]
[0 1 1 0 0 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  411   permutation [ 3, 2, 5, 6, 7, 4, 1 ]
vertex  2 -> Algebra  293   permutation [ 1, 4, 5, 2, 3, 6, 7 ]
vertex  3 -> Algebra  276   permutation [ 1, 4, 3, 5, 2, 6, 7 ]
vertex  4 -> Algebra  310   permutation [ 3, 2, 5, 6, 7, 1, 4 ]
vertex  7 -> Algebra  362   permutation [ 1, 2, 3, 4, 5, 7, 6 ]
-------------------------

Algebra  364

Quiver
[ 1, 2 ], [ 1, 5 ], [ 2, 4 ], [ 3, 5 ], [ 4, 1 ], [ 4, 6 ], [ 5, 4 ], [ 6, 5 ], [ 6, 7 ]

Relations
[ 2, 4, 1 ]
[ 5, 4, 1 ]
[ 4, 1, 2 ]
[ 6, 5, 4 ]
[ 5, 4, 6 ]
[ 1, 2, 4 ] - [ 1, 5, 4 ]
[ 4, 1, 5 ] - [ 4, 6, 5 ]

Cartan matrix
[1 1 0 1 1 0 0]
[0 1 0 1 0 1 1]
[0 0 1 1 1 0 0]
[1 0 0 1 1 1 1]
[0 0 0 1 1 0 0]
[0 0 0 0 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  256   permutation [ 3, 5, 4, 6, 7, 1, 2 ]
vertex  2 -> Algebra  276   permutation [ 2, 1, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra  411   permutation [ 3, 5, 4, 6, 7, 1, 2 ]
vertex  5 -> Algebra  216   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra  402   permutation [ 3, 5, 4, 1, 7, 6, 2 ]
-------------------------

Algebra  366

Quiver
[ 1, 2 ], [ 2, 4 ], [ 3, 4 ], [ 4, 5 ], [ 5, 1 ], [ 5, 3 ], [ 5, 6 ], [ 7, 6 ]

Relations
[ 2, 4, 5, 1 ]
[ 4, 5, 1, 2 ]
[ 4, 5, 3 ]
[ 1, 2, 4, 5 ]
[ 3, 4, 5 ]
[ 5, 1, 2, 4 ] - [ 5, 3, 4 ]

Cartan matrix
[1 1 0 1 0 0 0]
[0 1 0 1 1 1 0]
[0 0 1 1 0 0 0]
[1 0 0 1 1 1 0]
[1 1 1 1 1 1 0]
[0 0 0 0 0 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra  219   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  278   permutation [ 2, 1, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra  402   permutation [ 3, 5, 4, 1, 7, 6, 2 ]
vertex  6 -> Algebra  391   permutation [ 5, 1, 2, 3, 4, 6, 7 ]
vertex  7 -> Algebra  216   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  367

Quiver
[ 1, 6 ], [ 2, 5 ], [ 3, 1 ], [ 4, 6 ], [ 5, 3 ], [ 5, 4 ], [ 6, 5 ], [ 6, 7 ]

Relations
[ 6, 5, 3, 1 ]
[ 1, 6, 5, 3 ]
[ 6, 5, 4 ]
[ 3, 1, 6, 5 ]
[ 4, 6, 5 ]
[ 5, 3, 1, 6 ] - [ 5, 4, 6 ]

Cartan matrix
[1 0 0 0 1 1 1]
[1 1 1 1 1 1 1]
[1 0 1 0 0 1 1]
[0 0 0 1 0 1 1]
[1 0 1 1 1 1 1]
[0 0 1 0 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  410   permutation [ 1, 3, 4, 6, 7, 5, 2 ]
vertex  2 -> Algebra  372   permutation [ 1, 5, 3, 4, 2, 6, 7 ]
vertex  3 -> Algebra  217   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra  238   permutation [ 1, 2, 4, 5, 3, 6, 7 ]
vertex  6 -> Algebra  407   permutation [ 3, 1, 2, 6, 5, 7, 4 ]
vertex  7 -> Algebra  412   permutation [ 1, 6, 2, 5, 4, 3, 7 ]
-------------------------

Algebra  369

Quiver
[ 1, 3 ], [ 1, 6 ], [ 2, 5 ], [ 3, 5 ], [ 4, 6 ], [ 5, 1 ], [ 5, 4 ], [ 6, 5 ], [ 7, 6 ]

Relations
[ 3, 5, 1 ]
[ 6, 5, 1 ]
[ 5, 1, 3 ]
[ 6, 5, 4 ]
[ 4, 6, 5 ]
[ 1, 3, 5 ] - [ 1, 6, 5 ]
[ 5, 1, 6 ] - [ 5, 4, 6 ]

Cartan matrix
[1 0 1 0 1 1 0]
[1 1 0 1 1 1 0]
[0 0 1 1 1 0 0]
[0 0 0 1 0 1 0]
[1 0 0 1 1 1 0]
[0 0 0 0 1 1 0]
[0 0 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra  375   permutation [ 3, 1, 6, 7, 4, 5, 2 ]
vertex  2 -> Algebra  373   permutation [ 1, 5, 3, 4, 2, 6, 7 ]
vertex  3 -> Algebra  412   permutation [ 1, 6, 2, 5, 4, 3, 7 ]
vertex  4 -> Algebra  315   permutation [ 3, 5, 1, 4, 7, 6, 2 ]
vertex  5 -> Algebra  219   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra  409   permutation [ 1, 3, 2, 6, 4, 5, 7 ]
vertex  7 -> Algebra  217   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  371

Quiver
[ 1, 5 ], [ 2, 1 ], [ 2, 4 ], [ 3, 4 ], [ 4, 5 ], [ 5, 2 ], [ 5, 3 ], [ 6, 7 ], [ 7, 5 ]

Relations
[ 5, 2, 1 ]
[ 1, 5, 2 ]
[ 4, 5, 2 ]
[ 4, 5, 3 ]
[ 3, 4, 5 ]
[ 5, 2, 4 ] - [ 5, 3, 4 ]
[ 2, 1, 5 ] - [ 2, 4, 5 ]

Cartan matrix
[1 0 1 0 1 0 0]
[1 1 0 1 1 0 0]
[0 0 1 1 0 0 0]
[0 0 0 1 1 0 0]
[0 1 1 1 1 0 0]
[0 1 1 1 1 1 1]
[0 1 1 1 1 0 1]

Good mutations
vertex  1 -> Algebra  408   permutation [ 3, 4, 6, 1, 7, 5, 2 ]
vertex  2 -> Algebra  225   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra  308   permutation [ 1, 5, 2, 3, 4, 7, 6 ]
vertex  4 -> Algebra  358   permutation [ 1, 4, 3, 2, 5, 6, 7 ]
vertex  5 -> Algebra  410   permutation [ 1, 3, 2, 5, 4, 7, 6 ]
vertex  6 -> Algebra  307   permutation [ 1, 5, 2, 3, 4, 7, 6 ]
-------------------------

Algebra  372

Quiver
[ 1, 6 ], [ 2, 3 ], [ 2, 4 ], [ 2, 5 ], [ 3, 1 ], [ 4, 6 ], [ 6, 2 ], [ 6, 7 ]

Relations
[ 6, 2, 3, 1 ]
[ 3, 1, 6, 2 ]
[ 4, 6, 2 ]
[ 1, 6, 2, 3 ]
[ 6, 2, 4 ]
[ 2, 3, 1, 6 ] - [ 2, 4, 6 ]

Cartan matrix
[1 1 0 0 1 1 1]
[1 1 1 1 1 1 1]
[1 0 1 0 0 1 1]
[0 0 0 1 0 1 1]
[0 0 0 0 1 0 0]
[0 1 1 0 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  309   permutation [ 1, 3, 4, 6, 7, 2, 5 ]
vertex  2 -> Algebra  373   permutation [ 3, 6, 1, 5, 7, 2, 4 ]
vertex  3 -> Algebra  220   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra  367   permutation [ 1, 5, 3, 4, 2, 6, 7 ]
vertex  6 -> Algebra  393   permutation [ 3, 6, 4, 1, 7, 2, 5 ]
vertex  7 -> Algebra  409   permutation [ 3, 1, 7, 2, 5, 6, 4 ]
-------------------------

Algebra  373

Quiver
[ 1, 3 ], [ 1, 6 ], [ 2, 1 ], [ 2, 4 ], [ 2, 5 ], [ 3, 2 ], [ 4, 6 ], [ 6, 2 ], [ 7, 6 ]

Relations
[ 3, 2, 1 ]
[ 6, 2, 1 ]
[ 4, 6, 2 ]
[ 2, 1, 3 ]
[ 6, 2, 4 ]
[ 1, 3, 2 ] - [ 1, 6, 2 ]
[ 2, 1, 6 ] - [ 2, 4, 6 ]

Cartan matrix
[1 1 1 0 1 1 0]
[1 1 0 1 1 1 0]
[0 1 1 1 1 0 0]
[0 0 0 1 0 1 0]
[0 0 0 0 1 0 0]
[0 1 0 0 1 1 0]
[0 1 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra  221   permutation [ 3, 1, 6, 7, 4, 2, 5 ]
vertex  2 -> Algebra  223   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra  409   permutation [ 3, 1, 7, 2, 5, 6, 4 ]
vertex  4 -> Algebra  241   permutation [ 3, 1, 7, 4, 6, 2, 5 ]
vertex  5 -> Algebra  369   permutation [ 1, 5, 3, 4, 2, 6, 7 ]
vertex  6 -> Algebra  372   permutation [ 3, 6, 1, 7, 4, 2, 5 ]
vertex  7 -> Algebra  220   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  374

Quiver
[ 1, 2 ], [ 2, 5 ], [ 2, 7 ], [ 3, 2 ], [ 4, 3 ], [ 5, 3 ], [ 5, 6 ], [ 6, 2 ], [ 7, 6 ]

Relations
[ 7, 6, 2 ]
[ 2, 5, 3 ]
[ 3, 2, 5 ]
[ 6, 2, 5 ]
[ 6, 2, 7 ]
[ 5, 3, 2 ] - [ 5, 6, 2 ]
[ 2, 5, 6 ] - [ 2, 7, 6 ]

Cartan matrix
[1 1 0 0 1 1 1]
[0 1 0 0 1 1 1]
[0 1 1 0 0 0 1]
[0 1 1 1 0 0 1]
[0 1 1 0 1 1 0]
[0 1 0 0 0 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra  404   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  281   permutation [ 6, 2, 1, 5, 7, 3, 4 ]
vertex  4 -> Algebra  255   permutation [ 1, 2, 5, 3, 4, 6, 7 ]
vertex  5 -> Algebra  331   permutation [ 6, 1, 2, 7, 5, 4, 3 ]
vertex  6 -> Algebra  221   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra  334   permutation [ 6, 1, 2, 7, 5, 4, 3 ]
-------------------------

Algebra  375

Quiver
[ 1, 2 ], [ 2, 6 ], [ 3, 2 ], [ 4, 3 ], [ 5, 3 ], [ 6, 5 ], [ 7, 6 ]

Relations
[ 6, 5, 3, 2 ]
[ 2, 6, 5, 3 ]
[ 3, 2, 6, 5 ]
[ 5, 3, 2, 6 ]

Cartan matrix
[1 1 0 0 1 1 0]
[0 1 0 0 1 1 0]
[0 1 1 0 0 1 0]
[0 1 1 1 0 1 0]
[0 1 1 0 1 0 0]
[0 0 1 0 1 1 0]
[0 0 1 0 1 1 1]

Good mutations
vertex  1 -> Algebra  405   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  369   permutation [ 2, 7, 1, 5, 6, 3, 4 ]
vertex  3 -> Algebra  223   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra  256   permutation [ 1, 2, 5, 3, 4, 6, 7 ]
vertex  6 -> Algebra  402   permutation [ 1, 2, 5, 6, 4, 3, 7 ]
vertex  7 -> Algebra  221   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  377

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 4 ], [ 3, 5 ], [ 4, 2 ], [ 5, 6 ], [ 6, 2 ], [ 6, 7 ], [ 7, 5 ]

Relations
[ 4, 2, 3 ]
[ 5, 6, 2, 3 ]
[ 2, 3, 4 ]
[ 2, 3, 5, 6 ]
[ 7, 5, 6 ]
[ 5, 6, 7 ]
[ 3, 4, 2 ] - [ 3, 5, 6, 2 ]
[ 6, 2, 3, 5 ] - [ 6, 7, 5 ]

Cartan matrix
[1 1 1 0 1 0 0]
[0 1 1 0 1 0 0]
[0 1 1 1 1 1 0]
[0 1 0 1 0 0 0]
[0 1 0 0 1 1 0]
[0 1 1 0 1 1 1]
[0 0 0 0 1 0 1]

Good mutations
vertex  1 -> Algebra  406   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  393   permutation [ 1, 6, 7, 3, 5, 2, 4 ]
vertex  3 -> Algebra  402   permutation [ 1, 2, 5, 6, 4, 3, 7 ]
vertex  5 -> Algebra  265   permutation [ 1, 2, 3, 6, 4, 5, 7 ]
vertex  6 -> Algebra  223   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  379

Quiver
[ 1, 2 ], [ 2, 5 ], [ 3, 5 ], [ 4, 1 ], [ 4, 3 ], [ 5, 4 ], [ 6, 1 ], [ 7, 6 ]

Relations
[ 2, 5, 4, 1 ]
[ 5, 4, 1, 2 ]
[ 5, 4, 3 ]
[ 1, 2, 5, 4 ]
[ 3, 5, 4 ]
[ 4, 1, 2, 5 ] - [ 4, 3, 5 ]

Cartan matrix
[1 1 0 0 1 0 0]
[0 1 0 1 1 0 0]
[0 0 1 0 1 0 0]
[1 1 1 1 1 0 0]
[1 0 0 1 1 0 0]
[1 1 0 0 1 1 0]
[1 1 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra  230   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  286   permutation [ 2, 1, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra  227   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  391

Quiver
[ 1, 2 ], [ 1, 4 ], [ 2, 3 ], [ 3, 5 ], [ 4, 5 ], [ 5, 1 ], [ 6, 1 ], [ 6, 7 ]

Relations
[ 2, 3, 5, 1 ]
[ 4, 5, 1 ]
[ 3, 5, 1, 2 ]
[ 5, 1, 2, 3 ]
[ 5, 1, 4 ]
[ 1, 2, 3, 5 ] - [ 1, 4, 5 ]

Cartan matrix
[1 1 1 1 1 0 0]
[0 1 1 0 1 0 0]
[1 0 1 0 1 0 0]
[0 0 0 1 1 0 0]
[1 1 0 0 1 0 0]
[1 1 1 1 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  393   permutation [ 4, 2, 3, 1, 5, 6, 7 ]
vertex  2 -> Algebra  307   permutation [ 2, 1, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra  343   permutation [ 1, 3, 2, 4, 5, 6, 7 ]
vertex  6 -> Algebra  366   permutation [ 2, 3, 4, 5, 1, 6, 7 ]
vertex  7 -> Algebra  408   permutation [ 4, 5, 7, 2, 6, 1, 3 ]
-------------------------

Algebra  393

Quiver
[ 1, 4 ], [ 2, 3 ], [ 2, 4 ], [ 3, 5 ], [ 4, 5 ], [ 4, 6 ], [ 5, 2 ], [ 6, 1 ], [ 6, 2 ], [ 6, 7 ]

Relations
[ 4, 6, 1 ]
[ 3, 5, 2 ]
[ 5, 2, 3 ]
[ 5, 2, 4 ]
[ 1, 4, 6 ]
[ 2, 4, 6 ]
[ 4, 5, 2 ] - [ 4, 6, 2 ]
[ 6, 1, 4 ] - [ 6, 2, 4 ]
[ 2, 3, 5 ] - [ 2, 4, 5 ]

Cartan matrix
[1 0 0 1 1 0 0]
[0 1 1 1 1 0 0]
[0 0 1 0 1 0 0]
[0 1 0 1 1 1 1]
[0 1 0 0 1 0 0]
[1 1 1 1 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  372   permutation [ 4, 6, 1, 3, 7, 2, 5 ]
vertex  4 -> Algebra  391   permutation [ 4, 2, 3, 1, 5, 6, 7 ]
vertex  5 -> Algebra  301   permutation [ 1, 4, 6, 2, 7, 5, 3 ]
vertex  6 -> Algebra  377   permutation [ 1, 6, 4, 7, 5, 2, 3 ]
vertex  7 -> Algebra  407   permutation [ 1, 4, 7, 2, 6, 5, 3 ]
-------------------------

Algebra  402

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 4 ], [ 3, 6 ], [ 4, 2 ], [ 4, 7 ], [ 5, 6 ], [ 6, 2 ], [ 7, 3 ]

Relations
[ 6, 2, 3 ]
[ 2, 3, 4 ]
[ 7, 3, 4 ]
[ 2, 3, 6 ]
[ 3, 4, 7 ]
[ 3, 4, 2 ] - [ 3, 6, 2 ]
[ 4, 2, 3 ] - [ 4, 7, 3 ]

Cartan matrix
[1 1 1 0 0 0 0]
[0 1 1 0 0 0 0]
[0 1 1 1 0 1 0]
[0 1 1 1 0 0 1]
[0 1 0 0 1 1 0]
[0 1 0 0 0 1 0]
[0 0 1 0 0 1 1]

Good mutations
vertex  1 -> Algebra  413   permutation [ 2, 1, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  366   permutation [ 4, 7, 1, 3, 2, 6, 5 ]
vertex  4 -> Algebra  375   permutation [ 1, 2, 6, 5, 3, 4, 7 ]
vertex  5 -> Algebra  364   permutation [ 4, 7, 1, 3, 2, 6, 5 ]
vertex  6 -> Algebra  377   permutation [ 1, 2, 6, 5, 3, 4, 7 ]
vertex  7 -> Algebra  334   permutation [ 7, 1, 2, 4, 3, 5, 6 ]
-------------------------

Algebra  403

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 1 ], [ 3, 6 ], [ 4, 3 ], [ 5, 3 ], [ 6, 2 ], [ 6, 5 ], [ 6, 7 ]

Relations
[ 2, 3, 1 ]
[ 1, 2, 3 ]
[ 3, 6, 5 ]
[ 2, 3, 6 ]
[ 5, 3, 6 ]
[ 3, 1, 2 ] - [ 3, 6, 2 ]
[ 6, 2, 3 ] - [ 6, 5, 3 ]

Cartan matrix
[1 1 0 0 0 0 0]
[0 1 1 0 0 0 0]
[1 1 1 0 0 1 1]
[1 1 1 1 0 1 1]
[1 0 1 0 1 0 0]
[0 1 1 0 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  409   permutation [ 2, 1, 4, 6, 7, 3, 5 ]
vertex  2 -> Algebra  279   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra  310   permutation [ 2, 3, 4, 6, 7, 1, 5 ]
vertex  4 -> Algebra  309   permutation [ 1, 2, 5, 3, 4, 6, 7 ]
vertex  5 -> Algebra  296   permutation [ 1, 2, 4, 5, 3, 6, 7 ]
vertex  6 -> Algebra  412   permutation [ 2, 6, 4, 3, 7, 1, 5 ]
vertex  7 -> Algebra  415   permutation [ 6, 1, 2, 5, 4, 3, 7 ]
-------------------------

Algebra  404

Quiver
[ 2, 1 ], [ 2, 5 ], [ 2, 7 ], [ 3, 2 ], [ 4, 3 ], [ 5, 3 ], [ 5, 6 ], [ 6, 2 ], [ 7, 6 ]

Relations
[ 7, 6, 2 ]
[ 2, 5, 3 ]
[ 3, 2, 5 ]
[ 6, 2, 5 ]
[ 6, 2, 7 ]
[ 5, 3, 2 ] - [ 5, 6, 2 ]
[ 2, 5, 6 ] - [ 2, 7, 6 ]

Cartan matrix
[1 0 0 0 0 0 0]
[1 1 0 0 1 1 1]
[1 1 1 0 0 0 1]
[1 1 1 1 0 0 1]
[1 1 1 0 1 1 0]
[1 1 0 0 0 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra  374   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  415   permutation [ 3, 6, 1, 7, 5, 2, 4 ]
vertex  4 -> Algebra  310   permutation [ 1, 2, 5, 3, 4, 6, 7 ]
vertex  5 -> Algebra  358   permutation [ 6, 2, 1, 7, 5, 4, 3 ]
vertex  6 -> Algebra  279   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra  362   permutation [ 6, 2, 1, 7, 5, 4, 3 ]
-------------------------

Algebra  405

Quiver
[ 2, 1 ], [ 2, 6 ], [ 3, 2 ], [ 4, 3 ], [ 5, 3 ], [ 6, 5 ], [ 7, 6 ]

Relations
[ 6, 5, 3, 2 ]
[ 2, 6, 5, 3 ]
[ 3, 2, 6, 5 ]
[ 5, 3, 2, 6 ]

Cartan matrix
[1 0 0 0 0 0 0]
[1 1 0 0 1 1 0]
[1 1 1 0 0 1 0]
[1 1 1 1 0 1 0]
[1 1 1 0 1 0 0]
[0 0 1 0 1 1 0]
[0 0 1 0 1 1 1]

Good mutations
vertex  1 -> Algebra  375   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  415   permutation [ 6, 1, 2, 5, 4, 3, 7 ]
vertex  3 -> Algebra  281   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra  311   permutation [ 1, 2, 5, 3, 4, 6, 7 ]
vertex  6 -> Algebra  413   permutation [ 2, 1, 5, 6, 4, 3, 7 ]
vertex  7 -> Algebra  279   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  406

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 4 ], [ 3, 5 ], [ 4, 2 ], [ 5, 6 ], [ 6, 2 ], [ 6, 7 ], [ 7, 5 ]

Relations
[ 4, 2, 3 ]
[ 5, 6, 2, 3 ]
[ 2, 3, 4 ]
[ 2, 3, 5, 6 ]
[ 7, 5, 6 ]
[ 5, 6, 7 ]
[ 3, 4, 2 ] - [ 3, 5, 6, 2 ]
[ 6, 2, 3, 5 ] - [ 6, 7, 5 ]

Cartan matrix
[1 0 0 0 0 0 0]
[1 1 1 0 1 0 0]
[1 1 1 1 1 1 0]
[1 1 0 1 0 0 0]
[1 1 0 0 1 1 0]
[1 1 1 0 1 1 1]
[0 0 0 0 1 0 1]

Good mutations
vertex  1 -> Algebra  377   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra  413   permutation [ 2, 1, 5, 6, 4, 3, 7 ]
vertex  5 -> Algebra  320   permutation [ 2, 1, 3, 6, 4, 5, 7 ]
vertex  6 -> Algebra  281   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  407

Quiver
[ 1, 2 ], [ 2, 5 ], [ 2, 6 ], [ 3, 5 ], [ 4, 2 ], [ 4, 7 ], [ 5, 1 ], [ 5, 4 ], [ 6, 4 ], [ 7, 6 ]

Relations
[ 2, 5, 1 ]
[ 6, 4, 2 ]
[ 7, 6, 4 ]
[ 1, 2, 5 ]
[ 4, 2, 5 ]
[ 6, 4, 7 ]
[ 5, 1, 2 ] - [ 5, 4, 2 ]
[ 2, 5, 4 ] - [ 2, 6, 4 ]
[ 4, 2, 6 ] - [ 4, 7, 6 ]

Cartan matrix
[1 1 0 0 0 1 0]
[0 1 0 1 1 1 0]
[1 1 1 1 1 1 1]
[0 1 0 1 0 1 1]
[1 1 0 1 1 1 1]
[0 0 0 1 0 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  2 -> Algebra  408   permutation [ 1, 6, 3, 4, 5, 2, 7 ]
vertex  3 -> Algebra  393   permutation [ 1, 4, 7, 2, 6, 5, 3 ]
vertex  4 -> Algebra  367   permutation [ 2, 3, 1, 7, 5, 4, 6 ]
vertex  6 -> Algebra  296   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  408

Quiver
[ 1, 2 ], [ 2, 6 ], [ 3, 5 ], [ 4, 7 ], [ 5, 6 ], [ 6, 1 ], [ 6, 4 ], [ 7, 2 ]

Relations
[ 2, 6, 1 ]
[ 7, 2, 6, 4 ]
[ 1, 2, 6 ]
[ 4, 7, 2, 6 ]
[ 2, 6, 4, 7 ]
[ 6, 1, 2 ] - [ 6, 4, 7, 2 ]

Cartan matrix
[1 1 0 0 0 0 0]
[0 1 0 1 0 1 0]
[1 1 1 1 1 1 1]
[0 1 0 1 0 0 1]
[1 1 0 1 1 1 1]
[1 1 0 1 0 1 1]
[0 1 0 0 0 1 1]

Good mutations
vertex  3 -> Algebra  391   permutation [ 6, 4, 7, 1, 2, 5, 3 ]
vertex  4 -> Algebra  371   permutation [ 4, 7, 1, 2, 6, 3, 5 ]
vertex  6 -> Algebra  407   permutation [ 1, 6, 3, 4, 5, 2, 7 ]
vertex  7 -> Algebra  354   permutation [ 7, 1, 2, 4, 3, 5, 6 ]
-------------------------

Algebra  409

Quiver
[ 1, 2 ], [ 2, 6 ], [ 3, 6 ], [ 4, 1 ], [ 4, 5 ], [ 4, 7 ], [ 6, 4 ], [ 7, 6 ]

Relations
[ 2, 6, 4, 1 ]
[ 6, 4, 1, 2 ]
[ 1, 2, 6, 4 ]
[ 7, 6, 4 ]
[ 6, 4, 7 ]
[ 4, 1, 2, 6 ] - [ 4, 7, 6 ]

Cartan matrix
[1 1 0 0 0 1 0]
[0 1 0 1 1 1 0]
[1 0 1 1 1 1 0]
[1 1 0 1 1 1 1]
[0 0 0 0 1 0 0]
[1 0 0 1 1 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra  373   permutation [ 2, 4, 1, 7, 5, 6, 3 ]
vertex  2 -> Algebra  403   permutation [ 2, 1, 6, 3, 7, 4, 5 ]
vertex  3 -> Algebra  372   permutation [ 2, 4, 1, 7, 5, 6, 3 ]
vertex  4 -> Algebra  369   permutation [ 1, 3, 2, 5, 6, 4, 7 ]
vertex  5 -> Algebra  412   permutation [ 2, 6, 5, 4, 7, 1, 3 ]
vertex  6 -> Algebra  309   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  410

Quiver
[ 1, 2 ], [ 2, 4 ], [ 3, 4 ], [ 4, 1 ], [ 4, 5 ], [ 4, 6 ], [ 6, 2 ], [ 6, 3 ], [ 7, 6 ]

Relations
[ 2, 4, 1 ]
[ 4, 6, 3 ]
[ 1, 2, 4 ]
[ 2, 4, 6 ]
[ 3, 4, 6 ]
[ 4, 1, 2 ] - [ 4, 6, 2 ]
[ 6, 2, 4 ] - [ 6, 3, 4 ]

Cartan matrix
[1 1 0 0 0 0 0]
[0 1 0 1 1 0 0]
[1 0 1 1 1 0 0]
[1 1 0 1 1 1 0]
[0 0 0 0 1 0 0]
[0 1 1 1 1 1 0]
[0 1 1 1 1 1 1]

Good mutations
vertex  1 -> Algebra  367   permutation [ 1, 7, 2, 3, 6, 4, 5 ]
vertex  2 -> Algebra  311   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra  355   permutation [ 6, 1, 2, 3, 4, 5, 7 ]
vertex  4 -> Algebra  371   permutation [ 1, 3, 2, 5, 4, 7, 6 ]
vertex  5 -> Algebra  415   permutation [ 6, 1, 2, 3, 5, 4, 7 ]
vertex  7 -> Algebra  309   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  411

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 4 ], [ 3, 6 ], [ 4, 2 ], [ 4, 5 ], [ 6, 2 ], [ 6, 7 ], [ 7, 3 ]

Relations
[ 4, 2, 3 ]
[ 2, 3, 4 ]
[ 2, 3, 6 ]
[ 7, 3, 6 ]
[ 3, 6, 7 ]
[ 3, 4, 2 ] - [ 3, 6, 2 ]
[ 6, 2, 3 ] - [ 6, 7, 3 ]

Cartan matrix
[1 0 0 0 0 0 0]
[1 1 1 0 0 0 0]
[1 1 1 1 1 1 0]
[1 1 0 1 1 0 0]
[0 0 0 0 1 0 0]
[1 1 1 0 0 1 1]
[0 0 1 1 1 0 1]

Good mutations
vertex  1 -> Algebra  364   permutation [ 6, 7, 1, 3, 2, 4, 5 ]
vertex  5 -> Algebra  413   permutation [ 2, 1, 3, 6, 5, 4, 7 ]
vertex  6 -> Algebra  311   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra  363   permutation [ 7, 2, 1, 6, 3, 4, 5 ]
-------------------------

Algebra  412

Quiver
[ 1, 2 ], [ 2, 4 ], [ 3, 4 ], [ 4, 5 ], [ 4, 6 ], [ 5, 2 ], [ 6, 1 ], [ 7, 2 ]

Relations
[ 2, 4, 6, 1 ]
[ 5, 2, 4 ]
[ 6, 1, 2, 4 ]
[ 2, 4, 5 ]
[ 1, 2, 4, 6 ]
[ 4, 5, 2 ] - [ 4, 6, 1, 2 ]

Cartan matrix
[1 1 0 1 0 0 0]
[0 1 0 1 0 1 0]
[1 1 1 1 1 1 0]
[1 1 0 1 1 1 0]
[0 1 0 0 1 0 0]
[1 1 0 0 0 1 0]
[0 1 0 1 0 1 1]

Good mutations
vertex  1 -> Algebra  415   permutation [ 4, 1, 6, 5, 7, 2, 3 ]
vertex  2 -> Algebra  403   permutation [ 6, 1, 4, 3, 7, 2, 5 ]
vertex  3 -> Algebra  409   permutation [ 6, 1, 7, 4, 3, 2, 5 ]
vertex  4 -> Algebra  312   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra  369   permutation [ 1, 3, 6, 5, 4, 2, 7 ]
vertex  7 -> Algebra  367   permutation [ 1, 3, 6, 5, 4, 2, 7 ]
-------------------------

Algebra  413

Quiver
[ 1, 2 ], [ 1, 3 ], [ 3, 4 ], [ 3, 6 ], [ 4, 1 ], [ 4, 7 ], [ 5, 6 ], [ 6, 1 ], [ 7, 3 ]

Relations
[ 6, 1, 3 ]
[ 1, 3, 4 ]
[ 7, 3, 4 ]
[ 1, 3, 6 ]
[ 3, 4, 7 ]
[ 3, 4, 1 ] - [ 3, 6, 1 ]
[ 4, 1, 3 ] - [ 4, 7, 3 ]

Cartan matrix
[1 1 1 0 0 0 0]
[0 1 0 0 0 0 0]
[1 1 1 1 0 1 0]
[1 1 1 1 0 0 1]
[1 1 0 0 1 1 0]
[1 1 0 0 0 1 0]
[0 0 1 0 0 1 1]

Good mutations
vertex  2 -> Algebra  402   permutation [ 2, 1, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra  405   permutation [ 2, 1, 6, 5, 3, 4, 7 ]
vertex  5 -> Algebra  411   permutation [ 2, 1, 3, 6, 5, 4, 7 ]
vertex  6 -> Algebra  406   permutation [ 2, 1, 6, 5, 3, 4, 7 ]
vertex  7 -> Algebra  362   permutation [ 7, 1, 2, 4, 3, 5, 6 ]
-------------------------

Algebra  415

Quiver
[ 1, 3 ], [ 1, 4 ], [ 2, 3 ], [ 3, 6 ], [ 4, 6 ], [ 5, 6 ], [ 6, 1 ], [ 6, 2 ], [ 7, 1 ]

Relations
[ 3, 6, 1 ]
[ 4, 6, 1 ]
[ 3, 6, 2 ]
[ 6, 1, 4 ]
[ 2, 3, 6 ]
[ 6, 1, 3 ] - [ 6, 2, 3 ]
[ 1, 3, 6 ] - [ 1, 4, 6 ]

Cartan matrix
[1 0 1 1 0 1 0]
[0 1 1 0 0 0 0]
[0 0 1 0 0 1 0]
[0 1 0 1 0 1 0]
[1 1 1 0 1 1 0]
[1 1 1 0 0 1 0]
[1 0 1 1 0 1 1]

Good mutations
vertex  2 -> Algebra  412   permutation [ 2, 6, 7, 1, 4, 3, 5 ]
vertex  3 -> Algebra  405   permutation [ 2, 3, 6, 5, 4, 1, 7 ]
vertex  4 -> Algebra  351   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra  410   permutation [ 2, 3, 4, 6, 5, 1, 7 ]
vertex  6 -> Algebra  404   permutation [ 3, 6, 1, 7, 5, 2, 4 ]
vertex  7 -> Algebra  403   permutation [ 2, 3, 6, 5, 4, 1, 7 ]
-------------------------



==> anc/txt/E7_6.txt <==
Algebra   70

Quiver
[ 1, 4 ], [ 1, 6 ], [ 2, 3 ], [ 3, 1 ], [ 3, 5 ], [ 4, 3 ], [ 5, 2 ], [ 5, 4 ], [ 6, 3 ], [ 6, 7 ]

Relations
[ 4, 3, 1 ]
[ 6, 3, 1 ]
[ 3, 5, 2 ]
[ 2, 3, 5 ]
[ 4, 3, 5 ]
[ 3, 1, 6 ]
[ 1, 4, 3 ] - [ 1, 6, 3 ]
[ 5, 2, 3 ] - [ 5, 4, 3 ]
[ 3, 1, 4 ] - [ 3, 5, 4 ]

Cartan matrix
[1 0 1 1 0 1 1]
[1 1 1 0 0 0 0]
[1 0 1 1 1 0 0]
[0 0 1 1 0 0 0]
[0 1 1 1 1 0 0]
[0 0 1 0 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  101   permutation [ 1, 3, 2, 4, 5, 6, 7 ]
vertex  4 -> Algebra  194   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra  195   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra  196   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra   86

Quiver
[ 1, 2 ], [ 2, 4 ], [ 2, 7 ], [ 3, 5 ], [ 4, 3 ], [ 5, 6 ], [ 6, 2 ], [ 7, 6 ]

Relations
[ 4, 3, 5, 6, 2 ]
[ 7, 6, 2 ]
[ 5, 6, 2, 4, 3 ]
[ 3, 5, 6, 2, 4 ]
[ 6, 2, 4, 3, 5 ]
[ 6, 2, 7 ]
[ 2, 4, 3, 5, 6 ] - [ 2, 7, 6 ]

Cartan matrix
[1 1 1 1 1 1 1]
[0 1 1 1 1 1 1]
[0 1 1 0 1 1 0]
[0 0 1 1 1 1 0]
[0 1 0 1 1 1 0]
[0 1 1 1 0 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra  133   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  231   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra  222   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra   88   permutation [ 1, 2, 3, 4, 6, 5, 7 ]
-------------------------

Algebra   88

Quiver
[ 1, 2 ], [ 2, 4 ], [ 2, 7 ], [ 3, 5 ], [ 4, 3 ], [ 5, 2 ], [ 5, 6 ], [ 6, 3 ], [ 7, 5 ]

Relations
[ 4, 3, 5, 2 ]
[ 7, 5, 2 ]
[ 3, 5, 2, 4 ]
[ 6, 3, 5 ]
[ 3, 5, 6 ]
[ 5, 2, 7 ]
[ 5, 2, 4, 3 ] - [ 5, 6, 3 ]
[ 2, 4, 3, 5 ] - [ 2, 7, 5 ]

Cartan matrix
[1 1 1 1 1 0 1]
[0 1 1 1 1 0 1]
[0 1 1 0 1 0 0]
[0 0 1 1 1 0 0]
[0 1 1 1 1 1 0]
[0 0 1 0 0 1 0]
[0 0 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra  135   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  234   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra   86   permutation [ 1, 2, 3, 4, 6, 5, 7 ]
vertex  7 -> Algebra  179   permutation [ 5, 1, 2, 7, 4, 3, 6 ]
-------------------------

Algebra  101

Quiver
[ 1, 4 ], [ 1, 6 ], [ 2, 1 ], [ 2, 3 ], [ 3, 5 ], [ 4, 2 ], [ 5, 4 ], [ 6, 2 ], [ 6, 7 ]

Relations
[ 4, 2, 1 ]
[ 6, 2, 1 ]
[ 3, 5, 4, 2 ]
[ 5, 4, 2, 3 ]
[ 4, 2, 3, 5 ]
[ 2, 1, 6 ]
[ 1, 4, 2 ] - [ 1, 6, 2 ]
[ 2, 1, 4 ] - [ 2, 3, 5, 4 ]

Cartan matrix
[1 1 1 1 0 1 1]
[1 1 1 1 1 0 0]
[0 0 1 1 1 0 0]
[0 1 1 1 0 0 0]
[0 1 0 1 1 0 0]
[0 1 1 0 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  251   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra   70   permutation [ 1, 3, 2, 4, 5, 6, 7 ]
vertex  4 -> Algebra  252   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra  253   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra  254   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  133

Quiver
[ 2, 1 ], [ 2, 4 ], [ 2, 7 ], [ 3, 5 ], [ 4, 3 ], [ 5, 6 ], [ 6, 2 ], [ 7, 6 ]

Relations
[ 4, 3, 5, 6, 2 ]
[ 7, 6, 2 ]
[ 5, 6, 2, 4, 3 ]
[ 3, 5, 6, 2, 4 ]
[ 6, 2, 4, 3, 5 ]
[ 6, 2, 7 ]
[ 2, 4, 3, 5, 6 ] - [ 2, 7, 6 ]

Cartan matrix
[1 0 0 0 0 0 0]
[1 1 1 1 1 1 1]
[1 1 1 0 1 1 0]
[0 0 1 1 1 1 0]
[1 1 0 1 1 1 0]
[1 1 1 1 0 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra   86   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  287   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra  280   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra  135   permutation [ 1, 2, 3, 4, 6, 5, 7 ]
-------------------------

Algebra  135

Quiver
[ 2, 1 ], [ 2, 4 ], [ 2, 7 ], [ 3, 5 ], [ 4, 3 ], [ 5, 2 ], [ 5, 6 ], [ 6, 3 ], [ 7, 5 ]

Relations
[ 4, 3, 5, 2 ]
[ 7, 5, 2 ]
[ 3, 5, 2, 4 ]
[ 6, 3, 5 ]
[ 3, 5, 6 ]
[ 5, 2, 7 ]
[ 5, 2, 4, 3 ] - [ 5, 6, 3 ]
[ 2, 4, 3, 5 ] - [ 2, 7, 5 ]

Cartan matrix
[1 0 0 0 0 0 0]
[1 1 1 1 1 0 1]
[1 1 1 0 1 0 0]
[0 0 1 1 1 0 0]
[1 1 1 1 1 1 0]
[0 0 1 0 0 1 0]
[0 0 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra   88   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  290   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra  133   permutation [ 1, 2, 3, 4, 6, 5, 7 ]
vertex  7 -> Algebra  211   permutation [ 5, 2, 1, 7, 4, 3, 6 ]
-------------------------

Algebra  179

Quiver
[ 1, 4 ], [ 1, 7 ], [ 2, 3 ], [ 3, 5 ], [ 4, 3 ], [ 5, 6 ], [ 6, 1 ], [ 7, 6 ]

Relations
[ 4, 3, 5, 6, 1 ]
[ 7, 6, 1 ]
[ 5, 6, 1, 4, 3 ]
[ 3, 5, 6, 1, 4 ]
[ 6, 1, 4, 3, 5 ]
[ 6, 1, 7 ]
[ 1, 4, 3, 5, 6 ] - [ 1, 7, 6 ]

Cartan matrix
[1 0 1 1 1 1 1]
[1 1 1 0 1 1 0]
[1 0 1 0 1 1 0]
[0 0 1 1 1 1 0]
[1 0 0 1 1 1 0]
[1 0 1 1 0 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  2 -> Algebra  211   permutation [ 1, 3, 2, 4, 5, 6, 7 ]
vertex  3 -> Algebra  195   permutation [ 1, 2, 5, 4, 3, 6, 7 ]
vertex  4 -> Algebra   88   permutation [ 2, 3, 6, 5, 1, 7, 4 ]
vertex  5 -> Algebra  181   permutation [ 1, 2, 3, 4, 6, 5, 7 ]
-------------------------

Algebra  181

Quiver
[ 1, 4 ], [ 1, 7 ], [ 2, 3 ], [ 3, 5 ], [ 4, 3 ], [ 5, 1 ], [ 5, 6 ], [ 6, 3 ], [ 7, 5 ]

Relations
[ 4, 3, 5, 1 ]
[ 7, 5, 1 ]
[ 3, 5, 1, 4 ]
[ 6, 3, 5 ]
[ 3, 5, 6 ]
[ 5, 1, 7 ]
[ 5, 1, 4, 3 ] - [ 5, 6, 3 ]
[ 1, 4, 3, 5 ] - [ 1, 7, 5 ]

Cartan matrix
[1 0 1 1 1 0 1]
[1 1 1 0 1 0 0]
[1 0 1 0 1 0 0]
[0 0 1 1 1 0 0]
[1 0 1 1 1 1 0]
[0 0 1 0 0 1 0]
[0 0 0 0 1 1 1]

Good mutations
vertex  2 -> Algebra  213   permutation [ 1, 3, 2, 4, 5, 6, 7 ]
vertex  3 -> Algebra  200   permutation [ 1, 2, 5, 4, 3, 6, 7 ]
vertex  6 -> Algebra  179   permutation [ 1, 2, 3, 4, 6, 5, 7 ]
vertex  7 -> Algebra  333   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  185

Quiver
[ 1, 6 ], [ 2, 3 ], [ 3, 5 ], [ 4, 2 ], [ 4, 6 ], [ 5, 1 ], [ 5, 4 ], [ 6, 5 ], [ 6, 7 ]

Relations
[ 6, 5, 1 ]
[ 3, 5, 4, 2 ]
[ 5, 4, 2, 3 ]
[ 2, 3, 5, 4 ]
[ 6, 5, 4 ]
[ 1, 6, 5 ]
[ 4, 2, 3, 5 ] - [ 4, 6, 5 ]
[ 5, 1, 6 ] - [ 5, 4, 6 ]

Cartan matrix
[1 0 0 0 0 1 1]
[1 1 1 0 1 0 0]
[1 0 1 1 1 1 1]
[0 1 1 1 1 1 1]
[1 1 0 1 1 1 1]
[0 0 0 0 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  338   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra  188   permutation [ 1, 2, 5, 4, 3, 6, 7 ]
vertex  4 -> Algebra  263   permutation [ 2, 5, 1, 4, 6, 7, 3 ]
vertex  7 -> Algebra  287   permutation [ 1, 6, 2, 4, 3, 5, 7 ]
-------------------------

Algebra  188

Quiver
[ 1, 6 ], [ 2, 3 ], [ 3, 1 ], [ 3, 4 ], [ 3, 5 ], [ 4, 2 ], [ 4, 6 ], [ 5, 2 ], [ 6, 3 ], [ 6, 7 ]

Relations
[ 6, 3, 1 ]
[ 1, 6, 3 ]
[ 5, 2, 3 ]
[ 2, 3, 4 ]
[ 6, 3, 4 ]
[ 2, 3, 5 ]
[ 3, 4, 2 ] - [ 3, 5, 2 ]
[ 4, 2, 3 ] - [ 4, 6, 3 ]
[ 3, 1, 6 ] - [ 3, 4, 6 ]

Cartan matrix
[1 0 0 0 0 1 1]
[1 1 1 0 0 0 0]
[1 1 1 1 1 1 1]
[0 1 1 1 0 1 1]
[0 1 0 0 1 0 0]
[0 0 1 0 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  341   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra  194   permutation [ 1, 2, 4, 3, 5, 6, 7 ]
vertex  5 -> Algebra  185   permutation [ 1, 2, 5, 4, 3, 6, 7 ]
vertex  6 -> Algebra  229   permutation [ 3, 4, 1, 6, 7, 2, 5 ]
vertex  7 -> Algebra  290   permutation [ 1, 6, 2, 4, 3, 5, 7 ]
-------------------------

Algebra  194

Quiver
[ 1, 6 ], [ 2, 3 ], [ 3, 4 ], [ 4, 1 ], [ 4, 5 ], [ 5, 2 ], [ 6, 3 ], [ 6, 7 ]

Relations
[ 6, 3, 4, 1 ]
[ 3, 4, 5, 2 ]
[ 1, 6, 3, 4 ]
[ 5, 2, 3, 4 ]
[ 2, 3, 4, 5 ]
[ 3, 4, 1, 6 ]
[ 4, 1, 6, 3 ] - [ 4, 5, 2, 3 ]

Cartan matrix
[1 0 1 0 0 1 1]
[1 1 1 1 0 0 0]
[1 0 1 1 1 0 0]
[1 1 1 1 1 1 1]
[0 1 1 0 1 0 0]
[0 0 1 1 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  345   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  252   permutation [ 1, 3, 2, 4, 5, 6, 7 ]
vertex  3 -> Algebra  188   permutation [ 1, 2, 4, 3, 5, 6, 7 ]
vertex  4 -> Algebra   70   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra  263   permutation [ 2, 4, 1, 3, 6, 7, 5 ]
vertex  6 -> Algebra  346   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra  347   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  195

Quiver
[ 1, 4 ], [ 1, 7 ], [ 2, 3 ], [ 3, 5 ], [ 3, 6 ], [ 4, 3 ], [ 5, 2 ], [ 5, 4 ], [ 6, 1 ], [ 7, 6 ]

Relations
[ 4, 3, 6, 1 ]
[ 7, 6, 1 ]
[ 3, 5, 2 ]
[ 6, 1, 4, 3 ]
[ 2, 3, 5 ]
[ 4, 3, 5 ]
[ 6, 1, 7 ]
[ 5, 2, 3 ] - [ 5, 4, 3 ]
[ 3, 5, 4 ] - [ 3, 6, 1, 4 ]
[ 1, 4, 3, 6 ] - [ 1, 7, 6 ]

Cartan matrix
[1 0 1 1 0 1 1]
[1 1 1 0 0 1 0]
[1 0 1 1 1 1 0]
[0 0 1 1 0 1 0]
[0 1 1 1 1 1 0]
[1 0 0 1 0 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  2 -> Algebra  253   permutation [ 1, 3, 2, 4, 5, 6, 7 ]
vertex  3 -> Algebra  197   permutation [ 1, 2, 6, 4, 5, 3, 7 ]
vertex  4 -> Algebra  346   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra  179   permutation [ 1, 2, 5, 4, 3, 6, 7 ]
vertex  6 -> Algebra   70   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  196

Quiver
[ 1, 4 ], [ 1, 6 ], [ 2, 3 ], [ 3, 1 ], [ 3, 5 ], [ 4, 3 ], [ 5, 2 ], [ 5, 4 ], [ 6, 3 ], [ 7, 6 ]

Relations
[ 4, 3, 1 ]
[ 6, 3, 1 ]
[ 3, 5, 2 ]
[ 2, 3, 5 ]
[ 4, 3, 5 ]
[ 3, 1, 6 ]
[ 1, 4, 3 ] - [ 1, 6, 3 ]
[ 5, 2, 3 ] - [ 5, 4, 3 ]
[ 3, 1, 4 ] - [ 3, 5, 4 ]

Cartan matrix
[1 0 1 1 0 1 0]
[1 1 1 0 0 0 0]
[1 0 1 1 1 0 0]
[0 0 1 1 0 0 0]
[0 1 1 1 1 0 0]
[0 0 1 0 1 1 0]
[0 0 1 0 1 1 1]

Good mutations
vertex  2 -> Algebra  254   permutation [ 1, 3, 2, 4, 5, 6, 7 ]
vertex  4 -> Algebra  347   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra   70   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  197

Quiver
[ 1, 4 ], [ 1, 7 ], [ 2, 3 ], [ 3, 1 ], [ 3, 6 ], [ 4, 3 ], [ 5, 6 ], [ 6, 2 ], [ 6, 4 ], [ 7, 3 ]

Relations
[ 4, 3, 1 ]
[ 7, 3, 1 ]
[ 3, 6, 2 ]
[ 2, 3, 6 ]
[ 4, 3, 6 ]
[ 3, 1, 7 ]
[ 1, 4, 3 ] - [ 1, 7, 3 ]
[ 6, 2, 3 ] - [ 6, 4, 3 ]
[ 3, 1, 4 ] - [ 3, 6, 4 ]

Cartan matrix
[1 0 1 1 0 0 1]
[1 1 1 0 0 0 0]
[1 0 1 1 0 1 0]
[0 0 1 1 0 0 0]
[0 1 1 1 1 1 0]
[0 1 1 1 0 1 0]
[0 0 1 0 0 1 1]

Good mutations
vertex  2 -> Algebra  260   permutation [ 1, 3, 2, 4, 5, 6, 7 ]
vertex  4 -> Algebra  352   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra  200   permutation [ 1, 2, 3, 4, 6, 5, 7 ]
vertex  6 -> Algebra  195   permutation [ 1, 2, 6, 4, 5, 3, 7 ]
vertex  7 -> Algebra  353   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  200

Quiver
[ 1, 4 ], [ 1, 7 ], [ 2, 3 ], [ 3, 1 ], [ 3, 5 ], [ 4, 3 ], [ 5, 2 ], [ 5, 4 ], [ 5, 6 ], [ 7, 3 ]

Relations
[ 4, 3, 1 ]
[ 7, 3, 1 ]
[ 3, 5, 2 ]
[ 2, 3, 5 ]
[ 4, 3, 5 ]
[ 3, 1, 7 ]
[ 1, 4, 3 ] - [ 1, 7, 3 ]
[ 5, 2, 3 ] - [ 5, 4, 3 ]
[ 3, 1, 4 ] - [ 3, 5, 4 ]

Cartan matrix
[1 0 1 1 0 0 1]
[1 1 1 0 0 0 0]
[1 0 1 1 1 1 0]
[0 0 1 1 0 0 0]
[0 1 1 1 1 1 0]
[0 0 0 0 0 1 0]
[0 0 1 0 1 1 1]

Good mutations
vertex  2 -> Algebra  263   permutation [ 1, 3, 2, 4, 5, 6, 7 ]
vertex  4 -> Algebra  338   permutation [ 2, 1, 7, 4, 3, 5, 6 ]
vertex  5 -> Algebra  181   permutation [ 1, 2, 5, 4, 3, 6, 7 ]
vertex  6 -> Algebra  197   permutation [ 1, 2, 3, 4, 6, 5, 7 ]
vertex  7 -> Algebra  345   permutation [ 2, 1, 4, 3, 7, 5, 6 ]
-------------------------

Algebra  211

Quiver
[ 1, 4 ], [ 1, 7 ], [ 2, 3 ], [ 2, 5 ], [ 4, 2 ], [ 5, 6 ], [ 6, 1 ], [ 7, 6 ]

Relations
[ 4, 2, 5, 6, 1 ]
[ 7, 6, 1 ]
[ 5, 6, 1, 4, 2 ]
[ 2, 5, 6, 1, 4 ]
[ 6, 1, 4, 2, 5 ]
[ 6, 1, 7 ]
[ 1, 4, 2, 5, 6 ] - [ 1, 7, 6 ]

Cartan matrix
[1 1 1 1 1 1 1]
[1 1 1 0 1 1 0]
[0 0 1 0 0 0 0]
[0 1 1 1 1 1 0]
[1 0 0 1 1 1 0]
[1 1 1 1 0 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  2 -> Algebra  229   permutation [ 1, 5, 3, 4, 2, 6, 7 ]
vertex  3 -> Algebra  179   permutation [ 1, 3, 2, 4, 5, 6, 7 ]
vertex  4 -> Algebra  135   permutation [ 3, 2, 6, 5, 1, 7, 4 ]
vertex  5 -> Algebra  213   permutation [ 1, 2, 3, 4, 6, 5, 7 ]
-------------------------

Algebra  213

Quiver
[ 1, 4 ], [ 1, 7 ], [ 2, 3 ], [ 2, 5 ], [ 4, 2 ], [ 5, 1 ], [ 5, 6 ], [ 6, 2 ], [ 7, 5 ]

Relations
[ 4, 2, 5, 1 ]
[ 7, 5, 1 ]
[ 2, 5, 1, 4 ]
[ 6, 2, 5 ]
[ 2, 5, 6 ]
[ 5, 1, 7 ]
[ 5, 1, 4, 2 ] - [ 5, 6, 2 ]
[ 1, 4, 2, 5 ] - [ 1, 7, 5 ]

Cartan matrix
[1 1 1 1 1 0 1]
[1 1 1 0 1 0 0]
[0 0 1 0 0 0 0]
[0 1 1 1 1 0 0]
[1 1 1 1 1 1 0]
[0 1 1 0 0 1 0]
[0 0 0 0 1 1 1]

Good mutations
vertex  2 -> Algebra  234   permutation [ 1, 5, 3, 4, 2, 6, 7 ]
vertex  3 -> Algebra  181   permutation [ 1, 3, 2, 4, 5, 6, 7 ]
vertex  6 -> Algebra  211   permutation [ 1, 2, 3, 4, 6, 5, 7 ]
vertex  7 -> Algebra  361   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  222

Quiver
[ 1, 2 ], [ 2, 3 ], [ 2, 7 ], [ 3, 4 ], [ 3, 5 ], [ 4, 2 ], [ 5, 6 ], [ 6, 2 ], [ 7, 6 ]

Relations
[ 7, 6, 2 ]
[ 4, 2, 3 ]
[ 5, 6, 2, 3 ]
[ 2, 3, 4 ]
[ 6, 2, 3, 5 ]
[ 6, 2, 7 ]
[ 3, 4, 2 ] - [ 3, 5, 6, 2 ]
[ 2, 3, 5, 6 ] - [ 2, 7, 6 ]

Cartan matrix
[1 1 1 0 1 1 1]
[0 1 1 0 1 1 1]
[0 1 1 1 1 1 0]
[0 1 0 1 0 0 1]
[0 1 0 0 1 1 0]
[0 1 1 0 0 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra  280   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  376   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra   86   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra  333   permutation [ 6, 1, 2, 7, 3, 4, 5 ]
-------------------------

Algebra  229

Quiver
[ 1, 4 ], [ 1, 7 ], [ 2, 5 ], [ 2, 6 ], [ 3, 5 ], [ 4, 2 ], [ 4, 3 ], [ 5, 4 ], [ 6, 1 ], [ 7, 6 ]

Relations
[ 4, 2, 6, 1 ]
[ 7, 6, 1 ]
[ 5, 4, 2 ]
[ 6, 1, 4, 2 ]
[ 5, 4, 3 ]
[ 3, 5, 4 ]
[ 6, 1, 7 ]
[ 2, 5, 4 ] - [ 2, 6, 1, 4 ]
[ 4, 2, 5 ] - [ 4, 3, 5 ]
[ 1, 4, 2, 6 ] - [ 1, 7, 6 ]

Cartan matrix
[1 1 1 1 1 1 1]
[1 1 0 1 1 1 0]
[0 0 1 0 1 0 0]
[0 1 1 1 1 1 0]
[0 0 0 1 1 0 0]
[1 0 1 1 0 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra  342   permutation [ 3, 6, 4, 2, 7, 1, 5 ]
vertex  2 -> Algebra  231   permutation [ 1, 6, 3, 4, 5, 2, 7 ]
vertex  3 -> Algebra  253   permutation [ 1, 2, 5, 4, 3, 6, 7 ]
vertex  4 -> Algebra  188   permutation [ 3, 6, 1, 2, 7, 4, 5 ]
vertex  5 -> Algebra  211   permutation [ 1, 5, 3, 4, 2, 6, 7 ]
-------------------------

Algebra  231

Quiver
[ 1, 4 ], [ 1, 7 ], [ 2, 1 ], [ 2, 6 ], [ 3, 5 ], [ 4, 2 ], [ 4, 3 ], [ 5, 6 ], [ 6, 4 ], [ 7, 2 ]

Relations
[ 4, 2, 1 ]
[ 7, 2, 1 ]
[ 6, 4, 2 ]
[ 5, 6, 4, 3 ]
[ 3, 5, 6, 4 ]
[ 6, 4, 3, 5 ]
[ 2, 1, 7 ]
[ 1, 4, 2 ] - [ 1, 7, 2 ]
[ 2, 1, 4 ] - [ 2, 6, 4 ]
[ 4, 2, 6 ] - [ 4, 3, 5, 6 ]

Cartan matrix
[1 1 1 1 1 1 1]
[1 1 1 1 0 1 0]
[0 0 1 0 1 1 0]
[0 1 1 1 1 1 0]
[0 0 0 1 1 1 0]
[0 0 1 1 0 1 0]
[0 1 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra  352   permutation [ 3, 2, 6, 4, 7, 1, 5 ]
vertex  2 -> Algebra   86   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra  257   permutation [ 1, 2, 5, 4, 3, 6, 7 ]
vertex  4 -> Algebra  346   permutation [ 3, 2, 4, 1, 7, 6, 5 ]
vertex  5 -> Algebra  234   permutation [ 1, 2, 3, 4, 6, 5, 7 ]
vertex  6 -> Algebra  229   permutation [ 1, 6, 3, 4, 5, 2, 7 ]
-------------------------

Algebra  234

Quiver
[ 1, 4 ], [ 1, 7 ], [ 2, 1 ], [ 2, 5 ], [ 3, 5 ], [ 4, 2 ], [ 4, 3 ], [ 5, 4 ], [ 5, 6 ], [ 6, 3 ], [ 7, 2 ]

Relations
[ 4, 2, 1 ]
[ 7, 2, 1 ]
[ 5, 4, 2 ]
[ 3, 5, 4 ]
[ 6, 3, 5 ]
[ 3, 5, 6 ]
[ 2, 1, 7 ]
[ 1, 4, 2 ] - [ 1, 7, 2 ]
[ 5, 4, 3 ] - [ 5, 6, 3 ]
[ 2, 1, 4 ] - [ 2, 5, 4 ]
[ 4, 2, 5 ] - [ 4, 3, 5 ]

Cartan matrix
[1 1 1 1 1 0 1]
[1 1 1 1 1 1 0]
[0 0 1 0 1 0 0]
[0 1 1 1 1 0 0]
[0 0 1 1 1 1 0]
[0 0 1 0 0 1 0]
[0 1 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra  384   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra   88   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra  263   permutation [ 1, 2, 5, 4, 3, 6, 7 ]
vertex  5 -> Algebra  213   permutation [ 1, 5, 3, 4, 2, 6, 7 ]
vertex  6 -> Algebra  231   permutation [ 1, 2, 3, 4, 6, 5, 7 ]
vertex  7 -> Algebra  346   permutation [ 5, 1, 4, 2, 7, 3, 6 ]
-------------------------

Algebra  237

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 4 ], [ 4, 5 ], [ 5, 1 ], [ 5, 6 ], [ 6, 7 ]

Relations
[ 2, 3, 4, 5, 1 ]
[ 3, 4, 5, 1, 2 ]
[ 4, 5, 1, 2, 3 ]
[ 5, 1, 2, 3, 4 ]
[ 1, 2, 3, 4, 5 ]

Cartan matrix
[1 1 1 1 0 0 0]
[0 1 1 1 1 1 1]
[1 0 1 1 1 1 1]
[1 1 0 1 1 1 1]
[1 1 1 0 1 1 1]
[0 0 0 0 0 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  5 -> Algebra  385   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra  387   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  251

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 5 ], [ 4, 1 ], [ 5, 4 ], [ 6, 1 ], [ 6, 7 ]

Relations
[ 2, 3, 5, 4, 1 ]
[ 3, 5, 4, 1, 2 ]
[ 5, 4, 1, 2, 3 ]
[ 1, 2, 3, 5, 4 ]
[ 4, 1, 2, 3, 5 ]

Cartan matrix
[1 1 1 0 1 0 0]
[0 1 1 1 1 0 0]
[1 0 1 1 1 0 0]
[1 1 1 1 0 0 0]
[1 1 0 1 1 0 0]
[1 1 1 0 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  101   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra  387   permutation [ 2, 3, 5, 4, 1, 6, 7 ]
vertex  7 -> Algebra  392   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  252

Quiver
[ 1, 6 ], [ 2, 3 ], [ 2, 4 ], [ 3, 5 ], [ 4, 1 ], [ 4, 5 ], [ 5, 2 ], [ 6, 2 ], [ 6, 7 ]

Relations
[ 6, 2, 4, 1 ]
[ 3, 5, 2 ]
[ 5, 2, 3 ]
[ 1, 6, 2, 4 ]
[ 5, 2, 4 ]
[ 2, 4, 1, 6 ]
[ 4, 1, 6, 2 ] - [ 4, 5, 2 ]
[ 2, 3, 5 ] - [ 2, 4, 5 ]

Cartan matrix
[1 1 1 0 0 1 1]
[1 1 1 1 1 0 0]
[0 0 1 0 1 0 0]
[1 1 0 1 1 1 1]
[0 1 0 0 1 0 0]
[0 1 1 1 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  3 -> Algebra  194   permutation [ 1, 3, 2, 4, 5, 6, 7 ]
vertex  4 -> Algebra  101   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra  380   permutation [ 1, 2, 4, 5, 3, 6, 7 ]
vertex  6 -> Algebra  376   permutation [ 4, 2, 1, 3, 7, 6, 5 ]
vertex  7 -> Algebra  368   permutation [ 4, 7, 1, 3, 6, 2, 5 ]
-------------------------

Algebra  253

Quiver
[ 1, 4 ], [ 1, 7 ], [ 2, 3 ], [ 2, 6 ], [ 3, 5 ], [ 4, 2 ], [ 5, 4 ], [ 6, 1 ], [ 7, 6 ]

Relations
[ 4, 2, 6, 1 ]
[ 7, 6, 1 ]
[ 3, 5, 4, 2 ]
[ 6, 1, 4, 2 ]
[ 5, 4, 2, 3 ]
[ 4, 2, 3, 5 ]
[ 6, 1, 7 ]
[ 2, 3, 5, 4 ] - [ 2, 6, 1, 4 ]
[ 1, 4, 2, 6 ] - [ 1, 7, 6 ]

Cartan matrix
[1 1 1 1 0 1 1]
[1 1 1 1 1 1 0]
[0 0 1 1 1 0 0]
[0 1 1 1 0 1 0]
[0 1 0 1 1 1 0]
[1 0 0 1 0 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra  394   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  257   permutation [ 1, 6, 3, 4, 5, 2, 7 ]
vertex  3 -> Algebra  195   permutation [ 1, 3, 2, 4, 5, 6, 7 ]
vertex  4 -> Algebra  376   permutation [ 4, 2, 1, 3, 7, 6, 5 ]
vertex  5 -> Algebra  229   permutation [ 1, 2, 5, 4, 3, 6, 7 ]
vertex  6 -> Algebra  101   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  254

Quiver
[ 1, 4 ], [ 1, 6 ], [ 2, 1 ], [ 2, 3 ], [ 3, 5 ], [ 4, 2 ], [ 5, 4 ], [ 6, 2 ], [ 7, 6 ]

Relations
[ 4, 2, 1 ]
[ 6, 2, 1 ]
[ 3, 5, 4, 2 ]
[ 5, 4, 2, 3 ]
[ 4, 2, 3, 5 ]
[ 2, 1, 6 ]
[ 1, 4, 2 ] - [ 1, 6, 2 ]
[ 2, 1, 4 ] - [ 2, 3, 5, 4 ]

Cartan matrix
[1 1 1 1 0 1 0]
[1 1 1 1 1 0 0]
[0 0 1 1 1 0 0]
[0 1 1 1 0 0 0]
[0 1 0 1 1 0 0]
[0 1 1 0 1 1 0]
[0 1 1 0 1 1 1]

Good mutations
vertex  1 -> Algebra  392   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra  196   permutation [ 1, 3, 2, 4, 5, 6, 7 ]
vertex  4 -> Algebra  368   permutation [ 4, 7, 1, 3, 6, 2, 5 ]
vertex  7 -> Algebra  101   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  257

Quiver
[ 1, 4 ], [ 1, 7 ], [ 2, 1 ], [ 2, 6 ], [ 3, 5 ], [ 3, 6 ], [ 4, 2 ], [ 4, 3 ], [ 5, 4 ], [ 6, 4 ], [ 7, 2 ]

Relations
[ 4, 2, 1 ]
[ 7, 2, 1 ]
[ 6, 4, 2 ]
[ 5, 4, 3 ]
[ 6, 4, 3 ]
[ 4, 3, 5 ]
[ 2, 1, 7 ]
[ 1, 4, 2 ] - [ 1, 7, 2 ]
[ 2, 1, 4 ] - [ 2, 6, 4 ]
[ 3, 5, 4 ] - [ 3, 6, 4 ]
[ 4, 2, 6 ] - [ 4, 3, 6 ]

Cartan matrix
[1 1 1 1 0 1 1]
[1 1 0 1 0 1 0]
[0 0 1 1 1 1 0]
[0 1 1 1 0 1 0]
[0 1 0 1 1 0 0]
[0 0 0 1 0 1 0]
[0 1 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra  397   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra  260   permutation [ 1, 2, 6, 4, 5, 3, 7 ]
vertex  4 -> Algebra  280   permutation [ 6, 4, 1, 3, 7, 2, 5 ]
vertex  5 -> Algebra  231   permutation [ 1, 2, 5, 4, 3, 6, 7 ]
vertex  6 -> Algebra  253   permutation [ 1, 6, 3, 4, 5, 2, 7 ]
-------------------------

Algebra  260

Quiver
[ 1, 4 ], [ 1, 7 ], [ 2, 1 ], [ 2, 3 ], [ 3, 6 ], [ 4, 2 ], [ 5, 6 ], [ 6, 4 ], [ 7, 2 ]

Relations
[ 4, 2, 1 ]
[ 7, 2, 1 ]
[ 3, 6, 4, 2 ]
[ 6, 4, 2, 3 ]
[ 4, 2, 3, 6 ]
[ 2, 1, 7 ]
[ 1, 4, 2 ] - [ 1, 7, 2 ]
[ 2, 1, 4 ] - [ 2, 3, 6, 4 ]

Cartan matrix
[1 1 1 1 0 0 1]
[1 1 1 1 0 1 0]
[0 0 1 1 0 1 0]
[0 1 1 1 0 0 0]
[0 1 0 1 1 1 0]
[0 1 0 1 0 1 0]
[0 1 1 0 0 1 1]

Good mutations
vertex  1 -> Algebra  400   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra  197   permutation [ 1, 3, 2, 4, 5, 6, 7 ]
vertex  4 -> Algebra  287   permutation [ 3, 6, 1, 4, 7, 2, 5 ]
vertex  5 -> Algebra  263   permutation [ 1, 2, 3, 4, 6, 5, 7 ]
vertex  6 -> Algebra  257   permutation [ 1, 2, 6, 4, 5, 3, 7 ]
vertex  7 -> Algebra  347   permutation [ 3, 1, 4, 2, 7, 6, 5 ]
-------------------------

Algebra  263

Quiver
[ 1, 4 ], [ 1, 7 ], [ 2, 1 ], [ 2, 3 ], [ 3, 5 ], [ 4, 2 ], [ 5, 4 ], [ 5, 6 ], [ 7, 2 ]

Relations
[ 4, 2, 1 ]
[ 7, 2, 1 ]
[ 3, 5, 4, 2 ]
[ 5, 4, 2, 3 ]
[ 4, 2, 3, 5 ]
[ 2, 1, 7 ]
[ 1, 4, 2 ] - [ 1, 7, 2 ]
[ 2, 1, 4 ] - [ 2, 3, 5, 4 ]

Cartan matrix
[1 1 1 1 0 0 1]
[1 1 1 1 1 1 0]
[0 0 1 1 1 1 0]
[0 1 1 1 0 0 0]
[0 1 0 1 1 1 0]
[0 0 0 0 0 1 0]
[0 1 1 0 1 1 1]

Good mutations
vertex  1 -> Algebra  401   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra  200   permutation [ 1, 3, 2, 4, 5, 6, 7 ]
vertex  4 -> Algebra  185   permutation [ 3, 1, 7, 4, 2, 5, 6 ]
vertex  5 -> Algebra  234   permutation [ 1, 2, 5, 4, 3, 6, 7 ]
vertex  6 -> Algebra  260   permutation [ 1, 2, 3, 4, 6, 5, 7 ]
vertex  7 -> Algebra  194   permutation [ 3, 1, 4, 2, 7, 5, 6 ]
-------------------------

Algebra  280

Quiver
[ 2, 1 ], [ 2, 3 ], [ 2, 7 ], [ 3, 4 ], [ 3, 5 ], [ 4, 2 ], [ 5, 6 ], [ 6, 2 ], [ 7, 6 ]

Relations
[ 7, 6, 2 ]
[ 4, 2, 3 ]
[ 5, 6, 2, 3 ]
[ 2, 3, 4 ]
[ 6, 2, 3, 5 ]
[ 6, 2, 7 ]
[ 3, 4, 2 ] - [ 3, 5, 6, 2 ]
[ 2, 3, 5, 6 ] - [ 2, 7, 6 ]

Cartan matrix
[1 0 0 0 0 0 0]
[1 1 1 0 1 1 1]
[1 1 1 1 1 1 0]
[1 1 0 1 0 0 1]
[1 1 0 0 1 1 0]
[1 1 1 0 0 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra  222   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  257   permutation [ 3, 6, 4, 2, 7, 1, 5 ]
vertex  4 -> Algebra  133   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra  361   permutation [ 6, 2, 1, 7, 3, 4, 5 ]
-------------------------

Algebra  287

Quiver
[ 1, 2 ], [ 2, 6 ], [ 3, 5 ], [ 4, 2 ], [ 4, 3 ], [ 5, 6 ], [ 6, 1 ], [ 6, 4 ], [ 7, 2 ]

Relations
[ 2, 6, 1 ]
[ 5, 6, 4, 3 ]
[ 2, 6, 4 ]
[ 3, 5, 6, 4 ]
[ 6, 4, 3, 5 ]
[ 1, 2, 6 ]
[ 6, 1, 2 ] - [ 6, 4, 2 ]
[ 4, 2, 6 ] - [ 4, 3, 5, 6 ]

Cartan matrix
[1 1 0 0 0 0 0]
[0 1 0 0 0 1 0]
[1 0 1 0 1 1 0]
[0 1 1 1 1 1 0]
[1 1 0 1 1 1 0]
[1 1 1 1 0 1 0]
[0 1 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra  352   permutation [ 3, 1, 6, 4, 7, 2, 5 ]
vertex  2 -> Algebra  133   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra  260   permutation [ 3, 6, 1, 4, 7, 2, 5 ]
vertex  5 -> Algebra  290   permutation [ 1, 2, 3, 4, 6, 5, 7 ]
vertex  7 -> Algebra  185   permutation [ 1, 3, 5, 4, 6, 2, 7 ]
-------------------------

Algebra  290

Quiver
[ 1, 2 ], [ 2, 5 ], [ 3, 5 ], [ 4, 2 ], [ 4, 3 ], [ 5, 1 ], [ 5, 4 ], [ 5, 6 ], [ 6, 3 ], [ 7, 2 ]

Relations
[ 2, 5, 1 ]
[ 2, 5, 4 ]
[ 3, 5, 4 ]
[ 1, 2, 5 ]
[ 6, 3, 5 ]
[ 3, 5, 6 ]
[ 5, 1, 2 ] - [ 5, 4, 2 ]
[ 5, 4, 3 ] - [ 5, 6, 3 ]
[ 4, 2, 5 ] - [ 4, 3, 5 ]

Cartan matrix
[1 1 0 0 0 0 0]
[0 1 0 0 1 1 0]
[1 0 1 0 1 0 0]
[0 1 1 1 1 0 0]
[1 1 1 1 1 1 0]
[0 0 1 0 0 1 0]
[0 1 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra  384   permutation [ 2, 1, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  135   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra  347   permutation [ 1, 3, 4, 5, 6, 2, 7 ]
vertex  6 -> Algebra  287   permutation [ 1, 2, 3, 4, 6, 5, 7 ]
vertex  7 -> Algebra  188   permutation [ 1, 3, 5, 4, 6, 2, 7 ]
-------------------------

Algebra  333

Quiver
[ 1, 4 ], [ 2, 3 ], [ 3, 5 ], [ 4, 3 ], [ 5, 6 ], [ 5, 7 ], [ 6, 3 ], [ 7, 1 ]

Relations
[ 4, 3, 5, 7, 1 ]
[ 3, 5, 7, 1, 4 ]
[ 6, 3, 5 ]
[ 7, 1, 4, 3, 5 ]
[ 3, 5, 6 ]
[ 1, 4, 3, 5, 7 ]
[ 5, 6, 3 ] - [ 5, 7, 1, 4, 3 ]

Cartan matrix
[1 0 1 1 1 0 0]
[1 1 1 0 1 0 1]
[1 0 1 0 1 0 1]
[0 0 1 1 1 0 1]
[1 0 1 1 1 1 1]
[0 0 1 0 0 1 0]
[1 0 1 1 0 0 1]

Good mutations
vertex  2 -> Algebra  361   permutation [ 1, 3, 2, 4, 5, 6, 7 ]
vertex  3 -> Algebra  345   permutation [ 2, 1, 4, 5, 7, 3, 6 ]
vertex  4 -> Algebra  222   permutation [ 2, 3, 5, 6, 7, 1, 4 ]
vertex  7 -> Algebra  181   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  335

Quiver
[ 1, 3 ], [ 1, 5 ], [ 2, 3 ], [ 3, 4 ], [ 4, 1 ], [ 4, 2 ], [ 4, 6 ], [ 5, 4 ], [ 6, 5 ], [ 6, 7 ]

Relations
[ 3, 4, 1 ]
[ 5, 4, 1 ]
[ 3, 4, 2 ]
[ 2, 3, 4 ]
[ 6, 5, 4 ]
[ 5, 4, 6 ]
[ 4, 1, 3 ] - [ 4, 2, 3 ]
[ 1, 3, 4 ] - [ 1, 5, 4 ]
[ 4, 1, 5 ] - [ 4, 6, 5 ]

Cartan matrix
[1 0 1 1 1 0 0]
[0 1 1 0 0 0 0]
[0 0 1 1 0 1 1]
[1 1 1 1 1 1 1]
[0 1 0 1 1 0 0]
[0 0 0 0 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  338   permutation [ 5, 2, 3, 4, 1, 6, 7 ]
vertex  2 -> Algebra  385   permutation [ 1, 3, 2, 4, 5, 6, 7 ]
vertex  7 -> Algebra  342   permutation [ 2, 5, 4, 1, 7, 6, 3 ]
-------------------------

Algebra  338

Quiver
[ 1, 5 ], [ 2, 3 ], [ 3, 5 ], [ 4, 2 ], [ 4, 6 ], [ 5, 4 ], [ 6, 1 ], [ 6, 7 ]

Relations
[ 5, 4, 6, 1 ]
[ 3, 5, 4, 2 ]
[ 5, 4, 2, 3 ]
[ 2, 3, 5, 4 ]
[ 6, 1, 5, 4 ]
[ 1, 5, 4, 6 ]
[ 4, 2, 3, 5 ] - [ 4, 6, 1, 5 ]

Cartan matrix
[1 1 0 1 1 0 0]
[0 1 1 0 1 0 0]
[0 0 1 1 1 1 1]
[1 1 1 1 1 1 1]
[0 1 0 1 1 1 1]
[1 0 0 0 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  185   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  388   permutation [ 1, 3, 2, 4, 5, 6, 7 ]
vertex  3 -> Algebra  341   permutation [ 1, 2, 5, 4, 3, 6, 7 ]
vertex  4 -> Algebra  200   permutation [ 2, 1, 5, 4, 6, 7, 3 ]
vertex  5 -> Algebra  335   permutation [ 5, 2, 3, 4, 1, 6, 7 ]
vertex  7 -> Algebra  352   permutation [ 2, 1, 5, 4, 7, 6, 3 ]
-------------------------

Algebra  341

Quiver
[ 1, 3 ], [ 2, 3 ], [ 3, 4 ], [ 3, 5 ], [ 4, 2 ], [ 4, 6 ], [ 5, 2 ], [ 6, 1 ], [ 6, 7 ]

Relations
[ 3, 4, 6, 1 ]
[ 5, 2, 3 ]
[ 2, 3, 4 ]
[ 6, 1, 3, 4 ]
[ 2, 3, 5 ]
[ 1, 3, 4, 6 ]
[ 3, 4, 2 ] - [ 3, 5, 2 ]
[ 4, 2, 3 ] - [ 4, 6, 1, 3 ]

Cartan matrix
[1 1 1 1 1 0 0]
[0 1 1 0 0 0 0]
[0 1 1 1 1 1 1]
[1 1 1 1 0 1 1]
[0 1 0 0 1 0 0]
[1 0 1 0 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  188   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  380   permutation [ 3, 4, 1, 6, 7, 2, 5 ]
vertex  4 -> Algebra  345   permutation [ 1, 2, 4, 3, 5, 6, 7 ]
vertex  5 -> Algebra  338   permutation [ 1, 2, 5, 4, 3, 6, 7 ]
vertex  6 -> Algebra  376   permutation [ 1, 4, 3, 7, 5, 2, 6 ]
vertex  7 -> Algebra  384   permutation [ 6, 1, 2, 4, 3, 5, 7 ]
-------------------------

Algebra  342

Quiver
[ 1, 7 ], [ 2, 3 ], [ 3, 1 ], [ 3, 4 ], [ 3, 6 ], [ 4, 2 ], [ 4, 7 ], [ 5, 6 ], [ 6, 2 ], [ 7, 3 ]

Relations
[ 7, 3, 1 ]
[ 1, 7, 3 ]
[ 6, 2, 3 ]
[ 2, 3, 4 ]
[ 7, 3, 4 ]
[ 2, 3, 6 ]
[ 3, 4, 2 ] - [ 3, 6, 2 ]
[ 4, 2, 3 ] - [ 4, 7, 3 ]
[ 3, 1, 7 ] - [ 3, 4, 7 ]

Cartan matrix
[1 0 0 0 0 0 1]
[1 1 1 0 0 0 0]
[1 1 1 1 0 1 1]
[0 1 1 1 0 0 1]
[0 1 0 0 1 1 0]
[0 1 0 0 0 1 0]
[0 0 1 0 0 1 1]

Good mutations
vertex  1 -> Algebra  394   permutation [ 6, 4, 7, 3, 1, 2, 5 ]
vertex  4 -> Algebra  352   permutation [ 1, 2, 4, 3, 5, 6, 7 ]
vertex  5 -> Algebra  335   permutation [ 4, 1, 7, 3, 2, 6, 5 ]
vertex  6 -> Algebra  229   permutation [ 6, 4, 1, 3, 7, 2, 5 ]
-------------------------

Algebra  345

Quiver
[ 1, 4 ], [ 2, 3 ], [ 3, 4 ], [ 4, 5 ], [ 4, 6 ], [ 5, 2 ], [ 6, 1 ], [ 6, 3 ], [ 6, 7 ]

Relations
[ 4, 6, 1 ]
[ 3, 4, 5, 2 ]
[ 5, 2, 3, 4 ]
[ 2, 3, 4, 5 ]
[ 1, 4, 6 ]
[ 3, 4, 6 ]
[ 4, 5, 2, 3 ] - [ 4, 6, 3 ]
[ 6, 1, 4 ] - [ 6, 3, 4 ]

Cartan matrix
[1 1 0 1 1 0 0]
[0 1 1 1 0 0 0]
[0 0 1 1 1 0 0]
[0 1 1 1 1 1 1]
[0 1 1 0 1 0 0]
[1 0 1 1 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  194   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra  341   permutation [ 1, 2, 4, 3, 5, 6, 7 ]
vertex  5 -> Algebra  200   permutation [ 2, 1, 4, 3, 6, 7, 5 ]
vertex  6 -> Algebra  333   permutation [ 2, 1, 6, 3, 4, 7, 5 ]
vertex  7 -> Algebra  353   permutation [ 2, 1, 4, 3, 7, 6, 5 ]
-------------------------

Algebra  346

Quiver
[ 1, 3 ], [ 1, 7 ], [ 2, 3 ], [ 3, 4 ], [ 3, 6 ], [ 4, 1 ], [ 4, 5 ], [ 5, 2 ], [ 6, 1 ], [ 7, 6 ]

Relations
[ 7, 6, 1 ]
[ 3, 4, 5, 2 ]
[ 6, 1, 3 ]
[ 1, 3, 4 ]
[ 5, 2, 3, 4 ]
[ 2, 3, 4, 5 ]
[ 6, 1, 7 ]
[ 3, 4, 1 ] - [ 3, 6, 1 ]
[ 4, 1, 3 ] - [ 4, 5, 2, 3 ]
[ 1, 3, 6 ] - [ 1, 7, 6 ]

Cartan matrix
[1 0 1 0 0 1 1]
[1 1 1 1 0 1 0]
[1 0 1 1 1 1 0]
[1 1 1 1 1 1 1]
[0 1 1 0 1 1 0]
[1 0 0 0 0 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra  361   permutation [ 2, 1, 6, 3, 4, 7, 5 ]
vertex  2 -> Algebra  376   permutation [ 4, 3, 1, 2, 7, 6, 5 ]
vertex  3 -> Algebra  231   permutation [ 4, 2, 1, 3, 7, 6, 5 ]
vertex  4 -> Algebra  195   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra  234   permutation [ 2, 4, 6, 3, 1, 7, 5 ]
vertex  6 -> Algebra  194   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  347

Quiver
[ 1, 6 ], [ 2, 3 ], [ 3, 4 ], [ 4, 1 ], [ 4, 5 ], [ 5, 2 ], [ 6, 3 ], [ 7, 6 ]

Relations
[ 6, 3, 4, 1 ]
[ 3, 4, 5, 2 ]
[ 1, 6, 3, 4 ]
[ 5, 2, 3, 4 ]
[ 2, 3, 4, 5 ]
[ 3, 4, 1, 6 ]
[ 4, 1, 6, 3 ] - [ 4, 5, 2, 3 ]

Cartan matrix
[1 0 1 0 0 1 0]
[1 1 1 1 0 0 0]
[1 0 1 1 1 0 0]
[1 1 1 1 1 1 0]
[0 1 1 0 1 0 0]
[0 0 1 1 1 1 0]
[0 0 1 1 1 1 1]

Good mutations
vertex  1 -> Algebra  353   permutation [ 2, 1, 4, 3, 7, 6, 5 ]
vertex  2 -> Algebra  368   permutation [ 4, 7, 1, 2, 6, 3, 5 ]
vertex  3 -> Algebra  290   permutation [ 1, 6, 2, 3, 4, 5, 7 ]
vertex  4 -> Algebra  196   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra  260   permutation [ 2, 4, 1, 3, 7, 6, 5 ]
vertex  7 -> Algebra  194   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  352

Quiver
[ 1, 7 ], [ 2, 3 ], [ 3, 4 ], [ 4, 1 ], [ 4, 6 ], [ 5, 6 ], [ 6, 2 ], [ 7, 3 ]

Relations
[ 7, 3, 4, 1 ]
[ 3, 4, 6, 2 ]
[ 1, 7, 3, 4 ]
[ 6, 2, 3, 4 ]
[ 2, 3, 4, 6 ]
[ 3, 4, 1, 7 ]
[ 4, 1, 7, 3 ] - [ 4, 6, 2, 3 ]

Cartan matrix
[1 0 1 0 0 0 1]
[1 1 1 1 0 0 0]
[1 0 1 1 0 1 0]
[1 1 1 1 0 1 1]
[0 1 1 0 1 1 0]
[0 1 1 0 0 1 0]
[0 0 1 1 0 1 1]

Good mutations
vertex  1 -> Algebra  397   permutation [ 6, 2, 7, 4, 1, 3, 5 ]
vertex  2 -> Algebra  287   permutation [ 2, 6, 1, 4, 7, 3, 5 ]
vertex  3 -> Algebra  342   permutation [ 1, 2, 4, 3, 5, 6, 7 ]
vertex  4 -> Algebra  197   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra  338   permutation [ 2, 1, 7, 4, 3, 6, 5 ]
vertex  6 -> Algebra  231   permutation [ 6, 2, 1, 4, 7, 3, 5 ]
vertex  7 -> Algebra  384   permutation [ 6, 2, 1, 4, 3, 7, 5 ]
-------------------------

Algebra  353

Quiver
[ 1, 4 ], [ 2, 3 ], [ 3, 6 ], [ 3, 7 ], [ 4, 3 ], [ 5, 6 ], [ 6, 2 ], [ 6, 4 ], [ 7, 1 ]

Relations
[ 4, 3, 7, 1 ]
[ 3, 6, 2 ]
[ 7, 1, 4, 3 ]
[ 2, 3, 6 ]
[ 4, 3, 6 ]
[ 1, 4, 3, 7 ]
[ 6, 2, 3 ] - [ 6, 4, 3 ]
[ 3, 6, 4 ] - [ 3, 7, 1, 4 ]

Cartan matrix
[1 0 1 1 0 0 0]
[1 1 1 0 0 0 1]
[1 0 1 1 0 1 1]
[0 0 1 1 0 0 1]
[0 1 1 1 1 1 1]
[0 1 1 1 0 1 1]
[1 0 0 1 0 0 1]

Good mutations
vertex  2 -> Algebra  347   permutation [ 2, 1, 4, 3, 7, 6, 5 ]
vertex  4 -> Algebra  384   permutation [ 6, 2, 1, 4, 3, 7, 5 ]
vertex  5 -> Algebra  345   permutation [ 2, 1, 4, 3, 7, 6, 5 ]
vertex  7 -> Algebra  197   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  361

Quiver
[ 1, 4 ], [ 2, 3 ], [ 2, 5 ], [ 4, 2 ], [ 5, 6 ], [ 5, 7 ], [ 6, 2 ], [ 7, 1 ]

Relations
[ 4, 2, 5, 7, 1 ]
[ 2, 5, 7, 1, 4 ]
[ 6, 2, 5 ]
[ 7, 1, 4, 2, 5 ]
[ 2, 5, 6 ]
[ 1, 4, 2, 5, 7 ]
[ 5, 6, 2 ] - [ 5, 7, 1, 4, 2 ]

Cartan matrix
[1 1 1 1 1 0 0]
[1 1 1 0 1 0 1]
[0 0 1 0 0 0 0]
[0 1 1 1 1 0 1]
[1 1 1 1 1 1 1]
[0 1 1 0 0 1 0]
[1 1 1 1 0 0 1]

Good mutations
vertex  2 -> Algebra  346   permutation [ 2, 1, 4, 5, 7, 3, 6 ]
vertex  3 -> Algebra  333   permutation [ 1, 3, 2, 4, 5, 6, 7 ]
vertex  4 -> Algebra  280   permutation [ 3, 2, 5, 6, 7, 1, 4 ]
vertex  7 -> Algebra  213   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  368

Quiver
[ 1, 3 ], [ 1, 7 ], [ 2, 5 ], [ 3, 5 ], [ 4, 7 ], [ 5, 6 ], [ 6, 1 ], [ 6, 4 ], [ 7, 6 ]

Relations
[ 3, 5, 6, 1 ]
[ 7, 6, 1 ]
[ 5, 6, 1, 3 ]
[ 7, 6, 4 ]
[ 6, 1, 3, 5 ]
[ 4, 7, 6 ]
[ 1, 3, 5, 6 ] - [ 1, 7, 6 ]
[ 6, 1, 7 ] - [ 6, 4, 7 ]

Cartan matrix
[1 0 1 0 1 1 1]
[1 1 0 1 1 1 1]
[0 0 1 1 1 1 0]
[0 0 0 1 0 0 1]
[1 0 0 1 1 1 1]
[1 0 1 1 0 1 1]
[0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra  254   permutation [ 3, 6, 4, 1, 7, 5, 2 ]
vertex  2 -> Algebra  252   permutation [ 3, 6, 4, 1, 7, 5, 2 ]
vertex  4 -> Algebra  347   permutation [ 3, 4, 6, 1, 7, 5, 2 ]
vertex  7 -> Algebra  390   permutation [ 1, 3, 2, 6, 5, 7, 4 ]
-------------------------

Algebra  376

Quiver
[ 1, 3 ], [ 1, 7 ], [ 2, 1 ], [ 2, 4 ], [ 2, 6 ], [ 3, 2 ], [ 3, 5 ], [ 4, 7 ], [ 5, 6 ], [ 6, 3 ], [ 7, 2 ]

Relations
[ 3, 2, 1 ]
[ 7, 2, 1 ]
[ 4, 7, 2 ]
[ 6, 3, 2 ]
[ 5, 6, 3 ]
[ 7, 2, 4 ]
[ 6, 3, 5 ]
[ 1, 3, 2 ] - [ 1, 7, 2 ]
[ 2, 1, 3 ] - [ 2, 6, 3 ]
[ 3, 2, 6 ] - [ 3, 5, 6 ]
[ 2, 1, 7 ] - [ 2, 4, 7 ]

Cartan matrix
[1 1 1 0 1 1 1]
[1 1 1 1 0 1 1]
[0 1 1 1 1 1 0]
[0 0 0 1 0 0 1]
[0 0 0 0 1 1 0]
[0 0 1 0 0 1 0]
[0 1 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra  253   permutation [ 3, 2, 4, 1, 7, 6, 5 ]
vertex  2 -> Algebra  222   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra  346   permutation [ 3, 4, 2, 1, 7, 6, 5 ]
vertex  6 -> Algebra  252   permutation [ 3, 2, 4, 1, 7, 6, 5 ]
vertex  7 -> Algebra  341   permutation [ 1, 6, 3, 2, 5, 7, 4 ]
-------------------------

Algebra  380

Quiver
[ 1, 6 ], [ 2, 4 ], [ 3, 1 ], [ 4, 3 ], [ 4, 5 ], [ 6, 2 ], [ 6, 7 ]

Relations
[ 6, 2, 4, 3, 1 ]
[ 4, 3, 1, 6, 2 ]
[ 1, 6, 2, 4, 3 ]
[ 3, 1, 6, 2, 4 ]
[ 2, 4, 3, 1, 6 ]

Cartan matrix
[1 1 0 1 1 1 1]
[1 1 1 1 1 0 0]
[1 1 1 0 0 1 1]
[1 0 1 1 1 1 1]
[0 0 0 0 1 0 0]
[0 1 1 1 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  4 -> Algebra  252   permutation [ 1, 2, 5, 3, 4, 6, 7 ]
vertex  5 -> Algebra  401   permutation [ 4, 3, 1, 2, 6, 7, 5 ]
vertex  6 -> Algebra  341   permutation [ 3, 6, 1, 2, 7, 4, 5 ]
vertex  7 -> Algebra  390   permutation [ 3, 1, 7, 2, 6, 4, 5 ]
-------------------------

Algebra  384

Quiver
[ 1, 2 ], [ 2, 5 ], [ 3, 5 ], [ 4, 1 ], [ 4, 3 ], [ 5, 4 ], [ 5, 6 ], [ 6, 3 ], [ 7, 1 ]

Relations
[ 2, 5, 4, 1 ]
[ 5, 4, 1, 2 ]
[ 1, 2, 5, 4 ]
[ 3, 5, 4 ]
[ 6, 3, 5 ]
[ 3, 5, 6 ]
[ 5, 4, 3 ] - [ 5, 6, 3 ]
[ 4, 1, 2, 5 ] - [ 4, 3, 5 ]

Cartan matrix
[1 1 0 0 1 1 0]
[0 1 1 1 1 1 0]
[0 0 1 0 1 0 0]
[1 1 1 1 1 0 0]
[1 0 1 1 1 1 0]
[0 0 1 0 0 1 0]
[1 1 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra  234   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  290   permutation [ 2, 1, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra  401   permutation [ 1, 2, 5, 4, 3, 6, 7 ]
vertex  4 -> Algebra  353   permutation [ 3, 2, 5, 4, 7, 1, 6 ]
vertex  6 -> Algebra  352   permutation [ 3, 2, 5, 4, 7, 1, 6 ]
vertex  7 -> Algebra  341   permutation [ 2, 3, 5, 4, 6, 1, 7 ]
-------------------------

Algebra  385

Quiver
[ 1, 2 ], [ 1, 5 ], [ 2, 3 ], [ 3, 4 ], [ 4, 1 ], [ 4, 6 ], [ 5, 4 ], [ 6, 5 ], [ 6, 7 ]

Relations
[ 2, 3, 4, 1 ]
[ 5, 4, 1 ]
[ 3, 4, 1, 2 ]
[ 4, 1, 2, 3 ]
[ 6, 5, 4 ]
[ 5, 4, 6 ]
[ 1, 2, 3, 4 ] - [ 1, 5, 4 ]
[ 4, 1, 5 ] - [ 4, 6, 5 ]

Cartan matrix
[1 1 1 1 1 0 0]
[0 1 1 1 0 1 1]
[1 0 1 1 1 1 1]
[1 1 0 1 1 1 1]
[0 0 0 1 1 0 0]
[0 0 0 0 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  388   permutation [ 5, 2, 3, 4, 1, 6, 7 ]
vertex  3 -> Algebra  335   permutation [ 1, 3, 2, 4, 5, 6, 7 ]
vertex  5 -> Algebra  237   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra  394   permutation [ 6, 1, 2, 4, 3, 5, 7 ]
-------------------------

Algebra  387

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 4 ], [ 4, 5 ], [ 5, 1 ], [ 5, 6 ], [ 7, 6 ]

Relations
[ 2, 3, 4, 5, 1 ]
[ 3, 4, 5, 1, 2 ]
[ 4, 5, 1, 2, 3 ]
[ 5, 1, 2, 3, 4 ]
[ 1, 2, 3, 4, 5 ]

Cartan matrix
[1 1 1 1 0 0 0]
[0 1 1 1 1 1 0]
[1 0 1 1 1 1 0]
[1 1 0 1 1 1 0]
[1 1 1 0 1 1 0]
[0 0 0 0 0 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  5 -> Algebra  394   permutation [ 6, 1, 2, 4, 3, 5, 7 ]
vertex  6 -> Algebra  251   permutation [ 5, 1, 2, 4, 3, 6, 7 ]
vertex  7 -> Algebra  237   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  388

Quiver
[ 1, 5 ], [ 2, 3 ], [ 2, 5 ], [ 3, 4 ], [ 4, 2 ], [ 4, 6 ], [ 5, 4 ], [ 6, 1 ], [ 6, 7 ]

Relations
[ 5, 4, 6, 1 ]
[ 3, 4, 2 ]
[ 5, 4, 2 ]
[ 4, 2, 3 ]
[ 6, 1, 5, 4 ]
[ 1, 5, 4, 6 ]
[ 2, 3, 4 ] - [ 2, 5, 4 ]
[ 4, 2, 5 ] - [ 4, 6, 1, 5 ]

Cartan matrix
[1 0 0 1 1 0 0]
[0 1 1 1 1 1 1]
[1 0 1 1 0 1 1]
[1 1 0 1 1 1 1]
[0 0 0 1 1 1 1]
[1 0 0 0 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  390   permutation [ 1, 5, 3, 4, 2, 6, 7 ]
vertex  3 -> Algebra  338   permutation [ 1, 3, 2, 4, 5, 6, 7 ]
vertex  5 -> Algebra  385   permutation [ 5, 2, 3, 4, 1, 6, 7 ]
vertex  7 -> Algebra  397   permutation [ 6, 1, 2, 4, 3, 5, 7 ]
-------------------------

Algebra  390

Quiver
[ 1, 2 ], [ 2, 5 ], [ 3, 5 ], [ 4, 6 ], [ 5, 4 ], [ 6, 1 ], [ 6, 7 ]

Relations
[ 2, 5, 4, 6, 1 ]
[ 5, 4, 6, 1, 2 ]
[ 6, 1, 2, 5, 4 ]
[ 4, 6, 1, 2, 5 ]
[ 1, 2, 5, 4, 6 ]

Cartan matrix
[1 1 0 1 1 0 0]
[0 1 0 1 1 1 1]
[1 0 1 1 1 1 1]
[1 1 0 1 0 1 1]
[1 0 0 1 1 1 1]
[1 1 0 0 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  3 -> Algebra  380   permutation [ 2, 4, 1, 6, 7, 5, 3 ]
vertex  5 -> Algebra  388   permutation [ 1, 5, 3, 4, 2, 6, 7 ]
vertex  6 -> Algebra  368   permutation [ 1, 3, 2, 7, 5, 4, 6 ]
vertex  7 -> Algebra  400   permutation [ 6, 1, 2, 4, 3, 5, 7 ]
-------------------------

Algebra  392

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 5 ], [ 4, 1 ], [ 5, 4 ], [ 6, 1 ], [ 7, 6 ]

Relations
[ 2, 3, 5, 4, 1 ]
[ 3, 5, 4, 1, 2 ]
[ 5, 4, 1, 2, 3 ]
[ 1, 2, 3, 5, 4 ]
[ 4, 1, 2, 3, 5 ]

Cartan matrix
[1 1 1 0 1 0 0]
[0 1 1 1 1 0 0]
[1 0 1 1 1 0 0]
[1 1 1 1 0 0 0]
[1 1 0 1 1 0 0]
[1 1 1 0 1 1 0]
[1 1 1 0 1 1 1]

Good mutations
vertex  1 -> Algebra  254   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra  251   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  394

Quiver
[ 1, 6 ], [ 2, 3 ], [ 2, 6 ], [ 3, 5 ], [ 4, 1 ], [ 4, 2 ], [ 5, 4 ], [ 6, 4 ], [ 7, 1 ]

Relations
[ 6, 4, 1 ]
[ 3, 5, 4, 2 ]
[ 6, 4, 2 ]
[ 5, 4, 2, 3 ]
[ 1, 6, 4 ]
[ 4, 2, 3, 5 ]
[ 2, 3, 5, 4 ] - [ 2, 6, 4 ]
[ 4, 1, 6 ] - [ 4, 2, 6 ]

Cartan matrix
[1 0 0 0 0 1 0]
[0 1 1 1 1 1 0]
[1 0 1 1 1 0 0]
[1 1 1 1 0 1 0]
[1 1 0 1 1 1 0]
[0 0 0 1 0 1 0]
[1 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra  253   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  397   permutation [ 1, 6, 3, 4, 5, 2, 7 ]
vertex  5 -> Algebra  342   permutation [ 5, 6, 4, 2, 7, 1, 3 ]
vertex  6 -> Algebra  387   permutation [ 2, 3, 5, 4, 6, 1, 7 ]
vertex  7 -> Algebra  385   permutation [ 2, 3, 5, 4, 6, 1, 7 ]
-------------------------

Algebra  397

Quiver
[ 1, 2 ], [ 2, 6 ], [ 3, 5 ], [ 3, 6 ], [ 4, 1 ], [ 4, 3 ], [ 5, 4 ], [ 6, 4 ], [ 7, 1 ]

Relations
[ 2, 6, 4, 1 ]
[ 6, 4, 1, 2 ]
[ 5, 4, 3 ]
[ 6, 4, 3 ]
[ 1, 2, 6, 4 ]
[ 4, 3, 5 ]
[ 3, 5, 4 ] - [ 3, 6, 4 ]
[ 4, 1, 2, 6 ] - [ 4, 3, 6 ]

Cartan matrix
[1 1 0 0 0 1 0]
[0 1 0 1 0 1 0]
[1 0 1 1 1 1 0]
[1 1 1 1 0 1 0]
[1 1 0 1 1 0 0]
[1 0 0 1 0 1 0]
[1 1 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra  257   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra  400   permutation [ 1, 2, 6, 4, 5, 3, 7 ]
vertex  5 -> Algebra  352   permutation [ 5, 2, 6, 4, 7, 1, 3 ]
vertex  6 -> Algebra  394   permutation [ 1, 6, 3, 4, 5, 2, 7 ]
vertex  7 -> Algebra  388   permutation [ 2, 3, 5, 4, 6, 1, 7 ]
-------------------------

Algebra  400

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 6 ], [ 4, 1 ], [ 5, 6 ], [ 6, 4 ], [ 7, 1 ]

Relations
[ 2, 3, 6, 4, 1 ]
[ 3, 6, 4, 1, 2 ]
[ 6, 4, 1, 2, 3 ]
[ 1, 2, 3, 6, 4 ]
[ 4, 1, 2, 3, 6 ]

Cartan matrix
[1 1 1 0 0 1 0]
[0 1 1 1 0 1 0]
[1 0 1 1 0 1 0]
[1 1 1 1 0 0 0]
[1 1 0 1 1 1 0]
[1 1 0 1 0 1 0]
[1 1 1 0 0 1 1]

Good mutations
vertex  1 -> Algebra  260   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra  401   permutation [ 1, 2, 3, 4, 6, 5, 7 ]
vertex  6 -> Algebra  397   permutation [ 1, 2, 6, 4, 5, 3, 7 ]
vertex  7 -> Algebra  390   permutation [ 2, 3, 5, 4, 6, 1, 7 ]
-------------------------

Algebra  401

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 5 ], [ 4, 1 ], [ 5, 4 ], [ 5, 6 ], [ 7, 1 ]

Relations
[ 2, 3, 5, 4, 1 ]
[ 3, 5, 4, 1, 2 ]
[ 5, 4, 1, 2, 3 ]
[ 1, 2, 3, 5, 4 ]
[ 4, 1, 2, 3, 5 ]

Cartan matrix
[1 1 1 0 1 1 0]
[0 1 1 1 1 1 0]
[1 0 1 1 1 1 0]
[1 1 1 1 0 0 0]
[1 1 0 1 1 1 0]
[0 0 0 0 0 1 0]
[1 1 1 0 1 1 1]

Good mutations
vertex  1 -> Algebra  263   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra  384   permutation [ 1, 2, 5, 4, 3, 6, 7 ]
vertex  6 -> Algebra  400   permutation [ 1, 2, 3, 4, 6, 5, 7 ]
vertex  7 -> Algebra  380   permutation [ 3, 4, 2, 1, 7, 5, 6 ]
-------------------------



==> anc/txt/E7_7.txt <==
Algebra   83

Quiver
[ 1, 2 ], [ 2, 5 ], [ 3, 4 ], [ 4, 2 ], [ 5, 3 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ]

Relations
[ 5, 3, 4, 2 ]
[ 4, 2, 5, 3 ]
[ 2, 5, 3, 4 ]
[ 3, 4, 2, 5 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]

Cartan matrix
[1 1 1 0 1 0 1]
[0 1 1 0 1 0 1]
[0 1 1 1 0 0 0]
[0 1 0 1 1 0 1]
[0 0 1 1 1 0 1]
[0 0 1 1 1 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra  130   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  218   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  130

Quiver
[ 2, 1 ], [ 2, 5 ], [ 3, 4 ], [ 4, 2 ], [ 5, 3 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ]

Relations
[ 5, 3, 4, 2 ]
[ 4, 2, 5, 3 ]
[ 2, 5, 3, 4 ]
[ 3, 4, 2, 5 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]

Cartan matrix
[1 0 0 0 0 0 0]
[1 1 1 0 1 0 1]
[1 1 1 1 0 0 0]
[1 1 0 1 1 0 1]
[0 0 1 1 1 0 1]
[0 0 1 1 1 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra   83   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  277   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  176

Quiver
[ 1, 5 ], [ 2, 3 ], [ 3, 4 ], [ 4, 1 ], [ 5, 3 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ]

Relations
[ 5, 3, 4, 1 ]
[ 4, 1, 5, 3 ]
[ 1, 5, 3, 4 ]
[ 3, 4, 1, 5 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]

Cartan matrix
[1 0 1 0 1 0 1]
[1 1 1 1 0 0 0]
[1 0 1 1 0 0 0]
[1 0 0 1 1 0 1]
[0 0 1 1 1 0 1]
[0 0 1 1 1 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  2 -> Algebra  208   permutation [ 1, 3, 2, 4, 5, 6, 7 ]
vertex  3 -> Algebra  186   permutation [ 1, 2, 4, 3, 5, 6, 7 ]
-------------------------

Algebra  186

Quiver
[ 1, 5 ], [ 2, 3 ], [ 3, 1 ], [ 3, 4 ], [ 4, 2 ], [ 4, 5 ], [ 5, 3 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ]

Relations
[ 5, 3, 1 ]
[ 3, 4, 2 ]
[ 1, 5, 3 ]
[ 2, 3, 4 ]
[ 5, 3, 4 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 4, 2, 3 ] - [ 4, 5, 3 ]
[ 3, 1, 5 ] - [ 3, 4, 5 ]

Cartan matrix
[1 0 0 0 1 0 1]
[1 1 1 0 0 0 0]
[1 0 1 1 1 0 1]
[0 1 1 1 1 0 1]
[0 0 1 0 1 0 1]
[0 0 1 0 1 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra  336   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  239   permutation [ 1, 3, 2, 4, 5, 6, 7 ]
vertex  4 -> Algebra  176   permutation [ 1, 2, 4, 3, 5, 6, 7 ]
-------------------------

Algebra  208

Quiver
[ 1, 5 ], [ 2, 3 ], [ 2, 4 ], [ 4, 1 ], [ 5, 2 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ]

Relations
[ 5, 2, 4, 1 ]
[ 4, 1, 5, 2 ]
[ 1, 5, 2, 4 ]
[ 2, 4, 1, 5 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]

Cartan matrix
[1 1 1 0 1 0 1]
[1 1 1 1 0 0 0]
[0 0 1 0 0 0 0]
[1 0 0 1 1 0 1]
[0 1 1 1 1 0 1]
[0 1 1 1 1 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  2 -> Algebra  218   permutation [ 1, 4, 3, 2, 5, 6, 7 ]
vertex  3 -> Algebra  176   permutation [ 1, 3, 2, 4, 5, 6, 7 ]
-------------------------

Algebra  218

Quiver
[ 1, 5 ], [ 2, 1 ], [ 2, 4 ], [ 3, 4 ], [ 4, 5 ], [ 5, 2 ], [ 5, 3 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ]

Relations
[ 5, 2, 1 ]
[ 1, 5, 2 ]
[ 4, 5, 2 ]
[ 4, 5, 3 ]
[ 3, 4, 5 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 5, 2, 4 ] - [ 5, 3, 4 ]
[ 2, 1, 5 ] - [ 2, 4, 5 ]

Cartan matrix
[1 0 1 0 1 0 1]
[1 1 0 1 1 0 1]
[0 0 1 1 0 0 0]
[0 0 0 1 1 0 1]
[0 1 1 1 1 0 1]
[0 1 1 1 1 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra  365   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra   83   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra  239   permutation [ 1, 2, 4, 3, 5, 6, 7 ]
vertex  4 -> Algebra  208   permutation [ 1, 4, 3, 2, 5, 6, 7 ]
-------------------------

Algebra  239

Quiver
[ 1, 5 ], [ 2, 1 ], [ 2, 3 ], [ 3, 4 ], [ 4, 5 ], [ 5, 2 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ]

Relations
[ 5, 2, 1 ]
[ 1, 5, 2 ]
[ 3, 4, 5, 2 ]
[ 4, 5, 2, 3 ]
[ 5, 2, 3, 4 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 2, 1, 5 ] - [ 2, 3, 4, 5 ]

Cartan matrix
[1 0 0 0 1 0 1]
[1 1 1 1 1 0 1]
[0 0 1 1 1 0 1]
[0 1 0 1 1 0 1]
[0 1 1 0 1 0 1]
[0 1 1 0 1 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  3 -> Algebra  186   permutation [ 1, 3, 2, 4, 5, 6, 7 ]
vertex  4 -> Algebra  218   permutation [ 1, 2, 4, 3, 5, 6, 7 ]
-------------------------

Algebra  277

Quiver
[ 1, 2 ], [ 2, 4 ], [ 3, 4 ], [ 4, 1 ], [ 4, 5 ], [ 5, 2 ], [ 5, 3 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ]

Relations
[ 2, 4, 1 ]
[ 4, 5, 3 ]
[ 1, 2, 4 ]
[ 2, 4, 5 ]
[ 3, 4, 5 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 4, 1, 2 ] - [ 4, 5, 2 ]
[ 5, 2, 4 ] - [ 5, 3, 4 ]

Cartan matrix
[1 1 0 0 0 0 0]
[0 1 0 1 0 0 0]
[1 0 1 1 0 0 0]
[1 1 0 1 1 0 1]
[0 1 1 1 1 0 1]
[0 1 1 1 1 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra  365   permutation [ 2, 1, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  130   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  3 -> Algebra  294   permutation [ 1, 2, 4, 3, 5, 6, 7 ]
-------------------------

Algebra  294

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 1 ], [ 3, 4 ], [ 4, 5 ], [ 5, 2 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ]

Relations
[ 2, 3, 1 ]
[ 1, 2, 3 ]
[ 4, 5, 2, 3 ]
[ 5, 2, 3, 4 ]
[ 2, 3, 4, 5 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 3, 1, 2 ] - [ 3, 4, 5, 2 ]

Cartan matrix
[1 1 0 0 0 0 0]
[0 1 1 1 0 0 0]
[1 1 1 1 1 0 1]
[0 1 0 1 1 0 1]
[0 1 1 0 1 0 1]
[0 1 1 0 1 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  4 -> Algebra  277   permutation [ 1, 2, 4, 3, 5, 6, 7 ]
-------------------------

Algebra  336

Quiver
[ 1, 3 ], [ 2, 3 ], [ 3, 4 ], [ 4, 2 ], [ 4, 5 ], [ 5, 1 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ]

Relations
[ 3, 4, 5, 1 ]
[ 3, 4, 2 ]
[ 2, 3, 4 ]
[ 5, 1, 3, 4 ]
[ 1, 3, 4, 5 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 4, 2, 3 ] - [ 4, 5, 1, 3 ]

Cartan matrix
[1 0 1 1 0 0 0]
[0 1 1 0 0 0 0]
[0 0 1 1 1 0 1]
[1 1 1 1 1 0 1]
[1 0 1 0 1 0 1]
[1 0 1 0 1 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra  186   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  365

Quiver
[ 1, 2 ], [ 2, 4 ], [ 3, 4 ], [ 4, 5 ], [ 5, 1 ], [ 5, 3 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ]

Relations
[ 2, 4, 5, 1 ]
[ 4, 5, 1, 2 ]
[ 4, 5, 3 ]
[ 1, 2, 4, 5 ]
[ 3, 4, 5 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 5, 1, 2, 4 ] - [ 5, 3, 4 ]

Cartan matrix
[1 1 0 1 0 0 0]
[0 1 0 1 1 0 1]
[0 0 1 1 0 0 0]
[1 0 0 1 1 0 1]
[1 1 1 1 1 0 1]
[1 1 1 1 1 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra  218   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  2 -> Algebra  277   permutation [ 2, 1, 3, 4, 5, 6, 7 ]
-------------------------



==> anc/txt/E7_8.txt <==
Algebra   93

Quiver
[ 1, 2 ], [ 2, 5 ], [ 3, 2 ], [ 3, 4 ], [ 4, 5 ], [ 5, 3 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ]

Relations
[ 5, 3, 2 ]
[ 2, 5, 3 ]
[ 4, 5, 3 ]
[ 5, 3, 4 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 3, 2, 5 ] - [ 3, 4, 5 ]

Cartan matrix
[1 1 0 0 1 0 1]
[0 1 0 0 1 0 1]
[0 1 1 1 1 0 1]
[0 0 0 1 1 0 1]
[0 0 1 0 1 0 1]
[0 0 1 0 1 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra  140   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra  244   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  140

Quiver
[ 2, 1 ], [ 2, 5 ], [ 3, 2 ], [ 3, 4 ], [ 4, 5 ], [ 5, 3 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ]

Relations
[ 5, 3, 2 ]
[ 2, 5, 3 ]
[ 4, 5, 3 ]
[ 5, 3, 4 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 3, 2, 5 ] - [ 3, 4, 5 ]

Cartan matrix
[1 0 0 0 0 0 0]
[1 1 0 0 1 0 1]
[1 1 1 1 1 0 1]
[0 0 0 1 1 0 1]
[0 0 1 0 1 0 1]
[0 0 1 0 1 1 0]
[0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra   93   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra  299   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  244

Quiver
[ 1, 2 ], [ 2, 7 ], [ 3, 5 ], [ 4, 7 ], [ 5, 2 ], [ 5, 4 ], [ 5, 6 ], [ 6, 3 ], [ 7, 5 ]

Relations
[ 7, 5, 2 ]
[ 5, 6, 3 ]
[ 7, 5, 4 ]
[ 2, 7, 5 ]
[ 4, 7, 5 ]
[ 6, 3, 5 ]
[ 3, 5, 6 ]
[ 5, 2, 7 ] - [ 5, 4, 7 ]

Cartan matrix
[1 1 0 0 0 0 1]
[0 1 0 0 0 0 1]
[0 1 1 1 1 0 1]
[0 0 0 1 0 0 1]
[0 1 0 1 1 1 1]
[0 0 1 0 0 1 0]
[0 0 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra  299   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra   93   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------

Algebra  299

Quiver
[ 2, 1 ], [ 2, 7 ], [ 3, 5 ], [ 4, 7 ], [ 5, 2 ], [ 5, 4 ], [ 5, 6 ], [ 6, 3 ], [ 7, 5 ]

Relations
[ 7, 5, 2 ]
[ 5, 6, 3 ]
[ 7, 5, 4 ]
[ 2, 7, 5 ]
[ 4, 7, 5 ]
[ 6, 3, 5 ]
[ 3, 5, 6 ]
[ 5, 2, 7 ] - [ 5, 4, 7 ]

Cartan matrix
[1 0 0 0 0 0 0]
[1 1 0 0 0 0 1]
[1 1 1 1 1 0 1]
[0 0 0 1 0 0 1]
[1 1 0 1 1 1 1]
[0 0 1 0 0 1 0]
[0 0 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra  244   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra  140   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
-------------------------



==> anc/txt/E7_9.txt <==
Algebra  114

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 4 ], [ 4, 2 ], [ 4, 5 ], [ 5, 3 ], [ 5, 6 ], [ 6, 7 ]

Relations
[ 3, 4, 2 ]
[ 2, 3, 4 ]
[ 5, 3, 4 ]
[ 3, 4, 5 ]
[ 4, 2, 3 ] - [ 4, 5, 3 ]

Cartan matrix
[1 1 1 0 0 0 0]
[0 1 1 0 0 0 0]
[0 0 1 1 0 0 0]
[0 1 1 1 1 1 1]
[0 0 1 0 1 1 1]
[0 0 0 0 0 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  161   permutation [ 2, 1, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra  264   permutation [ 1, 2, 4, 3, 5, 7, 6 ]
-------------------------

Algebra  161

Quiver
[ 1, 2 ], [ 1, 3 ], [ 3, 4 ], [ 4, 1 ], [ 4, 5 ], [ 5, 3 ], [ 5, 6 ], [ 6, 7 ]

Relations
[ 3, 4, 1 ]
[ 1, 3, 4 ]
[ 5, 3, 4 ]
[ 3, 4, 5 ]
[ 4, 1, 3 ] - [ 4, 5, 3 ]

Cartan matrix
[1 1 1 0 0 0 0]
[0 1 0 0 0 0 0]
[0 0 1 1 0 0 0]
[1 1 1 1 1 1 1]
[0 0 1 0 1 1 1]
[0 0 0 0 0 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  114   permutation [ 2, 1, 3, 4, 5, 6, 7 ]
vertex  7 -> Algebra  319   permutation [ 2, 1, 4, 3, 5, 7, 6 ]
-------------------------

Algebra  178

Quiver
[ 1, 5 ], [ 2, 3 ], [ 3, 5 ], [ 4, 1 ], [ 4, 3 ], [ 5, 4 ], [ 6, 1 ], [ 6, 7 ]

Relations
[ 5, 4, 1 ]
[ 5, 4, 3 ]
[ 1, 5, 4 ]
[ 3, 5, 4 ]
[ 4, 1, 5 ] - [ 4, 3, 5 ]

Cartan matrix
[1 0 0 0 1 0 0]
[0 1 1 0 1 0 0]
[0 0 1 0 1 0 0]
[1 0 1 1 1 0 0]
[0 0 0 1 1 0 0]
[1 0 0 0 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  210   permutation [ 1, 3, 2, 4, 5, 6, 7 ]
vertex  6 -> Algebra  264   permutation [ 2, 3, 4, 5, 1, 7, 6 ]
vertex  7 -> Algebra  261   permutation [ 2, 3, 4, 5, 7, 6, 1 ]
-------------------------

Algebra  210

Quiver
[ 1, 5 ], [ 2, 3 ], [ 2, 5 ], [ 4, 1 ], [ 4, 2 ], [ 5, 4 ], [ 6, 1 ], [ 6, 7 ]

Relations
[ 5, 4, 1 ]
[ 5, 4, 2 ]
[ 1, 5, 4 ]
[ 2, 5, 4 ]
[ 4, 1, 5 ] - [ 4, 2, 5 ]

Cartan matrix
[1 0 0 0 1 0 0]
[0 1 1 0 1 0 0]
[0 0 1 0 0 0 0]
[1 1 1 1 1 0 0]
[0 0 0 1 1 0 0]
[1 0 0 0 1 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  3 -> Algebra  178   permutation [ 1, 3, 2, 4, 5, 6, 7 ]
vertex  6 -> Algebra  319   permutation [ 3, 2, 4, 5, 1, 7, 6 ]
vertex  7 -> Algebra  316   permutation [ 3, 2, 4, 5, 7, 6, 1 ]
-------------------------

Algebra  261

Quiver
[ 1, 2 ], [ 2, 4 ], [ 3, 2 ], [ 3, 7 ], [ 4, 3 ], [ 5, 6 ], [ 6, 7 ], [ 7, 4 ]

Relations
[ 4, 3, 2 ]
[ 2, 4, 3 ]
[ 7, 4, 3 ]
[ 4, 3, 7 ]
[ 3, 2, 4 ] - [ 3, 7, 4 ]

Cartan matrix
[1 1 0 1 0 0 0]
[0 1 0 1 0 0 0]
[0 1 1 1 0 0 1]
[0 0 1 1 0 0 0]
[0 0 0 1 1 1 1]
[0 0 0 1 0 1 1]
[0 0 0 1 0 0 1]

Good mutations
vertex  1 -> Algebra  316   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra  178   permutation [ 7, 1, 2, 3, 4, 6, 5 ]
-------------------------

Algebra  264

Quiver
[ 1, 2 ], [ 2, 4 ], [ 3, 2 ], [ 3, 5 ], [ 4, 3 ], [ 5, 4 ], [ 5, 7 ], [ 6, 7 ]

Relations
[ 4, 3, 2 ]
[ 2, 4, 3 ]
[ 5, 4, 3 ]
[ 4, 3, 5 ]
[ 3, 2, 4 ] - [ 3, 5, 4 ]

Cartan matrix
[1 1 0 1 0 0 0]
[0 1 0 1 0 0 0]
[0 1 1 1 1 0 1]
[0 0 1 1 0 0 0]
[0 0 0 1 1 0 1]
[0 0 0 0 0 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  319   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra  114   permutation [ 1, 2, 4, 3, 5, 7, 6 ]
vertex  7 -> Algebra  178   permutation [ 5, 1, 2, 3, 4, 7, 6 ]
-------------------------

Algebra  316

Quiver
[ 2, 1 ], [ 2, 4 ], [ 3, 2 ], [ 3, 7 ], [ 4, 3 ], [ 5, 6 ], [ 6, 7 ], [ 7, 4 ]

Relations
[ 4, 3, 2 ]
[ 2, 4, 3 ]
[ 7, 4, 3 ]
[ 4, 3, 7 ]
[ 3, 2, 4 ] - [ 3, 7, 4 ]

Cartan matrix
[1 0 0 0 0 0 0]
[1 1 0 1 0 0 0]
[1 1 1 1 0 0 1]
[0 0 1 1 0 0 0]
[0 0 0 1 1 1 1]
[0 0 0 1 0 1 1]
[0 0 0 1 0 0 1]

Good mutations
vertex  1 -> Algebra  261   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  5 -> Algebra  210   permutation [ 7, 2, 1, 3, 4, 6, 5 ]
-------------------------

Algebra  319

Quiver
[ 2, 1 ], [ 2, 4 ], [ 3, 2 ], [ 3, 5 ], [ 4, 3 ], [ 5, 4 ], [ 5, 7 ], [ 6, 7 ]

Relations
[ 4, 3, 2 ]
[ 2, 4, 3 ]
[ 5, 4, 3 ]
[ 4, 3, 5 ]
[ 3, 2, 4 ] - [ 3, 5, 4 ]

Cartan matrix
[1 0 0 0 0 0 0]
[1 1 0 1 0 0 0]
[1 1 1 1 1 0 1]
[0 0 1 1 0 0 0]
[0 0 0 1 1 0 1]
[0 0 0 0 0 1 1]
[0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  264   permutation [ 1, 2, 3, 4, 5, 6, 7 ]
vertex  6 -> Algebra  161   permutation [ 2, 1, 4, 3, 5, 7, 6 ]
vertex  7 -> Algebra  210   permutation [ 5, 2, 1, 3, 4, 7, 6 ]
-------------------------



==> anc/txt/E8_1.txt <==
Algebra    1

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 4 ], [ 3, 8 ], [ 4, 5 ], [ 5, 6 ], [ 6, 7 ]

Relations
None

Cartan matrix
[1 1 1 1 1 1 1 1]
[0 1 1 1 1 1 1 1]
[0 0 1 1 1 1 1 1]
[0 0 0 1 1 1 1 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra    2   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra    8   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra    9   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra    2

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 4 ], [ 3, 8 ], [ 4, 5 ], [ 5, 6 ], [ 6, 7 ]

Relations
None

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 1 1 1 1 1]
[0 0 1 1 1 1 1 1]
[0 0 0 1 1 1 1 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra    1   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra   10   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra   15   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra   16   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra    8

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 4 ], [ 3, 8 ], [ 4, 5 ], [ 5, 6 ], [ 7, 6 ]

Relations
None

Cartan matrix
[1 1 1 1 1 1 0 1]
[0 1 1 1 1 1 0 1]
[0 0 1 1 1 1 0 1]
[0 0 0 1 1 1 0 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra   15   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra   42   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra    1   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra   43   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra    9

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 4 ], [ 4, 5 ], [ 5, 6 ], [ 6, 7 ], [ 8, 3 ]

Relations
None

Cartan matrix
[1 1 1 1 1 1 1 0]
[0 1 1 1 1 1 1 0]
[0 0 1 1 1 1 1 0]
[0 0 0 1 1 1 1 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 1 1 1 1 1 1]

Good mutations
vertex  1 -> Algebra   16   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra   43   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra    1   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra   10

Quiver
[ 1, 2 ], [ 3, 2 ], [ 3, 4 ], [ 3, 8 ], [ 4, 5 ], [ 5, 6 ], [ 6, 7 ]

Relations
None

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[0 1 1 1 1 1 1 1]
[0 0 0 1 1 1 1 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra   17   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra    2   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra   45   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra   49   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra   50   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra   15

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 4 ], [ 3, 8 ], [ 4, 5 ], [ 5, 6 ], [ 7, 6 ]

Relations
None

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 1 1 1 0 1]
[0 0 1 1 1 1 0 1]
[0 0 0 1 1 1 0 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra    8   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra   49   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra   69   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra    2   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra   70   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra   16

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 4 ], [ 4, 5 ], [ 5, 6 ], [ 6, 7 ], [ 8, 3 ]

Relations
None

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 1 1 1 1 0]
[0 0 1 1 1 1 1 0]
[0 0 0 1 1 1 1 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 1 1 1 1 1 1]

Good mutations
vertex  1 -> Algebra    9   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra   50   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra   70   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra    2   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra   17

Quiver
[ 1, 2 ], [ 3, 1 ], [ 3, 4 ], [ 3, 8 ], [ 4, 5 ], [ 5, 6 ], [ 6, 7 ]

Relations
None

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[1 1 1 1 1 1 1 1]
[0 0 0 1 1 1 1 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra   10   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra   72   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra   76   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra   77   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra   40

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 4 ], [ 3, 8 ], [ 4, 5 ], [ 6, 7 ], [ 7, 5 ]

Relations
None

Cartan matrix
[1 1 1 1 1 0 0 1]
[0 1 1 1 1 0 0 1]
[0 0 1 1 1 0 0 1]
[0 0 0 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 1 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra   67   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  148   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra   42   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra  149   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra   42

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 4 ], [ 3, 8 ], [ 4, 5 ], [ 6, 5 ], [ 6, 7 ]

Relations
None

Cartan matrix
[1 1 1 1 1 0 0 1]
[0 1 1 1 1 0 0 1]
[0 0 1 1 1 0 0 1]
[0 0 0 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra   69   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  151   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra    8   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra   40   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra  152   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra   43

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 4 ], [ 4, 5 ], [ 5, 6 ], [ 7, 6 ], [ 8, 3 ]

Relations
None

Cartan matrix
[1 1 1 1 1 1 0 0]
[0 1 1 1 1 1 0 0]
[0 0 1 1 1 1 0 0]
[0 0 0 1 1 1 0 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 1 1 1 1 0 1]

Good mutations
vertex  1 -> Algebra   70   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  152   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra    9   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra    8   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra   45

Quiver
[ 1, 2 ], [ 2, 3 ], [ 4, 3 ], [ 4, 5 ], [ 5, 6 ], [ 6, 7 ], [ 8, 3 ]

Relations
None

Cartan matrix
[1 1 1 0 0 0 0 0]
[0 1 1 0 0 0 0 0]
[0 0 1 0 0 0 0 0]
[0 0 1 1 1 1 1 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra   72   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra   10   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  156   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  159   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  160   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra   49

Quiver
[ 1, 2 ], [ 3, 2 ], [ 3, 4 ], [ 3, 8 ], [ 4, 5 ], [ 5, 6 ], [ 7, 6 ]

Relations
None

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[0 1 1 1 1 1 0 1]
[0 0 0 1 1 1 0 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra   76   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra   15   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  159   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  173   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra   10   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  174   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra   50

Quiver
[ 1, 2 ], [ 3, 2 ], [ 3, 4 ], [ 4, 5 ], [ 5, 6 ], [ 6, 7 ], [ 8, 3 ]

Relations
None

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[0 1 1 1 1 1 1 0]
[0 0 0 1 1 1 1 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 1 1 1 1 1 1]

Good mutations
vertex  1 -> Algebra   77   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra   16   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  174   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra   10   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra   67

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 4 ], [ 3, 8 ], [ 4, 5 ], [ 6, 7 ], [ 7, 5 ]

Relations
None

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 1 1 0 0 1]
[0 0 1 1 1 0 0 1]
[0 0 0 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 1 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra   40   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  171   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  224   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra   69   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra  225   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra   69

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 4 ], [ 3, 8 ], [ 4, 5 ], [ 6, 5 ], [ 6, 7 ]

Relations
None

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 1 1 0 0 1]
[0 0 1 1 1 0 0 1]
[0 0 0 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra   42   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  173   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  227   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra   15   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra   67   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra  228   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra   70

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 4 ], [ 4, 5 ], [ 5, 6 ], [ 7, 6 ], [ 8, 3 ]

Relations
None

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 0 0]
[0 0 0 1 1 1 0 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 1 1 1 1 0 1]

Good mutations
vertex  1 -> Algebra   43   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  174   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  228   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra   16   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra   15   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra   72

Quiver
[ 1, 2 ], [ 1, 3 ], [ 4, 3 ], [ 4, 5 ], [ 5, 6 ], [ 6, 7 ], [ 8, 3 ]

Relations
None

Cartan matrix
[1 1 1 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[0 0 1 0 0 0 0 0]
[0 0 1 1 1 1 1 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra   78   permutation [ 3, 2, 1, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra   45   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra   17   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  232   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  235   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  236   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra   76

Quiver
[ 1, 2 ], [ 3, 1 ], [ 3, 4 ], [ 3, 8 ], [ 4, 5 ], [ 5, 6 ], [ 7, 6 ]

Relations
None

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[1 1 1 1 1 1 0 1]
[0 0 0 1 1 1 0 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra   49   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  235   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  249   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra   17   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  250   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra   77

Quiver
[ 1, 2 ], [ 3, 1 ], [ 3, 4 ], [ 4, 5 ], [ 5, 6 ], [ 6, 7 ], [ 8, 3 ]

Relations
None

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[1 1 1 1 1 1 1 0]
[0 0 0 1 1 1 1 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 1 1 1 1 1 1]

Good mutations
vertex  2 -> Algebra   50   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  250   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra   17   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra   78

Quiver
[ 1, 3 ], [ 2, 3 ], [ 4, 1 ], [ 4, 5 ], [ 5, 6 ], [ 6, 7 ], [ 8, 1 ]

Relations
None

Cartan matrix
[1 0 1 0 0 0 0 0]
[0 1 1 0 0 0 0 0]
[0 0 1 0 0 0 0 0]
[1 0 1 1 1 1 1 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[1 0 1 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra   99   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra   72   permutation [ 3, 2, 1, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  252   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  255   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  256   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra   99

Quiver
[ 1, 2 ], [ 2, 3 ], [ 4, 1 ], [ 4, 5 ], [ 5, 6 ], [ 6, 7 ], [ 8, 1 ]

Relations
None

Cartan matrix
[1 1 1 0 0 0 0 0]
[0 1 1 0 0 0 0 0]
[0 0 1 0 0 0 0 0]
[1 1 1 1 1 1 1 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 1 0 0 0 0 1]

Good mutations
vertex  3 -> Algebra   78   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  308   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  311   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  312   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  140

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 4 ], [ 3, 8 ], [ 5, 6 ], [ 6, 7 ], [ 7, 4 ]

Relations
None

Cartan matrix
[1 1 1 1 0 0 0 1]
[0 1 1 1 0 0 0 1]
[0 0 1 1 0 0 0 1]
[0 0 0 1 0 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 1 0 1 1 0]
[0 0 0 1 0 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  216   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  414   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  146   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  8 -> Algebra  415   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  146

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 4 ], [ 3, 8 ], [ 5, 6 ], [ 5, 7 ], [ 7, 4 ]

Relations
None

Cartan matrix
[1 1 1 1 0 0 0 1]
[0 1 1 1 0 0 0 1]
[0 0 1 1 0 0 0 1]
[0 0 0 1 0 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 1 0 0]
[0 0 0 1 0 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  222   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  424   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  148   permutation [ 1, 2, 3, 4, 7, 6, 5, 8 ]
vertex  6 -> Algebra  140   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  8 -> Algebra  425   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  148

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 4 ], [ 3, 8 ], [ 5, 4 ], [ 5, 7 ], [ 6, 7 ]

Relations
None

Cartan matrix
[1 1 1 1 0 0 0 1]
[0 1 1 1 0 0 0 1]
[0 0 1 1 0 0 0 1]
[0 0 0 1 0 0 0 0]
[0 0 0 1 1 0 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  224   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  427   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra   40   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  151   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  7 -> Algebra  146   permutation [ 1, 2, 3, 4, 7, 6, 5, 8 ]
vertex  8 -> Algebra  428   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  149

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 4 ], [ 4, 5 ], [ 6, 7 ], [ 7, 5 ], [ 8, 3 ]

Relations
None

Cartan matrix
[1 1 1 1 1 0 0 0]
[0 1 1 1 1 0 0 0]
[0 0 1 1 1 0 0 0]
[0 0 0 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 1 0 1 0]
[0 0 1 1 1 0 0 1]

Good mutations
vertex  1 -> Algebra  225   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  428   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  152   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra   40   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  151

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 4 ], [ 3, 8 ], [ 5, 4 ], [ 5, 6 ], [ 6, 7 ]

Relations
None

Cartan matrix
[1 1 1 1 0 0 0 1]
[0 1 1 1 0 0 0 1]
[0 0 1 1 0 0 0 1]
[0 0 0 1 0 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  227   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  160   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra   42   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  148   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra  156   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  152

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 4 ], [ 4, 5 ], [ 6, 5 ], [ 6, 7 ], [ 8, 3 ]

Relations
None

Cartan matrix
[1 1 1 1 1 0 0 0]
[0 1 1 1 1 0 0 0]
[0 0 1 1 1 0 0 0]
[0 0 0 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 1 1 1 0 0 1]

Good mutations
vertex  1 -> Algebra  228   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  156   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra   43   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  149   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra   42   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  156

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 4 ], [ 5, 4 ], [ 5, 6 ], [ 6, 7 ], [ 8, 3 ]

Relations
None

Cartan matrix
[1 1 1 1 0 0 0 0]
[0 1 1 1 0 0 0 0]
[0 0 1 1 0 0 0 0]
[0 0 0 1 0 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 1 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra  232   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra   45   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  152   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  428   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra  151   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  159

Quiver
[ 1, 2 ], [ 2, 3 ], [ 4, 3 ], [ 4, 5 ], [ 5, 6 ], [ 7, 6 ], [ 8, 3 ]

Relations
None

Cartan matrix
[1 1 1 0 0 0 0 0]
[0 1 1 0 0 0 0 0]
[0 0 1 0 0 0 0 0]
[0 0 1 1 1 1 0 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  235   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra   49   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  428   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  6 -> Algebra  443   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra   45   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  427   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
-------------------------

Algebra  160

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 8 ], [ 4, 3 ], [ 4, 5 ], [ 5, 6 ], [ 6, 7 ]

Relations
None

Cartan matrix
[1 1 1 0 0 0 0 1]
[0 1 1 0 0 0 0 1]
[0 0 1 0 0 0 0 1]
[0 0 1 1 1 1 1 1]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  236   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  151   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  427   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra   45   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  171

Quiver
[ 1, 2 ], [ 3, 2 ], [ 3, 4 ], [ 3, 8 ], [ 4, 5 ], [ 6, 7 ], [ 7, 5 ]

Relations
None

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[0 1 1 1 1 0 0 1]
[0 0 0 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 1 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  247   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra   67   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  442   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  470   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  173   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra  471   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  173

Quiver
[ 1, 2 ], [ 3, 2 ], [ 3, 4 ], [ 3, 8 ], [ 4, 5 ], [ 6, 5 ], [ 6, 7 ]

Relations
None

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[0 1 1 1 1 0 0 1]
[0 0 0 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  249   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra   69   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  443   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  473   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra   49   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  171   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra  474   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  174

Quiver
[ 1, 2 ], [ 3, 2 ], [ 3, 4 ], [ 4, 5 ], [ 5, 6 ], [ 7, 6 ], [ 8, 3 ]

Relations
None

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[0 1 1 1 1 1 0 0]
[0 0 0 1 1 1 0 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 1 1 1 1 1 0 1]

Good mutations
vertex  1 -> Algebra  250   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra   70   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  474   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra   50   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra   49   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  216

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 4 ], [ 3, 8 ], [ 5, 6 ], [ 6, 7 ], [ 7, 4 ]

Relations
None

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 1 0 0 0 1]
[0 0 1 1 0 0 0 1]
[0 0 0 1 0 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 1 0 1 1 0]
[0 0 0 1 0 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  140   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  462   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  571   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  222   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  8 -> Algebra  572   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  222

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 4 ], [ 3, 8 ], [ 5, 6 ], [ 5, 7 ], [ 7, 4 ]

Relations
None

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 1 0 0 0 1]
[0 0 1 1 0 0 0 1]
[0 0 0 1 0 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 1 0 0]
[0 0 0 1 0 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  146   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  468   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  581   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  224   permutation [ 1, 2, 3, 4, 7, 6, 5, 8 ]
vertex  6 -> Algebra  216   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  8 -> Algebra  582   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  224

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 4 ], [ 3, 8 ], [ 5, 4 ], [ 5, 7 ], [ 6, 7 ]

Relations
None

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 1 0 0 0 1]
[0 0 1 1 0 0 0 1]
[0 0 0 1 0 0 0 0]
[0 0 0 1 1 0 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  148   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  470   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  584   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra   67   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  227   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  7 -> Algebra  222   permutation [ 1, 2, 3, 4, 7, 6, 5, 8 ]
vertex  8 -> Algebra  585   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  225

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 4 ], [ 4, 5 ], [ 6, 7 ], [ 7, 5 ], [ 8, 3 ]

Relations
None

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 1 1 0 0 0]
[0 0 1 1 1 0 0 0]
[0 0 0 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 1 0 1 0]
[0 0 1 1 1 0 0 1]

Good mutations
vertex  1 -> Algebra  149   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  471   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  585   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  228   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra   67   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  227

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 4 ], [ 3, 8 ], [ 5, 4 ], [ 5, 6 ], [ 6, 7 ]

Relations
None

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 1 0 0 0 1]
[0 0 1 1 0 0 0 1]
[0 0 0 1 0 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  151   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  473   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  236   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra   69   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  224   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra  232   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  228

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 4 ], [ 4, 5 ], [ 6, 5 ], [ 6, 7 ], [ 8, 3 ]

Relations
None

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 1 1 0 0 0]
[0 0 1 1 1 0 0 0]
[0 0 0 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 1 1 1 0 0 1]

Good mutations
vertex  1 -> Algebra  152   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  474   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  232   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra   70   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  225   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra   69   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  232

Quiver
[ 1, 2 ], [ 1, 3 ], [ 3, 4 ], [ 5, 4 ], [ 5, 6 ], [ 6, 7 ], [ 8, 3 ]

Relations
None

Cartan matrix
[1 1 1 1 0 0 0 0]
[0 1 0 0 0 0 0 0]
[0 0 1 1 0 0 0 0]
[0 0 0 1 0 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 1 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra  252   permutation [ 3, 2, 1, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  156   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra   72   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  228   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  585   permutation [ 2, 1, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra  227   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  235

Quiver
[ 1, 2 ], [ 1, 3 ], [ 4, 3 ], [ 4, 5 ], [ 5, 6 ], [ 7, 6 ], [ 8, 3 ]

Relations
None

Cartan matrix
[1 1 1 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[0 0 1 0 0 0 0 0]
[0 0 1 1 1 1 0 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  255   permutation [ 3, 2, 1, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  159   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra   76   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  585   permutation [ 2, 1, 3, 4, 5, 7, 6, 8 ]
vertex  6 -> Algebra  599   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra   72   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  584   permutation [ 2, 1, 3, 4, 5, 7, 6, 8 ]
-------------------------

Algebra  236

Quiver
[ 1, 2 ], [ 1, 3 ], [ 3, 8 ], [ 4, 3 ], [ 4, 5 ], [ 5, 6 ], [ 6, 7 ]

Relations
None

Cartan matrix
[1 1 1 0 0 0 0 1]
[0 1 0 0 0 0 0 0]
[0 0 1 0 0 0 0 1]
[0 0 1 1 1 1 1 1]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  256   permutation [ 3, 2, 1, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  160   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  227   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  584   permutation [ 2, 1, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra   72   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  247

Quiver
[ 1, 2 ], [ 3, 1 ], [ 3, 4 ], [ 3, 8 ], [ 4, 5 ], [ 6, 7 ], [ 7, 5 ]

Relations
None

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[1 1 1 1 1 0 0 1]
[0 0 0 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 1 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  171   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  598   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  626   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  249   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra  627   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  249

Quiver
[ 1, 2 ], [ 3, 1 ], [ 3, 4 ], [ 3, 8 ], [ 4, 5 ], [ 6, 5 ], [ 6, 7 ]

Relations
None

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[1 1 1 1 1 0 0 1]
[0 0 0 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  173   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  599   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  629   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra   76   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  247   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra  630   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  250

Quiver
[ 1, 2 ], [ 3, 1 ], [ 3, 4 ], [ 4, 5 ], [ 5, 6 ], [ 7, 6 ], [ 8, 3 ]

Relations
None

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[1 1 1 1 1 1 0 0]
[0 0 0 1 1 1 0 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[1 1 1 1 1 1 0 1]

Good mutations
vertex  2 -> Algebra  174   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  630   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra   77   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra   76   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  252

Quiver
[ 1, 3 ], [ 1, 4 ], [ 2, 3 ], [ 5, 4 ], [ 5, 6 ], [ 6, 7 ], [ 8, 1 ]

Relations
None

Cartan matrix
[1 0 1 1 0 0 0 0]
[0 1 1 0 0 0 0 0]
[0 0 1 0 0 0 0 0]
[0 0 0 1 0 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[1 0 1 1 0 0 0 1]

Good mutations
vertex  2 -> Algebra  308   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  232   permutation [ 3, 2, 1, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra   78   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  474   permutation [ 2, 3, 1, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  634   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  473   permutation [ 2, 3, 1, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  255

Quiver
[ 1, 3 ], [ 2, 3 ], [ 4, 1 ], [ 4, 5 ], [ 5, 6 ], [ 7, 6 ], [ 8, 1 ]

Relations
None

Cartan matrix
[1 0 1 0 0 0 0 0]
[0 1 1 0 0 0 0 0]
[0 0 1 0 0 0 0 0]
[1 0 1 1 1 1 0 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[1 0 1 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  311   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  235   permutation [ 3, 2, 1, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  634   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  642   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra   78   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  643   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  256

Quiver
[ 1, 3 ], [ 1, 8 ], [ 2, 3 ], [ 4, 1 ], [ 4, 5 ], [ 5, 6 ], [ 6, 7 ]

Relations
None

Cartan matrix
[1 0 1 0 0 0 0 1]
[0 1 1 0 0 0 0 0]
[0 0 1 0 0 0 0 0]
[1 0 1 1 1 1 1 1]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  312   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  236   permutation [ 3, 2, 1, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  473   permutation [ 2, 3, 1, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  643   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra   78   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  308

Quiver
[ 1, 2 ], [ 1, 4 ], [ 2, 3 ], [ 5, 4 ], [ 5, 6 ], [ 6, 7 ], [ 8, 1 ]

Relations
None

Cartan matrix
[1 1 1 1 0 0 0 0]
[0 1 1 0 0 0 0 0]
[0 0 1 0 0 0 0 0]
[0 0 0 1 0 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 1 1 0 0 0 1]

Good mutations
vertex  3 -> Algebra  252   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra   99   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  630   permutation [ 2, 3, 1, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  740   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  629   permutation [ 2, 3, 1, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  311

Quiver
[ 1, 2 ], [ 2, 3 ], [ 4, 1 ], [ 4, 5 ], [ 5, 6 ], [ 7, 6 ], [ 8, 1 ]

Relations
None

Cartan matrix
[1 1 1 0 0 0 0 0]
[0 1 1 0 0 0 0 0]
[0 0 1 0 0 0 0 0]
[1 1 1 1 1 1 0 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[1 1 1 0 0 0 0 1]

Good mutations
vertex  3 -> Algebra  255   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  740   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  748   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra   99   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  749   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  312

Quiver
[ 1, 2 ], [ 1, 8 ], [ 2, 3 ], [ 4, 1 ], [ 4, 5 ], [ 5, 6 ], [ 6, 7 ]

Relations
None

Cartan matrix
[1 1 1 0 0 0 0 1]
[0 1 1 0 0 0 0 0]
[0 0 1 0 0 0 0 0]
[1 1 1 1 1 1 1 1]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  3 -> Algebra  256   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  629   permutation [ 2, 3, 1, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  749   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra   99   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  385

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 8 ], [ 4, 5 ], [ 5, 6 ], [ 6, 7 ], [ 7, 3 ]

Relations
None

Cartan matrix
[1 1 1 0 0 0 0 1]
[0 1 1 0 0 0 0 1]
[0 0 1 0 0 0 0 1]
[0 0 1 1 1 1 1 1]
[0 0 1 0 1 1 1 1]
[0 0 1 0 0 1 1 1]
[0 0 1 0 0 0 1 1]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  542   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  406   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  8 -> Algebra  898   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  406

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 8 ], [ 4, 5 ], [ 4, 6 ], [ 6, 7 ], [ 7, 3 ]

Relations
None

Cartan matrix
[1 1 1 0 0 0 0 1]
[0 1 1 0 0 0 0 1]
[0 0 1 0 0 0 0 1]
[0 0 1 1 1 1 1 1]
[0 0 0 0 1 0 0 0]
[0 0 1 0 0 1 1 1]
[0 0 1 0 0 0 1 1]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  563   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  412   permutation [ 1, 2, 3, 6, 5, 4, 7, 8 ]
vertex  5 -> Algebra  385   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  8 -> Algebra  923   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  412

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 8 ], [ 4, 6 ], [ 4, 7 ], [ 5, 6 ], [ 7, 3 ]

Relations
None

Cartan matrix
[1 1 1 0 0 0 0 1]
[0 1 1 0 0 0 0 1]
[0 0 1 0 0 0 0 1]
[0 0 1 1 0 1 1 1]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 1 0 0 0 1 1]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  569   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  414   permutation [ 1, 2, 3, 7, 5, 6, 4, 8 ]
vertex  5 -> Algebra  422   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  6 -> Algebra  406   permutation [ 1, 2, 3, 6, 5, 4, 7, 8 ]
vertex  8 -> Algebra  928   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  414

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 8 ], [ 4, 3 ], [ 4, 7 ], [ 5, 6 ], [ 6, 7 ]

Relations
None

Cartan matrix
[1 1 1 0 0 0 0 1]
[0 1 1 0 0 0 0 1]
[0 0 1 0 0 0 0 1]
[0 0 1 1 0 0 1 1]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  571   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  140   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  424   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  7 -> Algebra  412   permutation [ 1, 2, 3, 7, 5, 6, 4, 8 ]
vertex  8 -> Algebra  442   permutation [ 1, 2, 3, 4, 7, 5, 6, 8 ]
-------------------------

Algebra  415

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 4 ], [ 5, 6 ], [ 6, 7 ], [ 7, 4 ], [ 8, 3 ]

Relations
None

Cartan matrix
[1 1 1 1 0 0 0 0]
[0 1 1 1 0 0 0 0]
[0 0 1 1 0 0 0 0]
[0 0 0 1 0 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 1 0 1 1 0]
[0 0 0 1 0 0 1 0]
[0 0 1 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra  572   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  442   permutation [ 1, 2, 3, 4, 7, 5, 6, 8 ]
vertex  5 -> Algebra  425   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  8 -> Algebra  140   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  422

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 8 ], [ 4, 5 ], [ 4, 7 ], [ 5, 6 ], [ 7, 3 ]

Relations
None

Cartan matrix
[1 1 1 0 0 0 0 1]
[0 1 1 0 0 0 0 1]
[0 0 1 0 0 0 0 1]
[0 0 1 1 1 1 1 1]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 1 0 0 0 1 1]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  579   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  424   permutation [ 1, 2, 3, 7, 5, 6, 4, 8 ]
vertex  6 -> Algebra  412   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  8 -> Algebra  938   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  424

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 8 ], [ 4, 3 ], [ 4, 7 ], [ 5, 6 ], [ 5, 7 ]

Relations
None

Cartan matrix
[1 1 1 0 0 0 0 1]
[0 1 1 0 0 0 0 1]
[0 0 1 0 0 0 0 1]
[0 0 1 1 0 0 1 1]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  581   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  146   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  427   permutation [ 1, 2, 3, 4, 7, 6, 5, 8 ]
vertex  6 -> Algebra  414   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  7 -> Algebra  422   permutation [ 1, 2, 3, 7, 5, 6, 4, 8 ]
vertex  8 -> Algebra  443   permutation [ 1, 2, 3, 4, 7, 5, 6, 8 ]
-------------------------

Algebra  425

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 4 ], [ 5, 6 ], [ 5, 7 ], [ 7, 4 ], [ 8, 3 ]

Relations
None

Cartan matrix
[1 1 1 1 0 0 0 0]
[0 1 1 1 0 0 0 0]
[0 0 1 1 0 0 0 0]
[0 0 0 1 0 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 1 0 0]
[0 0 0 1 0 0 1 0]
[0 0 1 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra  582   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  443   permutation [ 1, 2, 3, 4, 7, 5, 6, 8 ]
vertex  5 -> Algebra  428   permutation [ 1, 2, 3, 4, 7, 6, 5, 8 ]
vertex  6 -> Algebra  415   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  8 -> Algebra  146   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  427

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 8 ], [ 4, 3 ], [ 4, 5 ], [ 5, 7 ], [ 6, 7 ]

Relations
None

Cartan matrix
[1 1 1 0 0 0 0 1]
[0 1 1 0 0 0 0 1]
[0 0 1 0 0 0 0 1]
[0 0 1 1 1 0 1 1]
[0 0 0 0 1 0 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  584   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  148   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  160   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  7 -> Algebra  424   permutation [ 1, 2, 3, 4, 7, 6, 5, 8 ]
vertex  8 -> Algebra  159   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
-------------------------

Algebra  428

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 4 ], [ 5, 4 ], [ 5, 7 ], [ 6, 7 ], [ 8, 3 ]

Relations
None

Cartan matrix
[1 1 1 1 0 0 0 0]
[0 1 1 1 0 0 0 0]
[0 0 1 1 0 0 0 0]
[0 0 0 1 0 0 0 0]
[0 0 0 1 1 0 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 1 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra  585   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  159   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  5 -> Algebra  149   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  156   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  7 -> Algebra  425   permutation [ 1, 2, 3, 4, 7, 6, 5, 8 ]
vertex  8 -> Algebra  148   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  442

Quiver
[ 1, 2 ], [ 2, 3 ], [ 4, 3 ], [ 4, 5 ], [ 6, 7 ], [ 7, 5 ], [ 8, 3 ]

Relations
None

Cartan matrix
[1 1 1 0 0 0 0 0]
[0 1 1 0 0 0 0 0]
[0 0 1 0 0 0 0 0]
[0 0 1 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 1 0 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  598   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  171   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  415   permutation [ 1, 2, 3, 4, 6, 7, 5, 8 ]
vertex  5 -> Algebra  928   permutation [ 1, 2, 3, 5, 6, 7, 4, 8 ]
vertex  6 -> Algebra  443   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra  414   permutation [ 1, 2, 3, 4, 6, 7, 5, 8 ]
-------------------------

Algebra  443

Quiver
[ 1, 2 ], [ 2, 3 ], [ 4, 3 ], [ 4, 5 ], [ 6, 5 ], [ 6, 7 ], [ 8, 3 ]

Relations
None

Cartan matrix
[1 1 1 0 0 0 0 0]
[0 1 1 0 0 0 0 0]
[0 0 1 0 0 0 0 0]
[0 0 1 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  599   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  173   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  425   permutation [ 1, 2, 3, 4, 6, 7, 5, 8 ]
vertex  5 -> Algebra  938   permutation [ 1, 2, 3, 5, 6, 7, 4, 8 ]
vertex  6 -> Algebra  159   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  442   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra  424   permutation [ 1, 2, 3, 4, 6, 7, 5, 8 ]
-------------------------

Algebra  462

Quiver
[ 1, 2 ], [ 3, 2 ], [ 3, 4 ], [ 3, 8 ], [ 5, 6 ], [ 6, 7 ], [ 7, 4 ]

Relations
None

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[0 1 1 1 0 0 0 1]
[0 0 0 1 0 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 1 0 1 1 0]
[0 0 0 1 0 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  618   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  216   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  898   permutation [ 1, 2, 3, 5, 6, 7, 4, 8 ]
vertex  4 -> Algebra  979   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  468   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  8 -> Algebra  980   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  468

Quiver
[ 1, 2 ], [ 3, 2 ], [ 3, 4 ], [ 3, 8 ], [ 5, 6 ], [ 5, 7 ], [ 7, 4 ]

Relations
None

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[0 1 1 1 0 0 0 1]
[0 0 0 1 0 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 1 0 0]
[0 0 0 1 0 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  624   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  222   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  923   permutation [ 1, 2, 3, 5, 6, 7, 4, 8 ]
vertex  4 -> Algebra  983   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  470   permutation [ 1, 2, 3, 4, 7, 6, 5, 8 ]
vertex  6 -> Algebra  462   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  8 -> Algebra  984   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  470

Quiver
[ 1, 2 ], [ 3, 2 ], [ 3, 4 ], [ 3, 8 ], [ 5, 4 ], [ 5, 7 ], [ 6, 7 ]

Relations
None

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[0 1 1 1 0 0 0 1]
[0 0 0 1 0 0 0 0]
[0 0 0 1 1 0 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  626   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  224   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  928   permutation [ 1, 2, 3, 5, 6, 7, 4, 8 ]
vertex  4 -> Algebra  643   permutation [ 3, 1, 2, 4, 5, 7, 6, 8 ]
vertex  5 -> Algebra  171   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  473   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  7 -> Algebra  468   permutation [ 1, 2, 3, 4, 7, 6, 5, 8 ]
vertex  8 -> Algebra  634   permutation [ 3, 1, 2, 4, 5, 7, 6, 8 ]
-------------------------

Algebra  471

Quiver
[ 1, 2 ], [ 3, 2 ], [ 3, 4 ], [ 4, 5 ], [ 6, 7 ], [ 7, 5 ], [ 8, 3 ]

Relations
None

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[0 1 1 1 1 0 0 0]
[0 0 0 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 1 0 1 0]
[0 1 1 1 1 0 0 1]

Good mutations
vertex  1 -> Algebra  627   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  225   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  634   permutation [ 3, 1, 2, 4, 5, 7, 6, 8 ]
vertex  6 -> Algebra  474   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra  171   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  473

Quiver
[ 1, 2 ], [ 3, 2 ], [ 3, 4 ], [ 3, 8 ], [ 5, 4 ], [ 5, 6 ], [ 6, 7 ]

Relations
None

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[0 1 1 1 0 0 0 1]
[0 0 0 1 0 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  629   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  227   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  938   permutation [ 1, 2, 3, 5, 6, 7, 4, 8 ]
vertex  4 -> Algebra  256   permutation [ 3, 1, 2, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  173   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  470   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra  252   permutation [ 3, 1, 2, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  474

Quiver
[ 1, 2 ], [ 3, 2 ], [ 3, 4 ], [ 4, 5 ], [ 6, 5 ], [ 6, 7 ], [ 8, 3 ]

Relations
None

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[0 1 1 1 1 0 0 0]
[0 0 0 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 1 1 1 0 0 1]

Good mutations
vertex  1 -> Algebra  630   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  228   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  252   permutation [ 3, 1, 2, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  174   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  471   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra  173   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  542

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 8 ], [ 4, 5 ], [ 5, 6 ], [ 6, 7 ], [ 7, 3 ]

Relations
None

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 0 0 0 1]
[0 0 1 0 0 0 0 1]
[0 0 1 1 1 1 1 1]
[0 0 1 0 1 1 1 1]
[0 0 1 0 0 1 1 1]
[0 0 1 0 0 0 1 1]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  385   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  960   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  563   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  8 -> Algebra 1073   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  563

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 8 ], [ 4, 5 ], [ 4, 6 ], [ 6, 7 ], [ 7, 3 ]

Relations
None

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 0 0 0 1]
[0 0 1 0 0 0 0 1]
[0 0 1 1 1 1 1 1]
[0 0 0 0 1 0 0 0]
[0 0 1 0 0 1 1 1]
[0 0 1 0 0 0 1 1]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  406   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  972   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  569   permutation [ 1, 2, 3, 6, 5, 4, 7, 8 ]
vertex  5 -> Algebra  542   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  8 -> Algebra 1099   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  569

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 8 ], [ 4, 6 ], [ 4, 7 ], [ 5, 6 ], [ 7, 3 ]

Relations
None

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 0 0 0 1]
[0 0 1 0 0 0 0 1]
[0 0 1 1 0 1 1 1]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 1 0 0 0 1 1]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  412   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  977   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  571   permutation [ 1, 2, 3, 7, 5, 6, 4, 8 ]
vertex  5 -> Algebra  579   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  6 -> Algebra  563   permutation [ 1, 2, 3, 6, 5, 4, 7, 8 ]
vertex  8 -> Algebra 1106   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  571

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 8 ], [ 4, 3 ], [ 4, 7 ], [ 5, 6 ], [ 6, 7 ]

Relations
None

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 0 0 0 1]
[0 0 1 0 0 0 0 1]
[0 0 1 1 0 0 1 1]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  414   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  979   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  216   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  581   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  7 -> Algebra  569   permutation [ 1, 2, 3, 7, 5, 6, 4, 8 ]
vertex  8 -> Algebra  598   permutation [ 2, 1, 3, 4, 7, 5, 6, 8 ]
-------------------------

Algebra  572

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 4 ], [ 5, 6 ], [ 6, 7 ], [ 7, 4 ], [ 8, 3 ]

Relations
None

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 1 0 0 0 0]
[0 0 1 1 0 0 0 0]
[0 0 0 1 0 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 1 0 1 1 0]
[0 0 0 1 0 0 1 0]
[0 0 1 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra  415   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  980   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  598   permutation [ 2, 1, 3, 4, 7, 5, 6, 8 ]
vertex  5 -> Algebra  582   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  8 -> Algebra  216   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  579

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 8 ], [ 4, 5 ], [ 4, 7 ], [ 5, 6 ], [ 7, 3 ]

Relations
None

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 0 0 0 1]
[0 0 1 0 0 0 0 1]
[0 0 1 1 1 1 1 1]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 1 0 0 0 1 1]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  422   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  981   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  581   permutation [ 1, 2, 3, 7, 5, 6, 4, 8 ]
vertex  6 -> Algebra  569   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  8 -> Algebra 1116   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  581

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 8 ], [ 4, 3 ], [ 4, 7 ], [ 5, 6 ], [ 5, 7 ]

Relations
None

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 0 0 0 1]
[0 0 1 0 0 0 0 1]
[0 0 1 1 0 0 1 1]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  424   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  983   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  222   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  584   permutation [ 1, 2, 3, 4, 7, 6, 5, 8 ]
vertex  6 -> Algebra  571   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  7 -> Algebra  579   permutation [ 1, 2, 3, 7, 5, 6, 4, 8 ]
vertex  8 -> Algebra  599   permutation [ 2, 1, 3, 4, 7, 5, 6, 8 ]
-------------------------

Algebra  582

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 4 ], [ 5, 6 ], [ 5, 7 ], [ 7, 4 ], [ 8, 3 ]

Relations
None

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 1 0 0 0 0]
[0 0 1 1 0 0 0 0]
[0 0 0 1 0 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 1 0 0]
[0 0 0 1 0 0 1 0]
[0 0 1 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra  425   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  984   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  599   permutation [ 2, 1, 3, 4, 7, 5, 6, 8 ]
vertex  5 -> Algebra  585   permutation [ 1, 2, 3, 4, 7, 6, 5, 8 ]
vertex  6 -> Algebra  572   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  8 -> Algebra  222   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  584

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 8 ], [ 4, 3 ], [ 4, 5 ], [ 5, 7 ], [ 6, 7 ]

Relations
None

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 0 0 0 1]
[0 0 1 0 0 0 0 1]
[0 0 1 1 1 0 1 1]
[0 0 0 0 1 0 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  427   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  643   permutation [ 3, 1, 2, 4, 5, 7, 6, 8 ]
vertex  4 -> Algebra  224   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  236   permutation [ 2, 1, 3, 4, 5, 7, 6, 8 ]
vertex  7 -> Algebra  581   permutation [ 1, 2, 3, 4, 7, 6, 5, 8 ]
vertex  8 -> Algebra  235   permutation [ 2, 1, 3, 4, 5, 7, 6, 8 ]
-------------------------

Algebra  585

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 4 ], [ 5, 4 ], [ 5, 7 ], [ 6, 7 ], [ 8, 3 ]

Relations
None

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 1 0 0 0 0]
[0 0 1 1 0 0 0 0]
[0 0 0 1 0 0 0 0]
[0 0 0 1 1 0 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 1 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra  428   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  634   permutation [ 3, 1, 2, 4, 5, 7, 6, 8 ]
vertex  4 -> Algebra  235   permutation [ 2, 1, 3, 4, 5, 7, 6, 8 ]
vertex  5 -> Algebra  225   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  232   permutation [ 2, 1, 3, 4, 5, 7, 6, 8 ]
vertex  7 -> Algebra  582   permutation [ 1, 2, 3, 4, 7, 6, 5, 8 ]
vertex  8 -> Algebra  224   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  598

Quiver
[ 1, 2 ], [ 1, 3 ], [ 4, 3 ], [ 4, 5 ], [ 6, 7 ], [ 7, 5 ], [ 8, 3 ]

Relations
None

Cartan matrix
[1 1 1 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[0 0 1 0 0 0 0 0]
[0 0 1 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 1 0 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  640   permutation [ 3, 2, 1, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  442   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  247   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  572   permutation [ 2, 1, 3, 4, 6, 7, 5, 8 ]
vertex  5 -> Algebra 1106   permutation [ 2, 1, 3, 5, 6, 7, 4, 8 ]
vertex  6 -> Algebra  599   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra  571   permutation [ 2, 1, 3, 4, 6, 7, 5, 8 ]
-------------------------

Algebra  599

Quiver
[ 1, 2 ], [ 1, 3 ], [ 4, 3 ], [ 4, 5 ], [ 6, 5 ], [ 6, 7 ], [ 8, 3 ]

Relations
None

Cartan matrix
[1 1 1 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[0 0 1 0 0 0 0 0]
[0 0 1 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  642   permutation [ 3, 2, 1, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  443   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  249   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  582   permutation [ 2, 1, 3, 4, 6, 7, 5, 8 ]
vertex  5 -> Algebra 1116   permutation [ 2, 1, 3, 5, 6, 7, 4, 8 ]
vertex  6 -> Algebra  235   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  598   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra  581   permutation [ 2, 1, 3, 4, 6, 7, 5, 8 ]
-------------------------

Algebra  618

Quiver
[ 1, 2 ], [ 3, 1 ], [ 3, 4 ], [ 3, 8 ], [ 5, 6 ], [ 6, 7 ], [ 7, 4 ]

Relations
None

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[1 1 1 1 0 0 0 1]
[0 0 0 1 0 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 1 0 1 1 0]
[0 0 0 1 0 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  462   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1073   permutation [ 2, 1, 3, 5, 6, 7, 4, 8 ]
vertex  4 -> Algebra 1152   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  624   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  8 -> Algebra 1153   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  624

Quiver
[ 1, 2 ], [ 3, 1 ], [ 3, 4 ], [ 3, 8 ], [ 5, 6 ], [ 5, 7 ], [ 7, 4 ]

Relations
None

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[1 1 1 1 0 0 0 1]
[0 0 0 1 0 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 1 0 0]
[0 0 0 1 0 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  468   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1099   permutation [ 2, 1, 3, 5, 6, 7, 4, 8 ]
vertex  4 -> Algebra 1156   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  626   permutation [ 1, 2, 3, 4, 7, 6, 5, 8 ]
vertex  6 -> Algebra  618   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  8 -> Algebra 1157   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  626

Quiver
[ 1, 2 ], [ 3, 1 ], [ 3, 4 ], [ 3, 8 ], [ 5, 4 ], [ 5, 7 ], [ 6, 7 ]

Relations
None

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[1 1 1 1 0 0 0 1]
[0 0 0 1 0 0 0 0]
[0 0 0 1 1 0 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  470   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1106   permutation [ 2, 1, 3, 5, 6, 7, 4, 8 ]
vertex  4 -> Algebra  749   permutation [ 3, 1, 2, 4, 5, 7, 6, 8 ]
vertex  5 -> Algebra  247   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  629   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  7 -> Algebra  624   permutation [ 1, 2, 3, 4, 7, 6, 5, 8 ]
vertex  8 -> Algebra  740   permutation [ 3, 1, 2, 4, 5, 7, 6, 8 ]
-------------------------

Algebra  627

Quiver
[ 1, 2 ], [ 3, 1 ], [ 3, 4 ], [ 4, 5 ], [ 6, 7 ], [ 7, 5 ], [ 8, 3 ]

Relations
None

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[1 1 1 1 1 0 0 0]
[0 0 0 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 1 0 1 0]
[1 1 1 1 1 0 0 1]

Good mutations
vertex  2 -> Algebra  471   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  740   permutation [ 3, 1, 2, 4, 5, 7, 6, 8 ]
vertex  6 -> Algebra  630   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra  247   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  629

Quiver
[ 1, 2 ], [ 3, 1 ], [ 3, 4 ], [ 3, 8 ], [ 5, 4 ], [ 5, 6 ], [ 6, 7 ]

Relations
None

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[1 1 1 1 0 0 0 1]
[0 0 0 1 0 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  473   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1116   permutation [ 2, 1, 3, 5, 6, 7, 4, 8 ]
vertex  4 -> Algebra  312   permutation [ 3, 1, 2, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  249   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  626   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra  308   permutation [ 3, 1, 2, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  630

Quiver
[ 1, 2 ], [ 3, 1 ], [ 3, 4 ], [ 4, 5 ], [ 6, 5 ], [ 6, 7 ], [ 8, 3 ]

Relations
None

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[1 1 1 1 1 0 0 0]
[0 0 0 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 1 1 1 0 0 1]

Good mutations
vertex  2 -> Algebra  474   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  308   permutation [ 3, 1, 2, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  250   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  627   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra  249   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  634

Quiver
[ 1, 3 ], [ 1, 4 ], [ 2, 3 ], [ 5, 4 ], [ 5, 6 ], [ 7, 6 ], [ 8, 1 ]

Relations
None

Cartan matrix
[1 0 1 1 0 0 0 0]
[0 1 1 0 0 0 0 0]
[0 0 1 0 0 0 0 0]
[0 0 0 1 0 0 0 0]
[0 0 0 1 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[1 0 1 1 0 0 0 1]

Good mutations
vertex  2 -> Algebra  740   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  585   permutation [ 2, 3, 1, 4, 5, 7, 6, 8 ]
vertex  4 -> Algebra  255   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  471   permutation [ 2, 3, 1, 4, 5, 7, 6, 8 ]
vertex  6 -> Algebra  984   permutation [ 2, 3, 1, 4, 6, 7, 5, 8 ]
vertex  7 -> Algebra  252   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  470   permutation [ 2, 3, 1, 4, 5, 7, 6, 8 ]
-------------------------

Algebra  640

Quiver
[ 1, 3 ], [ 2, 3 ], [ 4, 1 ], [ 4, 5 ], [ 6, 7 ], [ 7, 5 ], [ 8, 1 ]

Relations
None

Cartan matrix
[1 0 1 0 0 0 0 0]
[0 1 1 0 0 0 0 0]
[0 0 1 0 0 0 0 0]
[1 0 1 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 1 0 1 0]
[1 0 1 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  746   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  598   permutation [ 3, 2, 1, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  980   permutation [ 2, 3, 1, 4, 6, 7, 5, 8 ]
vertex  5 -> Algebra 1161   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  642   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra  979   permutation [ 2, 3, 1, 4, 6, 7, 5, 8 ]
-------------------------

Algebra  642

Quiver
[ 1, 3 ], [ 2, 3 ], [ 4, 1 ], [ 4, 5 ], [ 6, 5 ], [ 6, 7 ], [ 8, 1 ]

Relations
None

Cartan matrix
[1 0 1 0 0 0 0 0]
[0 1 1 0 0 0 0 0]
[0 0 1 0 0 0 0 0]
[1 0 1 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 0 1 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  748   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  599   permutation [ 3, 2, 1, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  984   permutation [ 2, 3, 1, 4, 6, 7, 5, 8 ]
vertex  5 -> Algebra 1162   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  255   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  640   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra  983   permutation [ 2, 3, 1, 4, 6, 7, 5, 8 ]
-------------------------

Algebra  643

Quiver
[ 1, 3 ], [ 1, 8 ], [ 2, 3 ], [ 4, 1 ], [ 4, 5 ], [ 5, 6 ], [ 7, 6 ]

Relations
None

Cartan matrix
[1 0 1 0 0 0 0 1]
[0 1 1 0 0 0 0 0]
[0 0 1 0 0 0 0 0]
[1 0 1 1 1 1 0 1]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  749   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  584   permutation [ 2, 3, 1, 4, 5, 7, 6, 8 ]
vertex  4 -> Algebra  470   permutation [ 2, 3, 1, 4, 5, 7, 6, 8 ]
vertex  6 -> Algebra  983   permutation [ 2, 3, 1, 4, 6, 7, 5, 8 ]
vertex  7 -> Algebra  256   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  255   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  740

Quiver
[ 1, 2 ], [ 1, 4 ], [ 2, 3 ], [ 5, 4 ], [ 5, 6 ], [ 7, 6 ], [ 8, 1 ]

Relations
None

Cartan matrix
[1 1 1 1 0 0 0 0]
[0 1 1 0 0 0 0 0]
[0 0 1 0 0 0 0 0]
[0 0 0 1 0 0 0 0]
[0 0 0 1 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[1 1 1 1 0 0 0 1]

Good mutations
vertex  3 -> Algebra  634   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  311   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  627   permutation [ 2, 3, 1, 4, 5, 7, 6, 8 ]
vertex  6 -> Algebra 1157   permutation [ 2, 3, 1, 4, 6, 7, 5, 8 ]
vertex  7 -> Algebra  308   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  626   permutation [ 2, 3, 1, 4, 5, 7, 6, 8 ]
-------------------------

Algebra  746

Quiver
[ 1, 2 ], [ 2, 3 ], [ 4, 1 ], [ 4, 5 ], [ 6, 7 ], [ 7, 5 ], [ 8, 1 ]

Relations
None

Cartan matrix
[1 1 1 0 0 0 0 0]
[0 1 1 0 0 0 0 0]
[0 0 1 0 0 0 0 0]
[1 1 1 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 1 0 1 0]
[1 1 1 0 0 0 0 1]

Good mutations
vertex  3 -> Algebra  640   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1153   permutation [ 2, 3, 1, 4, 6, 7, 5, 8 ]
vertex  5 -> Algebra 1252   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  748   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra 1152   permutation [ 2, 3, 1, 4, 6, 7, 5, 8 ]
-------------------------

Algebra  748

Quiver
[ 1, 2 ], [ 2, 3 ], [ 4, 1 ], [ 4, 5 ], [ 6, 5 ], [ 6, 7 ], [ 8, 1 ]

Relations
None

Cartan matrix
[1 1 1 0 0 0 0 0]
[0 1 1 0 0 0 0 0]
[0 0 1 0 0 0 0 0]
[1 1 1 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 1 0 0 0 0 1]

Good mutations
vertex  3 -> Algebra  642   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1157   permutation [ 2, 3, 1, 4, 6, 7, 5, 8 ]
vertex  5 -> Algebra 1253   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  311   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  746   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra 1156   permutation [ 2, 3, 1, 4, 6, 7, 5, 8 ]
-------------------------

Algebra  749

Quiver
[ 1, 2 ], [ 1, 8 ], [ 2, 3 ], [ 4, 1 ], [ 4, 5 ], [ 5, 6 ], [ 7, 6 ]

Relations
None

Cartan matrix
[1 1 1 0 0 0 0 1]
[0 1 1 0 0 0 0 0]
[0 0 1 0 0 0 0 0]
[1 1 1 1 1 1 0 1]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  3 -> Algebra  643   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  626   permutation [ 2, 3, 1, 4, 5, 7, 6, 8 ]
vertex  6 -> Algebra 1156   permutation [ 2, 3, 1, 4, 6, 7, 5, 8 ]
vertex  7 -> Algebra  312   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  311   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  898

Quiver
[ 1, 2 ], [ 2, 3 ], [ 4, 5 ], [ 5, 6 ], [ 6, 7 ], [ 7, 3 ], [ 8, 3 ]

Relations
None

Cartan matrix
[1 1 1 0 0 0 0 0]
[0 1 1 0 0 0 0 0]
[0 0 1 0 0 0 0 0]
[0 0 1 1 1 1 1 0]
[0 0 1 0 1 1 1 0]
[0 0 1 0 0 1 1 0]
[0 0 1 0 0 0 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra 1073   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  462   permutation [ 1, 2, 3, 7, 4, 5, 6, 8 ]
vertex  4 -> Algebra  923   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  8 -> Algebra  385   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  923

Quiver
[ 1, 2 ], [ 2, 3 ], [ 4, 5 ], [ 4, 6 ], [ 6, 7 ], [ 7, 3 ], [ 8, 3 ]

Relations
None

Cartan matrix
[1 1 1 0 0 0 0 0]
[0 1 1 0 0 0 0 0]
[0 0 1 0 0 0 0 0]
[0 0 1 1 1 1 1 0]
[0 0 0 0 1 0 0 0]
[0 0 1 0 0 1 1 0]
[0 0 1 0 0 0 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra 1099   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  468   permutation [ 1, 2, 3, 7, 4, 5, 6, 8 ]
vertex  4 -> Algebra  928   permutation [ 1, 2, 3, 6, 5, 4, 7, 8 ]
vertex  5 -> Algebra  898   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  8 -> Algebra  406   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  928

Quiver
[ 1, 2 ], [ 2, 3 ], [ 4, 6 ], [ 4, 7 ], [ 5, 6 ], [ 7, 3 ], [ 8, 3 ]

Relations
None

Cartan matrix
[1 1 1 0 0 0 0 0]
[0 1 1 0 0 0 0 0]
[0 0 1 0 0 0 0 0]
[0 0 1 1 0 1 1 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 1 0 0 0 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra 1106   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  470   permutation [ 1, 2, 3, 7, 4, 5, 6, 8 ]
vertex  4 -> Algebra  442   permutation [ 1, 2, 3, 7, 4, 5, 6, 8 ]
vertex  5 -> Algebra  938   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  6 -> Algebra  923   permutation [ 1, 2, 3, 6, 5, 4, 7, 8 ]
vertex  8 -> Algebra  412   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  938

Quiver
[ 1, 2 ], [ 2, 3 ], [ 4, 5 ], [ 4, 7 ], [ 5, 6 ], [ 7, 3 ], [ 8, 3 ]

Relations
None

Cartan matrix
[1 1 1 0 0 0 0 0]
[0 1 1 0 0 0 0 0]
[0 0 1 0 0 0 0 0]
[0 0 1 1 1 1 1 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 1 0 0 0 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra 1116   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  473   permutation [ 1, 2, 3, 7, 4, 5, 6, 8 ]
vertex  4 -> Algebra  443   permutation [ 1, 2, 3, 7, 4, 5, 6, 8 ]
vertex  6 -> Algebra  928   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  8 -> Algebra  422   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  960

Quiver
[ 1, 2 ], [ 3, 2 ], [ 3, 8 ], [ 4, 5 ], [ 5, 6 ], [ 6, 7 ], [ 7, 3 ]

Relations
None

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[0 1 1 0 0 0 0 1]
[0 1 1 1 1 1 1 1]
[0 1 1 0 1 1 1 1]
[0 1 1 0 0 1 1 1]
[0 1 1 0 0 0 1 1]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra 1133   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  542   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  972   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  8 -> Algebra 1158   permutation [ 3, 1, 2, 7, 4, 5, 6, 8 ]
-------------------------

Algebra  972

Quiver
[ 1, 2 ], [ 3, 2 ], [ 3, 8 ], [ 4, 5 ], [ 4, 6 ], [ 6, 7 ], [ 7, 3 ]

Relations
None

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[0 1 1 0 0 0 0 1]
[0 1 1 1 1 1 1 1]
[0 0 0 0 1 0 0 0]
[0 1 1 0 0 1 1 1]
[0 1 1 0 0 0 1 1]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra 1145   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  563   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  977   permutation [ 1, 2, 3, 6, 5, 4, 7, 8 ]
vertex  5 -> Algebra  960   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  8 -> Algebra 1160   permutation [ 3, 1, 2, 7, 4, 5, 6, 8 ]
-------------------------

Algebra  977

Quiver
[ 1, 2 ], [ 3, 2 ], [ 3, 8 ], [ 4, 6 ], [ 4, 7 ], [ 5, 6 ], [ 7, 3 ]

Relations
None

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[0 1 1 0 0 0 0 1]
[0 1 1 1 0 1 1 1]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 1 1 0 0 0 1 1]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra 1150   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  569   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  979   permutation [ 1, 2, 3, 7, 5, 6, 4, 8 ]
vertex  5 -> Algebra  981   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  6 -> Algebra  972   permutation [ 1, 2, 3, 6, 5, 4, 7, 8 ]
vertex  8 -> Algebra 1161   permutation [ 3, 1, 2, 7, 4, 5, 6, 8 ]
-------------------------

Algebra  979

Quiver
[ 1, 2 ], [ 3, 2 ], [ 3, 8 ], [ 4, 3 ], [ 4, 7 ], [ 5, 6 ], [ 6, 7 ]

Relations
None

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[0 1 1 0 0 0 0 1]
[0 1 1 1 0 0 1 1]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra 1152   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  571   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  462   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  983   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  7 -> Algebra  977   permutation [ 1, 2, 3, 7, 5, 6, 4, 8 ]
vertex  8 -> Algebra  640   permutation [ 3, 1, 2, 4, 7, 5, 6, 8 ]
-------------------------

Algebra  980

Quiver
[ 1, 2 ], [ 3, 2 ], [ 3, 4 ], [ 5, 6 ], [ 6, 7 ], [ 7, 4 ], [ 8, 3 ]

Relations
None

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[0 1 1 1 0 0 0 0]
[0 0 0 1 0 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 1 0 1 1 0]
[0 0 0 1 0 0 1 0]
[0 1 1 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra 1153   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  572   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  640   permutation [ 3, 1, 2, 4, 7, 5, 6, 8 ]
vertex  5 -> Algebra  984   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  8 -> Algebra  462   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  981

Quiver
[ 1, 2 ], [ 3, 2 ], [ 3, 8 ], [ 4, 5 ], [ 4, 7 ], [ 5, 6 ], [ 7, 3 ]

Relations
None

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[0 1 1 0 0 0 0 1]
[0 1 1 1 1 1 1 1]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 1 1 0 0 0 1 1]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra 1154   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  579   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  983   permutation [ 1, 2, 3, 7, 5, 6, 4, 8 ]
vertex  6 -> Algebra  977   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  8 -> Algebra 1162   permutation [ 3, 1, 2, 7, 4, 5, 6, 8 ]
-------------------------

Algebra  983

Quiver
[ 1, 2 ], [ 3, 2 ], [ 3, 8 ], [ 4, 3 ], [ 4, 7 ], [ 5, 6 ], [ 5, 7 ]

Relations
None

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[0 1 1 0 0 0 0 1]
[0 1 1 1 0 0 1 1]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra 1156   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  581   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  468   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  643   permutation [ 3, 1, 2, 4, 7, 5, 6, 8 ]
vertex  6 -> Algebra  979   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  7 -> Algebra  981   permutation [ 1, 2, 3, 7, 5, 6, 4, 8 ]
vertex  8 -> Algebra  642   permutation [ 3, 1, 2, 4, 7, 5, 6, 8 ]
-------------------------

Algebra  984

Quiver
[ 1, 2 ], [ 3, 2 ], [ 3, 4 ], [ 5, 6 ], [ 5, 7 ], [ 7, 4 ], [ 8, 3 ]

Relations
None

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[0 1 1 1 0 0 0 0]
[0 0 0 1 0 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 1 0 0]
[0 0 0 1 0 0 1 0]
[0 1 1 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra 1157   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  582   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  642   permutation [ 3, 1, 2, 4, 7, 5, 6, 8 ]
vertex  5 -> Algebra  634   permutation [ 3, 1, 2, 4, 7, 5, 6, 8 ]
vertex  6 -> Algebra  980   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  8 -> Algebra  468   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1073

Quiver
[ 2, 1 ], [ 2, 3 ], [ 4, 5 ], [ 5, 6 ], [ 6, 7 ], [ 7, 3 ], [ 8, 3 ]

Relations
None

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 0 0 0 0]
[0 0 1 0 0 0 0 0]
[0 0 1 1 1 1 1 0]
[0 0 1 0 1 1 1 0]
[0 0 1 0 0 1 1 0]
[0 0 1 0 0 0 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  898   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1158   permutation [ 3, 1, 2, 7, 4, 5, 6, 8 ]
vertex  3 -> Algebra  618   permutation [ 2, 1, 3, 7, 4, 5, 6, 8 ]
vertex  4 -> Algebra 1099   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  8 -> Algebra  542   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1099

Quiver
[ 2, 1 ], [ 2, 3 ], [ 4, 5 ], [ 4, 6 ], [ 6, 7 ], [ 7, 3 ], [ 8, 3 ]

Relations
None

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 0 0 0 0]
[0 0 1 0 0 0 0 0]
[0 0 1 1 1 1 1 0]
[0 0 0 0 1 0 0 0]
[0 0 1 0 0 1 1 0]
[0 0 1 0 0 0 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  923   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1160   permutation [ 3, 1, 2, 7, 4, 5, 6, 8 ]
vertex  3 -> Algebra  624   permutation [ 2, 1, 3, 7, 4, 5, 6, 8 ]
vertex  4 -> Algebra 1106   permutation [ 1, 2, 3, 6, 5, 4, 7, 8 ]
vertex  5 -> Algebra 1073   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  8 -> Algebra  563   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1106

Quiver
[ 2, 1 ], [ 2, 3 ], [ 4, 6 ], [ 4, 7 ], [ 5, 6 ], [ 7, 3 ], [ 8, 3 ]

Relations
None

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 0 0 0 0]
[0 0 1 0 0 0 0 0]
[0 0 1 1 0 1 1 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 1 0 0 0 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  928   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1161   permutation [ 3, 1, 2, 7, 4, 5, 6, 8 ]
vertex  3 -> Algebra  626   permutation [ 2, 1, 3, 7, 4, 5, 6, 8 ]
vertex  4 -> Algebra  598   permutation [ 2, 1, 3, 7, 4, 5, 6, 8 ]
vertex  5 -> Algebra 1116   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  6 -> Algebra 1099   permutation [ 1, 2, 3, 6, 5, 4, 7, 8 ]
vertex  8 -> Algebra  569   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1116

Quiver
[ 2, 1 ], [ 2, 3 ], [ 4, 5 ], [ 4, 7 ], [ 5, 6 ], [ 7, 3 ], [ 8, 3 ]

Relations
None

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 0 0 0 0]
[0 0 1 0 0 0 0 0]
[0 0 1 1 1 1 1 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 1 0 0 0 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  938   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1162   permutation [ 3, 1, 2, 7, 4, 5, 6, 8 ]
vertex  3 -> Algebra  629   permutation [ 2, 1, 3, 7, 4, 5, 6, 8 ]
vertex  4 -> Algebra  599   permutation [ 2, 1, 3, 7, 4, 5, 6, 8 ]
vertex  6 -> Algebra 1106   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  8 -> Algebra  579   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1133

Quiver
[ 1, 2 ], [ 3, 1 ], [ 3, 8 ], [ 4, 5 ], [ 5, 6 ], [ 6, 7 ], [ 7, 3 ]

Relations
None

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[1 1 1 0 0 0 0 1]
[1 1 1 1 1 1 1 1]
[1 1 1 0 1 1 1 1]
[1 1 1 0 0 1 1 1]
[1 1 1 0 0 0 1 1]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  960   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1145   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  8 -> Algebra 1249   permutation [ 3, 1, 2, 7, 4, 5, 6, 8 ]
-------------------------

Algebra 1145

Quiver
[ 1, 2 ], [ 3, 1 ], [ 3, 8 ], [ 4, 5 ], [ 4, 6 ], [ 6, 7 ], [ 7, 3 ]

Relations
None

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[1 1 1 0 0 0 0 1]
[1 1 1 1 1 1 1 1]
[0 0 0 0 1 0 0 0]
[1 1 1 0 0 1 1 1]
[1 1 1 0 0 0 1 1]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  972   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1150   permutation [ 1, 2, 3, 6, 5, 4, 7, 8 ]
vertex  5 -> Algebra 1133   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  8 -> Algebra 1251   permutation [ 3, 1, 2, 7, 4, 5, 6, 8 ]
-------------------------

Algebra 1150

Quiver
[ 1, 2 ], [ 3, 1 ], [ 3, 8 ], [ 4, 6 ], [ 4, 7 ], [ 5, 6 ], [ 7, 3 ]

Relations
None

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[1 1 1 0 0 0 0 1]
[1 1 1 1 0 1 1 1]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[1 1 1 0 0 0 1 1]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  977   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1152   permutation [ 1, 2, 3, 7, 5, 6, 4, 8 ]
vertex  5 -> Algebra 1154   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  6 -> Algebra 1145   permutation [ 1, 2, 3, 6, 5, 4, 7, 8 ]
vertex  8 -> Algebra 1252   permutation [ 3, 1, 2, 7, 4, 5, 6, 8 ]
-------------------------

Algebra 1152

Quiver
[ 1, 2 ], [ 3, 1 ], [ 3, 8 ], [ 4, 3 ], [ 4, 7 ], [ 5, 6 ], [ 6, 7 ]

Relations
None

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[1 1 1 0 0 0 0 1]
[1 1 1 1 0 0 1 1]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  979   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  618   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1156   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  7 -> Algebra 1150   permutation [ 1, 2, 3, 7, 5, 6, 4, 8 ]
vertex  8 -> Algebra  746   permutation [ 3, 1, 2, 4, 7, 5, 6, 8 ]
-------------------------

Algebra 1153

Quiver
[ 1, 2 ], [ 3, 1 ], [ 3, 4 ], [ 5, 6 ], [ 6, 7 ], [ 7, 4 ], [ 8, 3 ]

Relations
None

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[1 1 1 1 0 0 0 0]
[0 0 0 1 0 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 1 0 1 1 0]
[0 0 0 1 0 0 1 0]
[1 1 1 1 0 0 0 1]

Good mutations
vertex  2 -> Algebra  980   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  746   permutation [ 3, 1, 2, 4, 7, 5, 6, 8 ]
vertex  5 -> Algebra 1157   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  8 -> Algebra  618   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1154

Quiver
[ 1, 2 ], [ 3, 1 ], [ 3, 8 ], [ 4, 5 ], [ 4, 7 ], [ 5, 6 ], [ 7, 3 ]

Relations
None

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[1 1 1 0 0 0 0 1]
[1 1 1 1 1 1 1 1]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[1 1 1 0 0 0 1 1]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  981   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1156   permutation [ 1, 2, 3, 7, 5, 6, 4, 8 ]
vertex  6 -> Algebra 1150   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  8 -> Algebra 1253   permutation [ 3, 1, 2, 7, 4, 5, 6, 8 ]
-------------------------

Algebra 1156

Quiver
[ 1, 2 ], [ 3, 1 ], [ 3, 8 ], [ 4, 3 ], [ 4, 7 ], [ 5, 6 ], [ 5, 7 ]

Relations
None

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[1 1 1 0 0 0 0 1]
[1 1 1 1 0 0 1 1]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  983   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  624   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  749   permutation [ 3, 1, 2, 4, 7, 5, 6, 8 ]
vertex  6 -> Algebra 1152   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  7 -> Algebra 1154   permutation [ 1, 2, 3, 7, 5, 6, 4, 8 ]
vertex  8 -> Algebra  748   permutation [ 3, 1, 2, 4, 7, 5, 6, 8 ]
-------------------------

Algebra 1157

Quiver
[ 1, 2 ], [ 3, 1 ], [ 3, 4 ], [ 5, 6 ], [ 5, 7 ], [ 7, 4 ], [ 8, 3 ]

Relations
None

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[1 1 1 1 0 0 0 0]
[0 0 0 1 0 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 1 0 0]
[0 0 0 1 0 0 1 0]
[1 1 1 1 0 0 0 1]

Good mutations
vertex  2 -> Algebra  984   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  748   permutation [ 3, 1, 2, 4, 7, 5, 6, 8 ]
vertex  5 -> Algebra  740   permutation [ 3, 1, 2, 4, 7, 5, 6, 8 ]
vertex  6 -> Algebra 1153   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  8 -> Algebra  624   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1158

Quiver
[ 1, 3 ], [ 2, 3 ], [ 4, 1 ], [ 5, 6 ], [ 6, 7 ], [ 7, 4 ], [ 8, 1 ]

Relations
None

Cartan matrix
[1 0 1 0 0 0 0 0]
[0 1 1 0 0 0 0 0]
[0 0 1 0 0 0 0 0]
[1 0 1 1 0 0 0 0]
[1 0 1 1 1 1 1 0]
[1 0 1 1 0 1 1 0]
[1 0 1 1 0 0 1 0]
[1 0 1 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra 1249   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1073   permutation [ 2, 3, 1, 5, 6, 7, 4, 8 ]
vertex  5 -> Algebra 1160   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  8 -> Algebra  960   permutation [ 2, 3, 1, 5, 6, 7, 4, 8 ]
-------------------------

Algebra 1160

Quiver
[ 1, 3 ], [ 2, 3 ], [ 4, 1 ], [ 5, 6 ], [ 5, 7 ], [ 7, 4 ], [ 8, 1 ]

Relations
None

Cartan matrix
[1 0 1 0 0 0 0 0]
[0 1 1 0 0 0 0 0]
[0 0 1 0 0 0 0 0]
[1 0 1 1 0 0 0 0]
[1 0 1 1 1 1 1 0]
[0 0 0 0 0 1 0 0]
[1 0 1 1 0 0 1 0]
[1 0 1 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra 1251   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1099   permutation [ 2, 3, 1, 5, 6, 7, 4, 8 ]
vertex  5 -> Algebra 1161   permutation [ 1, 2, 3, 4, 7, 6, 5, 8 ]
vertex  6 -> Algebra 1158   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  8 -> Algebra  972   permutation [ 2, 3, 1, 5, 6, 7, 4, 8 ]
-------------------------

Algebra 1161

Quiver
[ 1, 3 ], [ 2, 3 ], [ 4, 1 ], [ 5, 4 ], [ 5, 7 ], [ 6, 7 ], [ 8, 1 ]

Relations
None

Cartan matrix
[1 0 1 0 0 0 0 0]
[0 1 1 0 0 0 0 0]
[0 0 1 0 0 0 0 0]
[1 0 1 1 0 0 0 0]
[1 0 1 1 1 0 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[1 0 1 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra 1252   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1106   permutation [ 2, 3, 1, 5, 6, 7, 4, 8 ]
vertex  5 -> Algebra  640   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra 1162   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  7 -> Algebra 1160   permutation [ 1, 2, 3, 4, 7, 6, 5, 8 ]
vertex  8 -> Algebra  977   permutation [ 2, 3, 1, 5, 6, 7, 4, 8 ]
-------------------------

Algebra 1162

Quiver
[ 1, 3 ], [ 2, 3 ], [ 4, 1 ], [ 5, 4 ], [ 5, 6 ], [ 6, 7 ], [ 8, 1 ]

Relations
None

Cartan matrix
[1 0 1 0 0 0 0 0]
[0 1 1 0 0 0 0 0]
[0 0 1 0 0 0 0 0]
[1 0 1 1 0 0 0 0]
[1 0 1 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[1 0 1 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra 1253   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1116   permutation [ 2, 3, 1, 5, 6, 7, 4, 8 ]
vertex  5 -> Algebra  642   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1161   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra  981   permutation [ 2, 3, 1, 5, 6, 7, 4, 8 ]
-------------------------

Algebra 1249

Quiver
[ 1, 2 ], [ 2, 3 ], [ 4, 1 ], [ 5, 6 ], [ 6, 7 ], [ 7, 4 ], [ 8, 1 ]

Relations
None

Cartan matrix
[1 1 1 0 0 0 0 0]
[0 1 1 0 0 0 0 0]
[0 0 1 0 0 0 0 0]
[1 1 1 1 0 0 0 0]
[1 1 1 1 1 1 1 0]
[1 1 1 1 0 1 1 0]
[1 1 1 1 0 0 1 0]
[1 1 1 0 0 0 0 1]

Good mutations
vertex  3 -> Algebra 1158   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1251   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  8 -> Algebra 1133   permutation [ 2, 3, 1, 5, 6, 7, 4, 8 ]
-------------------------

Algebra 1251

Quiver
[ 1, 2 ], [ 2, 3 ], [ 4, 1 ], [ 5, 6 ], [ 5, 7 ], [ 7, 4 ], [ 8, 1 ]

Relations
None

Cartan matrix
[1 1 1 0 0 0 0 0]
[0 1 1 0 0 0 0 0]
[0 0 1 0 0 0 0 0]
[1 1 1 1 0 0 0 0]
[1 1 1 1 1 1 1 0]
[0 0 0 0 0 1 0 0]
[1 1 1 1 0 0 1 0]
[1 1 1 0 0 0 0 1]

Good mutations
vertex  3 -> Algebra 1160   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1252   permutation [ 1, 2, 3, 4, 7, 6, 5, 8 ]
vertex  6 -> Algebra 1249   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  8 -> Algebra 1145   permutation [ 2, 3, 1, 5, 6, 7, 4, 8 ]
-------------------------

Algebra 1252

Quiver
[ 1, 2 ], [ 2, 3 ], [ 4, 1 ], [ 5, 4 ], [ 5, 7 ], [ 6, 7 ], [ 8, 1 ]

Relations
None

Cartan matrix
[1 1 1 0 0 0 0 0]
[0 1 1 0 0 0 0 0]
[0 0 1 0 0 0 0 0]
[1 1 1 1 0 0 0 0]
[1 1 1 1 1 0 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 1 0 0 0 0 1]

Good mutations
vertex  3 -> Algebra 1161   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  746   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra 1253   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  7 -> Algebra 1251   permutation [ 1, 2, 3, 4, 7, 6, 5, 8 ]
vertex  8 -> Algebra 1150   permutation [ 2, 3, 1, 5, 6, 7, 4, 8 ]
-------------------------

Algebra 1253

Quiver
[ 1, 2 ], [ 2, 3 ], [ 4, 1 ], [ 5, 4 ], [ 5, 6 ], [ 6, 7 ], [ 8, 1 ]

Relations
None

Cartan matrix
[1 1 1 0 0 0 0 0]
[0 1 1 0 0 0 0 0]
[0 0 1 0 0 0 0 0]
[1 1 1 1 0 0 0 0]
[1 1 1 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 1 0 0 0 0 1]

Good mutations
vertex  3 -> Algebra 1162   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  748   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1252   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra 1154   permutation [ 2, 3, 1, 5, 6, 7, 4, 8 ]
-------------------------



==> anc/txt/E8_10.txt <==
Algebra  175

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 8 ], [ 4, 3 ], [ 4, 5 ], [ 5, 6 ], [ 6, 7 ], [ 8, 2 ], [ 8, 4 ]

Relations
[ 3, 8, 2 ]
[ 3, 8, 4 ]
[ 2, 3, 8 ]
[ 4, 3, 8 ]
[ 8, 2, 3 ] - [ 8, 4, 3 ]

Cartan matrix
[1 1 1 0 0 0 0 0]
[0 1 1 0 0 0 0 0]
[0 0 1 0 0 0 0 1]
[0 0 1 1 1 1 1 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 1 1 1 1 1 1]

Good mutations
vertex  1 -> Algebra  251   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  475   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  251

Quiver
[ 1, 2 ], [ 1, 3 ], [ 3, 8 ], [ 4, 3 ], [ 4, 5 ], [ 5, 6 ], [ 6, 7 ], [ 8, 1 ], [ 8, 4 ]

Relations
[ 3, 8, 1 ]
[ 3, 8, 4 ]
[ 1, 3, 8 ]
[ 4, 3, 8 ]
[ 8, 1, 3 ] - [ 8, 4, 3 ]

Cartan matrix
[1 1 1 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[0 0 1 0 0 0 0 1]
[0 0 1 1 1 1 1 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 1 1 1 1 1 1]

Good mutations
vertex  2 -> Algebra  175   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  631   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  257

Quiver
[ 1, 4 ], [ 2, 3 ], [ 3, 4 ], [ 4, 8 ], [ 5, 1 ], [ 5, 6 ], [ 6, 7 ], [ 8, 1 ], [ 8, 3 ]

Relations
[ 4, 8, 1 ]
[ 4, 8, 3 ]
[ 1, 4, 8 ]
[ 3, 4, 8 ]
[ 8, 1, 4 ] - [ 8, 3, 4 ]

Cartan matrix
[1 0 0 1 0 0 0 0]
[0 1 1 1 0 0 0 0]
[0 0 1 1 0 0 0 0]
[0 0 0 1 0 0 0 1]
[1 0 0 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[1 0 1 1 0 0 0 1]

Good mutations
vertex  2 -> Algebra  313   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  644   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  646   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  313

Quiver
[ 1, 4 ], [ 2, 3 ], [ 2, 4 ], [ 4, 8 ], [ 5, 1 ], [ 5, 6 ], [ 6, 7 ], [ 8, 1 ], [ 8, 2 ]

Relations
[ 4, 8, 1 ]
[ 4, 8, 2 ]
[ 1, 4, 8 ]
[ 2, 4, 8 ]
[ 8, 1, 4 ] - [ 8, 2, 4 ]

Cartan matrix
[1 0 0 1 0 0 0 0]
[0 1 1 1 0 0 0 0]
[0 0 1 0 0 0 0 0]
[0 0 0 1 0 0 0 1]
[1 0 0 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 1 1 0 0 0 1]

Good mutations
vertex  3 -> Algebra  257   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  750   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  752   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  475

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 8 ], [ 4, 3 ], [ 4, 5 ], [ 5, 6 ], [ 7, 6 ], [ 8, 2 ], [ 8, 4 ]

Relations
[ 3, 8, 2 ]
[ 3, 8, 4 ]
[ 2, 3, 8 ]
[ 4, 3, 8 ]
[ 8, 2, 3 ] - [ 8, 4, 3 ]

Cartan matrix
[1 1 1 0 0 0 0 0]
[0 1 1 0 0 0 0 0]
[0 0 1 0 0 0 0 1]
[0 0 1 1 1 1 0 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 1 1 1 1 1 0 1]

Good mutations
vertex  1 -> Algebra  631   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  644   permutation [ 4, 1, 2, 3, 5, 6, 7, 8 ]
vertex  7 -> Algebra  175   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  631

Quiver
[ 1, 2 ], [ 1, 3 ], [ 3, 8 ], [ 4, 3 ], [ 4, 5 ], [ 5, 6 ], [ 7, 6 ], [ 8, 1 ], [ 8, 4 ]

Relations
[ 3, 8, 1 ]
[ 3, 8, 4 ]
[ 1, 3, 8 ]
[ 4, 3, 8 ]
[ 8, 1, 3 ] - [ 8, 4, 3 ]

Cartan matrix
[1 1 1 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[0 0 1 0 0 0 0 1]
[0 0 1 1 1 1 0 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[1 1 1 1 1 1 0 1]

Good mutations
vertex  2 -> Algebra  475   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  750   permutation [ 4, 1, 2, 3, 5, 6, 7, 8 ]
vertex  7 -> Algebra  251   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  644

Quiver
[ 1, 4 ], [ 1, 5 ], [ 2, 3 ], [ 3, 4 ], [ 4, 8 ], [ 6, 5 ], [ 6, 7 ], [ 8, 1 ], [ 8, 3 ]

Relations
[ 4, 8, 1 ]
[ 4, 8, 3 ]
[ 1, 4, 8 ]
[ 3, 4, 8 ]
[ 8, 1, 4 ] - [ 8, 3, 4 ]

Cartan matrix
[1 0 0 1 1 0 0 0]
[0 1 1 1 0 0 0 0]
[0 0 1 1 0 0 0 0]
[0 0 0 1 0 0 0 1]
[0 0 0 0 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 0 1 1 1 0 0 1]

Good mutations
vertex  2 -> Algebra  750   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  257   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  475   permutation [ 2, 3, 4, 1, 5, 6, 7, 8 ]
vertex  7 -> Algebra  929   permutation [ 2, 3, 8, 1, 7, 6, 5, 4 ]
-------------------------

Algebra  646

Quiver
[ 1, 4 ], [ 2, 3 ], [ 3, 4 ], [ 4, 8 ], [ 5, 1 ], [ 5, 6 ], [ 7, 6 ], [ 8, 1 ], [ 8, 3 ]

Relations
[ 4, 8, 1 ]
[ 4, 8, 3 ]
[ 1, 4, 8 ]
[ 3, 4, 8 ]
[ 8, 1, 4 ] - [ 8, 3, 4 ]

Cartan matrix
[1 0 0 1 0 0 0 0]
[0 1 1 1 0 0 0 0]
[0 0 1 1 0 0 0 0]
[0 0 0 1 0 0 0 1]
[1 0 0 1 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[1 0 1 1 0 0 0 1]

Good mutations
vertex  2 -> Algebra  752   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  929   permutation [ 2, 3, 8, 1, 7, 6, 5, 4 ]
vertex  6 -> Algebra  922   permutation [ 2, 3, 8, 6, 7, 5, 1, 4 ]
vertex  7 -> Algebra  257   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  750

Quiver
[ 1, 4 ], [ 1, 5 ], [ 2, 3 ], [ 2, 4 ], [ 4, 8 ], [ 6, 5 ], [ 6, 7 ], [ 8, 1 ], [ 8, 2 ]

Relations
[ 4, 8, 1 ]
[ 4, 8, 2 ]
[ 1, 4, 8 ]
[ 2, 4, 8 ]
[ 8, 1, 4 ] - [ 8, 2, 4 ]

Cartan matrix
[1 0 0 1 1 0 0 0]
[0 1 1 1 0 0 0 0]
[0 0 1 0 0 0 0 0]
[0 0 0 1 0 0 0 1]
[0 0 0 0 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 1 1 1 0 0 1]

Good mutations
vertex  3 -> Algebra  644   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  313   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  631   permutation [ 2, 3, 4, 1, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1107   permutation [ 3, 2, 8, 1, 7, 6, 5, 4 ]
-------------------------

Algebra  752

Quiver
[ 1, 4 ], [ 2, 3 ], [ 2, 4 ], [ 4, 8 ], [ 5, 1 ], [ 5, 6 ], [ 7, 6 ], [ 8, 1 ], [ 8, 2 ]

Relations
[ 4, 8, 1 ]
[ 4, 8, 2 ]
[ 1, 4, 8 ]
[ 2, 4, 8 ]
[ 8, 1, 4 ] - [ 8, 2, 4 ]

Cartan matrix
[1 0 0 1 0 0 0 0]
[0 1 1 1 0 0 0 0]
[0 0 1 0 0 0 0 0]
[0 0 0 1 0 0 0 1]
[1 0 0 1 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[1 1 1 1 0 0 0 1]

Good mutations
vertex  3 -> Algebra  646   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1107   permutation [ 3, 2, 8, 1, 7, 6, 5, 4 ]
vertex  6 -> Algebra 1098   permutation [ 3, 2, 8, 6, 7, 5, 1, 4 ]
vertex  7 -> Algebra  313   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  897

Quiver
[ 1, 2 ], [ 2, 8 ], [ 3, 2 ], [ 3, 7 ], [ 4, 5 ], [ 5, 6 ], [ 6, 7 ], [ 7, 8 ], [ 8, 3 ]

Relations
[ 8, 3, 2 ]
[ 2, 8, 3 ]
[ 7, 8, 3 ]
[ 8, 3, 7 ]
[ 3, 2, 8 ] - [ 3, 7, 8 ]

Cartan matrix
[1 1 0 0 0 0 0 1]
[0 1 0 0 0 0 0 1]
[0 1 1 0 0 0 1 1]
[0 0 0 1 1 1 1 1]
[0 0 0 0 1 1 1 1]
[0 0 0 0 0 1 1 1]
[0 0 0 0 0 0 1 1]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra 1072   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  922   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
-------------------------

Algebra  922

Quiver
[ 1, 2 ], [ 2, 8 ], [ 3, 2 ], [ 3, 7 ], [ 4, 5 ], [ 4, 6 ], [ 6, 7 ], [ 7, 8 ], [ 8, 3 ]

Relations
[ 8, 3, 2 ]
[ 2, 8, 3 ]
[ 7, 8, 3 ]
[ 8, 3, 7 ]
[ 3, 2, 8 ] - [ 3, 7, 8 ]

Cartan matrix
[1 1 0 0 0 0 0 1]
[0 1 0 0 0 0 0 1]
[0 1 1 0 0 0 1 1]
[0 0 0 1 1 1 1 1]
[0 0 0 0 1 0 0 0]
[0 0 0 0 0 1 1 1]
[0 0 0 0 0 0 1 1]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra 1098   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  646   permutation [ 7, 1, 2, 8, 6, 4, 5, 3 ]
vertex  5 -> Algebra  897   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
-------------------------

Algebra  929

Quiver
[ 1, 2 ], [ 2, 8 ], [ 3, 2 ], [ 3, 4 ], [ 4, 7 ], [ 4, 8 ], [ 5, 6 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 8, 3, 2 ]
[ 2, 8, 3 ]
[ 4, 8, 3 ]
[ 8, 3, 4 ]
[ 3, 2, 8 ] - [ 3, 4, 8 ]

Cartan matrix
[1 1 0 0 0 0 0 1]
[0 1 0 0 0 0 0 1]
[0 1 1 1 0 0 1 1]
[0 0 0 1 0 0 1 1]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra 1107   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  644   permutation [ 4, 1, 2, 8, 7, 6, 5, 3 ]
vertex  7 -> Algebra  646   permutation [ 4, 1, 2, 8, 7, 6, 5, 3 ]
-------------------------

Algebra 1072

Quiver
[ 2, 1 ], [ 2, 8 ], [ 3, 2 ], [ 3, 7 ], [ 4, 5 ], [ 5, 6 ], [ 6, 7 ], [ 7, 8 ], [ 8, 3 ]

Relations
[ 8, 3, 2 ]
[ 2, 8, 3 ]
[ 7, 8, 3 ]
[ 8, 3, 7 ]
[ 3, 2, 8 ] - [ 3, 7, 8 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 0 0 0 0 0 1]
[1 1 1 0 0 0 1 1]
[0 0 0 1 1 1 1 1]
[0 0 0 0 1 1 1 1]
[0 0 0 0 0 1 1 1]
[0 0 0 0 0 0 1 1]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  897   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1098   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
-------------------------

Algebra 1098

Quiver
[ 2, 1 ], [ 2, 8 ], [ 3, 2 ], [ 3, 7 ], [ 4, 5 ], [ 4, 6 ], [ 6, 7 ], [ 7, 8 ], [ 8, 3 ]

Relations
[ 8, 3, 2 ]
[ 2, 8, 3 ]
[ 7, 8, 3 ]
[ 8, 3, 7 ]
[ 3, 2, 8 ] - [ 3, 7, 8 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 0 0 0 0 0 1]
[1 1 1 0 0 0 1 1]
[0 0 0 1 1 1 1 1]
[0 0 0 0 1 0 0 0]
[0 0 0 0 0 1 1 1]
[0 0 0 0 0 0 1 1]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  922   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  752   permutation [ 7, 2, 1, 8, 6, 4, 5, 3 ]
vertex  5 -> Algebra 1072   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
-------------------------

Algebra 1107

Quiver
[ 2, 1 ], [ 2, 8 ], [ 3, 2 ], [ 3, 4 ], [ 4, 7 ], [ 4, 8 ], [ 5, 6 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 8, 3, 2 ]
[ 2, 8, 3 ]
[ 4, 8, 3 ]
[ 8, 3, 4 ]
[ 3, 2, 8 ] - [ 3, 4, 8 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 0 0 0 0 0 1]
[1 1 1 1 0 0 1 1]
[0 0 0 1 0 0 1 1]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  929   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  750   permutation [ 4, 2, 1, 8, 7, 6, 5, 3 ]
vertex  7 -> Algebra  752   permutation [ 4, 2, 1, 8, 7, 6, 5, 3 ]
-------------------------



==> anc/txt/E8_11.txt <==
Algebra  274

Quiver
[ 1, 5 ], [ 1, 8 ], [ 2, 3 ], [ 3, 1 ], [ 3, 4 ], [ 4, 2 ], [ 4, 8 ], [ 5, 3 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 5, 3, 1 ]
[ 8, 3, 1 ]
[ 3, 4, 2 ]
[ 2, 3, 4 ]
[ 8, 3, 4 ]
[ 3, 1, 5 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 1, 5, 3 ] - [ 1, 8, 3 ]
[ 4, 2, 3 ] - [ 4, 8, 3 ]
[ 3, 1, 8 ] - [ 3, 4, 8 ]

Cartan matrix
[1 0 1 0 1 0 1 1]
[1 1 1 0 0 0 0 0]
[1 0 1 1 0 0 0 1]
[0 1 1 1 0 0 0 1]
[0 0 1 1 1 0 1 0]
[0 0 1 1 1 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  367   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  683   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  367

Quiver
[ 1, 5 ], [ 1, 8 ], [ 2, 1 ], [ 2, 3 ], [ 3, 4 ], [ 4, 8 ], [ 5, 2 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 2 ]

Relations
[ 5, 2, 1 ]
[ 8, 2, 1 ]
[ 3, 4, 8, 2 ]
[ 4, 8, 2, 3 ]
[ 8, 2, 3, 4 ]
[ 2, 1, 5 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 1, 5, 2 ] - [ 1, 8, 2 ]
[ 2, 1, 8 ] - [ 2, 3, 4, 8 ]

Cartan matrix
[1 1 1 0 1 0 1 1]
[1 1 1 1 0 0 0 1]
[0 0 1 1 0 0 0 1]
[0 1 0 1 0 0 0 1]
[0 1 1 1 1 0 1 0]
[0 1 1 1 1 1 0 0]
[0 0 0 0 0 1 1 0]
[0 1 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  853   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  274   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  862   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  683

Quiver
[ 1, 5 ], [ 2, 3 ], [ 3, 8 ], [ 4, 2 ], [ 5, 3 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 1 ], [ 8, 4 ]

Relations
[ 5, 3, 8, 1 ]
[ 3, 8, 4, 2 ]
[ 2, 3, 8, 4 ]
[ 3, 8, 1, 5 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 1, 5, 3, 8 ]
[ 4, 2, 3, 8 ]
[ 8, 1, 5, 3 ] - [ 8, 4, 2, 3 ]

Cartan matrix
[1 0 1 0 1 0 1 0]
[1 1 1 0 0 0 0 1]
[1 0 1 1 0 0 0 1]
[0 1 1 1 0 0 0 0]
[0 0 1 1 1 0 1 1]
[0 0 1 1 1 1 0 1]
[0 0 0 0 0 1 1 0]
[1 1 1 1 1 0 1 1]

Good mutations
vertex  1 -> Algebra 1196   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  862   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  702   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
vertex  4 -> Algebra  903   permutation [ 2, 8, 1, 6, 5, 7, 4, 3 ]
vertex  8 -> Algebra  274   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  697

Quiver
[ 1, 7 ], [ 1, 8 ], [ 2, 3 ], [ 3, 1 ], [ 3, 5 ], [ 4, 5 ], [ 5, 2 ], [ 5, 6 ], [ 5, 8 ], [ 6, 4 ], [ 7, 3 ], [ 8, 3 ]

Relations
[ 7, 3, 1 ]
[ 8, 3, 1 ]
[ 3, 5, 2 ]
[ 5, 6, 4 ]
[ 2, 3, 5 ]
[ 6, 4, 5 ]
[ 8, 3, 5 ]
[ 4, 5, 6 ]
[ 3, 1, 7 ]
[ 1, 7, 3 ] - [ 1, 8, 3 ]
[ 5, 2, 3 ] - [ 5, 8, 3 ]
[ 3, 1, 8 ] - [ 3, 5, 8 ]

Cartan matrix
[1 0 1 0 0 0 1 1]
[1 1 1 0 0 0 0 0]
[1 0 1 0 1 1 0 1]
[0 1 1 1 1 0 0 1]
[0 1 1 0 1 1 0 1]
[0 0 0 1 0 1 0 0]
[0 0 1 0 1 1 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  903   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1196   permutation [ 2, 1, 8, 7, 5, 4, 6, 3 ]
vertex  8 -> Algebra 1213   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  702

Quiver
[ 1, 5 ], [ 2, 3 ], [ 3, 1 ], [ 3, 4 ], [ 3, 8 ], [ 4, 2 ], [ 5, 3 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 2 ], [ 8, 5 ]

Relations
[ 5, 3, 1 ]
[ 1, 5, 3 ]
[ 4, 2, 3 ]
[ 2, 3, 4 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 2, 3, 8 ]
[ 5, 3, 8 ]
[ 3, 4, 2 ] - [ 3, 8, 2 ]
[ 8, 2, 3 ] - [ 8, 5, 3 ]
[ 3, 1, 5 ] - [ 3, 8, 5 ]

Cartan matrix
[1 0 0 0 1 0 1 0]
[1 1 1 0 0 0 0 0]
[1 1 1 1 1 0 1 1]
[0 1 0 1 0 0 0 0]
[0 0 1 1 1 0 1 0]
[0 0 1 1 1 1 0 0]
[0 0 0 0 0 1 1 0]
[0 1 1 0 1 0 1 1]

Good mutations
vertex  1 -> Algebra 1215   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  733   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  8 -> Algebra  683   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
-------------------------

Algebra  733

Quiver
[ 1, 5 ], [ 2, 3 ], [ 3, 4 ], [ 4, 1 ], [ 4, 8 ], [ 5, 4 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 2 ], [ 8, 5 ]

Relations
[ 5, 4, 1 ]
[ 3, 4, 8, 2 ]
[ 4, 8, 2, 3 ]
[ 1, 5, 4 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 2, 3, 4, 8 ]
[ 5, 4, 8 ]
[ 8, 2, 3, 4 ] - [ 8, 5, 4 ]
[ 4, 1, 5 ] - [ 4, 8, 5 ]

Cartan matrix
[1 0 0 0 1 0 1 0]
[1 1 1 1 0 0 0 0]
[1 0 1 1 1 0 1 1]
[1 1 0 1 1 0 1 1]
[0 0 0 1 1 0 1 0]
[0 0 0 1 1 1 0 0]
[0 0 0 0 0 1 1 0]
[0 1 1 1 1 0 1 1]

Good mutations
vertex  1 -> Algebra 1213   permutation [ 2, 1, 4, 6, 5, 7, 3, 8 ]
vertex  3 -> Algebra  702   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  8 -> Algebra  903   permutation [ 2, 4, 1, 6, 5, 7, 3, 8 ]
-------------------------

Algebra  853

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 4 ], [ 4, 8 ], [ 5, 1 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 1 ]

Relations
[ 2, 3, 4, 8, 1 ]
[ 3, 4, 8, 1, 2 ]
[ 4, 8, 1, 2, 3 ]
[ 8, 1, 2, 3, 4 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 1, 2, 3, 4, 8 ]

Cartan matrix
[1 1 1 1 0 0 0 0]
[0 1 1 1 0 0 0 1]
[1 0 1 1 0 0 0 1]
[1 1 0 1 0 0 0 1]
[1 1 1 1 1 0 1 0]
[1 1 1 1 1 1 0 0]
[0 0 0 0 0 1 1 0]
[1 1 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  367   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1355   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  862

Quiver
[ 1, 5 ], [ 2, 3 ], [ 2, 8 ], [ 3, 4 ], [ 4, 2 ], [ 5, 2 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 1 ], [ 8, 4 ]

Relations
[ 5, 2, 8, 1 ]
[ 3, 4, 2 ]
[ 4, 2, 3 ]
[ 2, 8, 1, 5 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 1, 5, 2, 8 ]
[ 4, 2, 8 ]
[ 8, 1, 5, 2 ] - [ 8, 4, 2 ]
[ 2, 3, 4 ] - [ 2, 8, 4 ]

Cartan matrix
[1 1 1 0 1 0 1 0]
[1 1 1 1 0 0 0 1]
[0 0 1 1 0 0 0 0]
[0 1 0 1 0 0 0 0]
[0 1 1 1 1 0 1 1]
[0 1 1 1 1 1 0 1]
[0 0 0 0 0 1 1 0]
[1 1 0 1 1 0 1 1]

Good mutations
vertex  3 -> Algebra  683   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1275   permutation [ 1, 2, 8, 3, 5, 6, 7, 4 ]
vertex  8 -> Algebra  367   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  903

Quiver
[ 1, 7 ], [ 1, 8 ], [ 2, 1 ], [ 2, 3 ], [ 3, 5 ], [ 4, 5 ], [ 5, 6 ], [ 5, 8 ], [ 6, 4 ], [ 7, 2 ], [ 8, 2 ]

Relations
[ 7, 2, 1 ]
[ 8, 2, 1 ]
[ 3, 5, 8, 2 ]
[ 5, 8, 2, 3 ]
[ 5, 6, 4 ]
[ 6, 4, 5 ]
[ 8, 2, 3, 5 ]
[ 4, 5, 6 ]
[ 2, 1, 7 ]
[ 1, 7, 2 ] - [ 1, 8, 2 ]
[ 2, 1, 8 ] - [ 2, 3, 5, 8 ]

Cartan matrix
[1 1 1 0 0 0 1 1]
[1 1 1 0 1 1 0 1]
[0 0 1 0 1 1 0 1]
[0 1 0 1 1 0 0 1]
[0 1 0 0 1 1 0 1]
[0 0 0 1 0 1 0 0]
[0 1 1 0 1 1 1 0]
[0 1 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra 1421   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  697   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  683   permutation [ 3, 1, 8, 7, 5, 4, 6, 2 ]
vertex  8 -> Algebra  733   permutation [ 3, 1, 7, 2, 5, 4, 6, 8 ]
-------------------------

Algebra  935

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 8 ], [ 4, 1 ], [ 4, 6 ], [ 5, 4 ], [ 6, 5 ], [ 6, 7 ], [ 8, 4 ]

Relations
[ 2, 3, 8, 4, 1 ]
[ 3, 8, 4, 1, 2 ]
[ 8, 4, 1, 2, 3 ]
[ 1, 2, 3, 8, 4 ]
[ 6, 5, 4 ]
[ 4, 6, 5 ]
[ 5, 4, 6 ]
[ 4, 1, 2, 3, 8 ]

Cartan matrix
[1 1 1 0 0 0 0 1]
[0 1 1 1 0 1 1 1]
[1 0 1 1 0 1 1 1]
[1 1 1 1 0 1 1 0]
[1 1 1 1 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 0 1 0 1 1 1]

Good mutations
vertex  6 -> Algebra 1433   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1355   permutation [ 4, 1, 2, 3, 6, 5, 7, 8 ]
-------------------------

Algebra  943

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 8 ], [ 4, 1 ], [ 4, 5 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 4 ]

Relations
[ 2, 3, 8, 4, 1 ]
[ 3, 8, 4, 1, 2 ]
[ 8, 4, 1, 2, 3 ]
[ 1, 2, 3, 8, 4 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 4, 1, 2, 3, 8 ]

Cartan matrix
[1 1 1 0 0 0 0 1]
[0 1 1 1 1 0 1 1]
[1 0 1 1 1 0 1 1]
[1 1 1 1 1 0 1 0]
[0 0 0 0 1 0 1 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 1 0]
[1 1 0 1 1 0 1 1]

Good mutations
vertex  4 -> Algebra 1437   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1436   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1196

Quiver
[ 1, 8 ], [ 2, 3 ], [ 3, 8 ], [ 4, 2 ], [ 5, 1 ], [ 5, 3 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 4 ], [ 8, 5 ]

Relations
[ 8, 5, 1 ]
[ 3, 8, 4, 2 ]
[ 2, 3, 8, 4 ]
[ 1, 8, 5 ]
[ 3, 8, 5 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 4, 2, 3, 8 ]
[ 8, 4, 2, 3 ] - [ 8, 5, 3 ]
[ 5, 1, 8 ] - [ 5, 3, 8 ]

Cartan matrix
[1 1 0 1 0 0 0 1]
[0 1 1 0 0 0 0 1]
[0 0 1 1 0 0 0 1]
[0 1 1 1 0 0 0 0]
[1 0 1 1 1 0 1 1]
[1 0 1 1 1 1 0 1]
[0 0 0 0 0 1 1 0]
[0 1 1 1 1 0 1 1]

Good mutations
vertex  1 -> Algebra  683   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1215   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
vertex  4 -> Algebra  697   permutation [ 2, 1, 8, 6, 5, 7, 4, 3 ]
-------------------------

Algebra 1213

Quiver
[ 1, 7 ], [ 2, 3 ], [ 3, 8 ], [ 4, 5 ], [ 5, 2 ], [ 5, 6 ], [ 6, 4 ], [ 7, 3 ], [ 8, 1 ], [ 8, 5 ]

Relations
[ 7, 3, 8, 1 ]
[ 3, 8, 5, 2 ]
[ 5, 6, 4 ]
[ 2, 3, 8, 5 ]
[ 6, 4, 5 ]
[ 4, 5, 6 ]
[ 3, 8, 1, 7 ]
[ 1, 7, 3, 8 ]
[ 5, 2, 3, 8 ]
[ 8, 1, 7, 3 ] - [ 8, 5, 2, 3 ]

Cartan matrix
[1 0 1 0 0 0 1 0]
[1 1 1 0 0 0 0 1]
[1 0 1 0 1 1 0 1]
[0 1 1 1 1 0 0 0]
[0 1 1 0 1 1 0 0]
[0 0 0 1 0 1 0 0]
[0 0 1 0 1 1 1 1]
[1 1 1 0 1 1 1 1]

Good mutations
vertex  1 -> Algebra 1438   permutation [ 2, 7, 1, 3, 5, 4, 6, 8 ]
vertex  2 -> Algebra  733   permutation [ 2, 1, 7, 3, 5, 4, 6, 8 ]
vertex  3 -> Algebra 1214   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
vertex  7 -> Algebra 1215   permutation [ 2, 1, 3, 7, 5, 4, 6, 8 ]
vertex  8 -> Algebra  697   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1214

Quiver
[ 1, 7 ], [ 2, 3 ], [ 3, 1 ], [ 3, 5 ], [ 3, 8 ], [ 4, 5 ], [ 5, 2 ], [ 5, 6 ], [ 6, 4 ], [ 7, 3 ], [ 8, 2 ], [ 8, 7 ]

Relations
[ 7, 3, 1 ]
[ 1, 7, 3 ]
[ 5, 2, 3 ]
[ 5, 6, 4 ]
[ 2, 3, 5 ]
[ 6, 4, 5 ]
[ 4, 5, 6 ]
[ 2, 3, 8 ]
[ 7, 3, 8 ]
[ 3, 5, 2 ] - [ 3, 8, 2 ]
[ 8, 2, 3 ] - [ 8, 7, 3 ]
[ 3, 1, 7 ] - [ 3, 8, 7 ]

Cartan matrix
[1 0 0 0 0 0 1 0]
[1 1 1 0 0 0 0 0]
[1 1 1 0 1 1 1 1]
[0 1 0 1 1 0 0 0]
[0 1 0 0 1 1 0 0]
[0 0 0 1 0 1 0 0]
[0 0 1 0 1 1 1 0]
[0 1 1 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra 1437   permutation [ 8, 7, 1, 2, 5, 4, 6, 3 ]
vertex  8 -> Algebra 1213   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
-------------------------

Algebra 1215

Quiver
[ 1, 3 ], [ 2, 3 ], [ 3, 4 ], [ 3, 8 ], [ 4, 2 ], [ 5, 1 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 2 ], [ 8, 5 ]

Relations
[ 3, 8, 5, 1 ]
[ 4, 2, 3 ]
[ 2, 3, 4 ]
[ 1, 3, 8, 5 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 2, 3, 8 ]
[ 5, 1, 3, 8 ]
[ 3, 4, 2 ] - [ 3, 8, 2 ]
[ 8, 2, 3 ] - [ 8, 5, 1, 3 ]

Cartan matrix
[1 1 1 1 0 0 0 1]
[0 1 1 0 0 0 0 0]
[0 1 1 1 1 0 1 1]
[0 1 0 1 0 0 0 0]
[1 0 1 1 1 0 1 0]
[1 0 1 1 1 1 0 0]
[0 0 0 0 0 1 1 0]
[1 1 1 0 1 0 1 1]

Good mutations
vertex  1 -> Algebra  702   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1422   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1213   permutation [ 2, 1, 3, 6, 5, 7, 4, 8 ]
vertex  8 -> Algebra 1196   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
-------------------------

Algebra 1275

Quiver
[ 1, 5 ], [ 2, 8 ], [ 3, 1 ], [ 5, 2 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 3 ], [ 8, 4 ]

Relations
[ 5, 2, 8, 3, 1 ]
[ 8, 3, 1, 5, 2 ]
[ 1, 5, 2, 8, 3 ]
[ 2, 8, 3, 1, 5 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 3, 1, 5, 2, 8 ]

Cartan matrix
[1 1 0 1 1 0 1 1]
[1 1 1 1 0 0 0 1]
[1 1 1 0 1 0 1 0]
[0 0 0 1 0 0 0 0]
[0 1 1 1 1 0 1 1]
[0 1 1 1 1 1 0 1]
[0 0 0 0 0 1 1 0]
[1 0 1 1 1 0 1 1]

Good mutations
vertex  4 -> Algebra 1421   permutation [ 8, 3, 1, 6, 5, 7, 4, 2 ]
vertex  8 -> Algebra  862   permutation [ 1, 2, 4, 8, 5, 6, 7, 3 ]
-------------------------

Algebra 1355

Quiver
[ 1, 2 ], [ 1, 5 ], [ 2, 3 ], [ 3, 4 ], [ 4, 8 ], [ 5, 6 ], [ 6, 1 ], [ 7, 5 ], [ 8, 1 ]

Relations
[ 2, 3, 4, 8, 1 ]
[ 5, 6, 1 ]
[ 3, 4, 8, 1, 2 ]
[ 4, 8, 1, 2, 3 ]
[ 8, 1, 2, 3, 4 ]
[ 6, 1, 5 ]
[ 1, 5, 6 ]
[ 1, 2, 3, 4, 8 ]

Cartan matrix
[1 1 1 1 1 0 0 0]
[0 1 1 1 0 0 0 1]
[1 0 1 1 1 0 0 1]
[1 1 0 1 1 0 0 1]
[0 0 0 0 1 1 0 0]
[1 1 1 1 0 1 0 0]
[0 0 0 0 1 1 1 0]
[1 1 1 0 1 0 0 1]

Good mutations
vertex  5 -> Algebra  853   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  935   permutation [ 2, 3, 4, 1, 6, 5, 7, 8 ]
-------------------------

Algebra 1421

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 5 ], [ 4, 5 ], [ 5, 6 ], [ 5, 8 ], [ 6, 4 ], [ 7, 1 ], [ 8, 1 ]

Relations
[ 2, 3, 5, 8, 1 ]
[ 3, 5, 8, 1, 2 ]
[ 5, 8, 1, 2, 3 ]
[ 5, 6, 4 ]
[ 6, 4, 5 ]
[ 8, 1, 2, 3, 5 ]
[ 4, 5, 6 ]
[ 1, 2, 3, 5, 8 ]

Cartan matrix
[1 1 1 0 1 1 0 0]
[0 1 1 0 1 1 0 1]
[1 0 1 0 1 1 0 1]
[1 1 0 1 1 0 0 1]
[1 1 0 0 1 1 0 1]
[0 0 0 1 0 1 0 0]
[1 1 1 0 1 1 1 0]
[1 1 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  903   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1275   permutation [ 3, 8, 2, 7, 5, 4, 6, 1 ]
-------------------------

Algebra 1422

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 4 ], [ 3, 8 ], [ 5, 1 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 5 ]

Relations
[ 2, 3, 8, 5, 1 ]
[ 3, 8, 5, 1, 2 ]
[ 8, 5, 1, 2, 3 ]
[ 1, 2, 3, 8, 5 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 5, 1, 2, 3, 8 ]

Cartan matrix
[1 1 1 1 0 0 0 1]
[0 1 1 1 1 0 1 1]
[1 0 1 1 1 0 1 1]
[0 0 0 1 0 0 0 0]
[1 1 1 1 1 0 1 0]
[1 1 1 1 1 1 0 0]
[0 0 0 0 0 1 1 0]
[1 1 0 0 1 0 1 1]

Good mutations
vertex  3 -> Algebra 1215   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1440   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
-------------------------

Algebra 1433

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 8 ], [ 4, 1 ], [ 4, 7 ], [ 5, 6 ], [ 6, 4 ], [ 7, 6 ], [ 8, 4 ]

Relations
[ 2, 3, 8, 4, 1 ]
[ 3, 8, 4, 1, 2 ]
[ 8, 4, 1, 2, 3 ]
[ 1, 2, 3, 8, 4 ]
[ 7, 6, 4 ]
[ 4, 7, 6 ]
[ 6, 4, 7 ]
[ 4, 1, 2, 3, 8 ]

Cartan matrix
[1 1 1 0 0 0 0 1]
[0 1 1 1 0 0 1 1]
[1 0 1 1 0 0 1 1]
[1 1 1 1 0 0 1 0]
[1 1 1 1 1 1 0 0]
[1 1 1 1 0 1 0 0]
[0 0 0 0 0 1 1 0]
[1 1 0 1 0 0 1 1]

Good mutations
vertex  5 -> Algebra 1436   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  6 -> Algebra  935   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1436

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 8 ], [ 4, 1 ], [ 4, 7 ], [ 5, 4 ], [ 5, 6 ], [ 7, 5 ], [ 8, 4 ]

Relations
[ 2, 3, 8, 4, 1 ]
[ 3, 8, 4, 1, 2 ]
[ 8, 4, 1, 2, 3 ]
[ 1, 2, 3, 8, 4 ]
[ 7, 5, 4 ]
[ 4, 7, 5 ]
[ 5, 4, 7 ]
[ 4, 1, 2, 3, 8 ]

Cartan matrix
[1 1 1 0 0 0 0 1]
[0 1 1 1 0 0 1 1]
[1 0 1 1 0 0 1 1]
[1 1 1 1 0 0 1 0]
[1 1 1 1 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 1 1 1 0]
[1 1 0 1 0 0 1 1]

Good mutations
vertex  5 -> Algebra  943   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra 1433   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
-------------------------

Algebra 1437

Quiver
[ 1, 2 ], [ 1, 4 ], [ 2, 3 ], [ 3, 8 ], [ 4, 8 ], [ 5, 4 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 1 ], [ 8, 5 ]

Relations
[ 2, 3, 8, 1 ]
[ 4, 8, 1 ]
[ 3, 8, 1, 2 ]
[ 8, 1, 2, 3 ]
[ 4, 8, 5 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 5, 4, 8 ]
[ 8, 1, 4 ] - [ 8, 5, 4 ]
[ 1, 2, 3, 8 ] - [ 1, 4, 8 ]

Cartan matrix
[1 1 1 1 0 0 0 1]
[0 1 1 0 1 0 1 1]
[1 0 1 1 1 0 1 1]
[0 0 0 1 0 0 0 1]
[0 0 0 1 1 0 1 0]
[0 0 0 1 1 1 0 0]
[0 0 0 0 0 1 1 0]
[1 1 0 1 1 0 1 1]

Good mutations
vertex  1 -> Algebra 1438   permutation [ 4, 2, 3, 1, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1214   permutation [ 3, 4, 8, 6, 5, 7, 2, 1 ]
vertex  4 -> Algebra  943   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1438

Quiver
[ 1, 4 ], [ 2, 3 ], [ 2, 4 ], [ 3, 8 ], [ 4, 8 ], [ 5, 1 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 2 ], [ 8, 5 ]

Relations
[ 4, 8, 5, 1 ]
[ 3, 8, 2 ]
[ 4, 8, 2 ]
[ 8, 2, 3 ]
[ 1, 4, 8, 5 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 5, 1, 4, 8 ]
[ 8, 2, 4 ] - [ 8, 5, 1, 4 ]
[ 2, 3, 8 ] - [ 2, 4, 8 ]

Cartan matrix
[1 0 0 1 0 0 0 1]
[0 1 1 1 1 0 1 1]
[1 0 1 0 1 0 1 1]
[0 0 0 1 1 0 1 1]
[1 0 0 1 1 0 1 0]
[1 0 0 1 1 1 0 0]
[0 0 0 0 0 1 1 0]
[1 1 0 1 1 0 1 1]

Good mutations
vertex  2 -> Algebra 1440   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1213   permutation [ 3, 1, 4, 6, 5, 7, 2, 8 ]
vertex  4 -> Algebra 1437   permutation [ 4, 2, 3, 1, 5, 6, 7, 8 ]
-------------------------

Algebra 1440

Quiver
[ 1, 2 ], [ 2, 4 ], [ 3, 4 ], [ 4, 8 ], [ 5, 1 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 5 ]

Relations
[ 2, 4, 8, 5, 1 ]
[ 4, 8, 5, 1, 2 ]
[ 8, 5, 1, 2, 4 ]
[ 1, 2, 4, 8, 5 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 5, 1, 2, 4, 8 ]

Cartan matrix
[1 1 0 1 0 0 0 1]
[0 1 0 1 1 0 1 1]
[1 0 1 1 1 0 1 1]
[1 0 0 1 1 0 1 1]
[1 1 0 1 1 0 1 0]
[1 1 0 1 1 1 0 0]
[0 0 0 0 0 1 1 0]
[1 1 0 0 1 0 1 1]

Good mutations
vertex  3 -> Algebra 1422   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1438   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
-------------------------



==> anc/txt/E8_12.txt <==
Algebra  334

Quiver
[ 1, 2 ], [ 2, 7 ], [ 2, 8 ], [ 3, 4 ], [ 4, 5 ], [ 5, 6 ], [ 6, 2 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 7, 6, 2 ]
[ 8, 3, 4, 5, 6, 2 ]
[ 4, 5, 6, 2, 8, 3 ]
[ 5, 6, 2, 8, 3, 4 ]
[ 6, 2, 8, 3, 4, 5 ]
[ 6, 2, 7 ]
[ 3, 4, 5, 6, 2, 8 ]
[ 2, 7, 6 ] - [ 2, 8, 3, 4, 5, 6 ]

Cartan matrix
[1 1 1 1 1 1 1 1]
[0 1 1 1 1 1 1 1]
[0 1 1 1 1 1 0 0]
[0 1 0 1 1 1 0 1]
[0 1 1 0 1 1 0 1]
[0 1 1 1 0 1 0 1]
[0 0 0 0 0 1 1 0]
[0 0 1 1 1 1 0 1]

Good mutations
vertex  1 -> Algebra  493   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  796   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  337   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  8 -> Algebra  798   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  337

Quiver
[ 1, 2 ], [ 2, 7 ], [ 2, 8 ], [ 3, 4 ], [ 4, 5 ], [ 5, 2 ], [ 5, 6 ], [ 6, 4 ], [ 7, 5 ], [ 8, 3 ]

Relations
[ 7, 5, 2 ]
[ 8, 3, 4, 5, 2 ]
[ 4, 5, 2, 8, 3 ]
[ 6, 4, 5 ]
[ 4, 5, 6 ]
[ 5, 2, 7 ]
[ 3, 4, 5, 2, 8 ]
[ 5, 2, 8, 3, 4 ] - [ 5, 6, 4 ]
[ 2, 7, 5 ] - [ 2, 8, 3, 4, 5 ]

Cartan matrix
[1 1 1 1 1 0 1 1]
[0 1 1 1 1 0 1 1]
[0 1 1 1 1 0 0 0]
[0 1 0 1 1 0 0 1]
[0 1 1 1 1 1 0 1]
[0 0 0 1 0 1 0 0]
[0 0 0 0 1 1 1 0]
[0 0 1 1 1 0 0 1]

Good mutations
vertex  1 -> Algebra  496   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  803   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  374   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  6 -> Algebra  334   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  7 -> Algebra  648   permutation [ 5, 1, 2, 8, 3, 4, 6, 7 ]
vertex  8 -> Algebra  804   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  347

Quiver
[ 1, 2 ], [ 2, 3 ], [ 2, 6 ], [ 3, 4 ], [ 3, 8 ], [ 4, 2 ], [ 4, 5 ], [ 5, 3 ], [ 6, 4 ], [ 6, 7 ], [ 8, 2 ]

Relations
[ 6, 4, 2 ]
[ 8, 2, 3 ]
[ 5, 3, 4 ]
[ 3, 4, 5 ]
[ 4, 2, 6 ]
[ 2, 3, 8 ]
[ 3, 4, 2 ] - [ 3, 8, 2 ]
[ 4, 2, 3 ] - [ 4, 5, 3 ]
[ 2, 3, 4 ] - [ 2, 6, 4 ]

Cartan matrix
[1 1 1 1 0 1 1 0]
[0 1 1 1 0 1 1 0]
[0 1 1 1 0 0 0 1]
[0 1 1 1 1 0 0 0]
[0 0 1 0 1 0 0 1]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 0 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra  506   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  825   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  822   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  824   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  374

Quiver
[ 1, 2 ], [ 2, 7 ], [ 2, 8 ], [ 3, 4 ], [ 3, 5 ], [ 4, 8 ], [ 5, 2 ], [ 5, 6 ], [ 6, 3 ], [ 7, 5 ], [ 8, 3 ]

Relations
[ 7, 5, 2 ]
[ 8, 3, 5, 2 ]
[ 4, 8, 3 ]
[ 8, 3, 4 ]
[ 6, 3, 5 ]
[ 3, 5, 6 ]
[ 5, 2, 7 ]
[ 5, 2, 8, 3 ] - [ 5, 6, 3 ]
[ 2, 7, 5 ] - [ 2, 8, 3, 5 ]
[ 3, 4, 8 ] - [ 3, 5, 2, 8 ]

Cartan matrix
[1 1 1 0 1 0 1 1]
[0 1 1 0 1 0 1 1]
[0 1 1 1 1 0 0 1]
[0 0 0 1 0 0 0 1]
[0 1 1 0 1 1 0 1]
[0 0 1 1 0 1 0 0]
[0 0 0 0 1 1 1 0]
[0 0 1 0 1 0 0 1]

Good mutations
vertex  1 -> Algebra  531   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  337   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  7 -> Algebra  650   permutation [ 5, 1, 2, 8, 3, 4, 6, 7 ]
vertex  8 -> Algebra  878   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  493

Quiver
[ 2, 1 ], [ 2, 7 ], [ 2, 8 ], [ 3, 4 ], [ 4, 5 ], [ 5, 6 ], [ 6, 2 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 7, 6, 2 ]
[ 8, 3, 4, 5, 6, 2 ]
[ 4, 5, 6, 2, 8, 3 ]
[ 5, 6, 2, 8, 3, 4 ]
[ 6, 2, 8, 3, 4, 5 ]
[ 6, 2, 7 ]
[ 3, 4, 5, 6, 2, 8 ]
[ 2, 7, 6 ] - [ 2, 8, 3, 4, 5, 6 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 1 1 1 1 1]
[1 1 1 1 1 1 0 0]
[1 1 0 1 1 1 0 1]
[1 1 1 0 1 1 0 1]
[1 1 1 1 0 1 0 1]
[0 0 0 0 0 1 1 0]
[0 0 1 1 1 1 0 1]

Good mutations
vertex  1 -> Algebra  334   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  996   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  496   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  8 -> Algebra  998   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  496

Quiver
[ 2, 1 ], [ 2, 7 ], [ 2, 8 ], [ 3, 4 ], [ 4, 5 ], [ 5, 2 ], [ 5, 6 ], [ 6, 4 ], [ 7, 5 ], [ 8, 3 ]

Relations
[ 7, 5, 2 ]
[ 8, 3, 4, 5, 2 ]
[ 4, 5, 2, 8, 3 ]
[ 6, 4, 5 ]
[ 4, 5, 6 ]
[ 5, 2, 7 ]
[ 3, 4, 5, 2, 8 ]
[ 5, 2, 8, 3, 4 ] - [ 5, 6, 4 ]
[ 2, 7, 5 ] - [ 2, 8, 3, 4, 5 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 1 1 0 1 1]
[1 1 1 1 1 0 0 0]
[1 1 0 1 1 0 0 1]
[1 1 1 1 1 1 0 1]
[0 0 0 1 0 1 0 0]
[0 0 0 0 1 1 1 0]
[0 0 1 1 1 0 0 1]

Good mutations
vertex  1 -> Algebra  337   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1002   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  531   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  6 -> Algebra  493   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  7 -> Algebra  754   permutation [ 5, 2, 1, 8, 3, 4, 6, 7 ]
vertex  8 -> Algebra 1003   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  506

Quiver
[ 2, 1 ], [ 2, 3 ], [ 2, 6 ], [ 3, 4 ], [ 3, 8 ], [ 4, 2 ], [ 4, 5 ], [ 5, 3 ], [ 6, 4 ], [ 6, 7 ], [ 8, 2 ]

Relations
[ 6, 4, 2 ]
[ 8, 2, 3 ]
[ 5, 3, 4 ]
[ 3, 4, 5 ]
[ 4, 2, 6 ]
[ 2, 3, 8 ]
[ 3, 4, 2 ] - [ 3, 8, 2 ]
[ 4, 2, 3 ] - [ 4, 5, 3 ]
[ 2, 3, 4 ] - [ 2, 6, 4 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 1 0 1 1 0]
[1 1 1 1 0 0 0 1]
[1 1 1 1 1 0 0 0]
[0 0 1 0 1 0 0 1]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 0 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra  347   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1020   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra 1017   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1019   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  531

Quiver
[ 2, 1 ], [ 2, 7 ], [ 2, 8 ], [ 3, 4 ], [ 3, 5 ], [ 4, 8 ], [ 5, 2 ], [ 5, 6 ], [ 6, 3 ], [ 7, 5 ], [ 8, 3 ]

Relations
[ 7, 5, 2 ]
[ 8, 3, 5, 2 ]
[ 4, 8, 3 ]
[ 8, 3, 4 ]
[ 6, 3, 5 ]
[ 3, 5, 6 ]
[ 5, 2, 7 ]
[ 5, 2, 8, 3 ] - [ 5, 6, 3 ]
[ 2, 7, 5 ] - [ 2, 8, 3, 5 ]
[ 3, 4, 8 ] - [ 3, 5, 2, 8 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 1 0 1 1]
[1 1 1 1 1 0 0 1]
[0 0 0 1 0 0 0 1]
[1 1 1 0 1 1 0 1]
[0 0 1 1 0 1 0 0]
[0 0 0 0 1 1 1 0]
[0 0 1 0 1 0 0 1]

Good mutations
vertex  1 -> Algebra  374   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1054   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  496   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  7 -> Algebra  756   permutation [ 5, 2, 1, 8, 3, 4, 6, 7 ]
vertex  8 -> Algebra 1055   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  648

Quiver
[ 1, 7 ], [ 1, 8 ], [ 2, 3 ], [ 3, 4 ], [ 4, 5 ], [ 5, 6 ], [ 6, 1 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 7, 6, 1 ]
[ 8, 3, 4, 5, 6, 1 ]
[ 4, 5, 6, 1, 8, 3 ]
[ 5, 6, 1, 8, 3, 4 ]
[ 6, 1, 8, 3, 4, 5 ]
[ 6, 1, 7 ]
[ 3, 4, 5, 6, 1, 8 ]
[ 1, 7, 6 ] - [ 1, 8, 3, 4, 5, 6 ]

Cartan matrix
[1 0 1 1 1 1 1 1]
[1 1 1 1 1 1 0 0]
[1 0 1 1 1 1 0 0]
[1 0 0 1 1 1 0 1]
[1 0 1 0 1 1 0 1]
[1 0 1 1 0 1 0 1]
[0 0 0 0 0 1 1 0]
[0 0 1 1 1 1 0 1]

Good mutations
vertex  2 -> Algebra  754   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  678   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra  650   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  8 -> Algebra  337   permutation [ 2, 3, 5, 6, 1, 7, 8, 4 ]
-------------------------

Algebra  650

Quiver
[ 1, 7 ], [ 1, 8 ], [ 2, 3 ], [ 3, 4 ], [ 4, 5 ], [ 5, 1 ], [ 5, 6 ], [ 6, 4 ], [ 7, 5 ], [ 8, 3 ]

Relations
[ 7, 5, 1 ]
[ 8, 3, 4, 5, 1 ]
[ 4, 5, 1, 8, 3 ]
[ 6, 4, 5 ]
[ 4, 5, 6 ]
[ 5, 1, 7 ]
[ 3, 4, 5, 1, 8 ]
[ 5, 1, 8, 3, 4 ] - [ 5, 6, 4 ]
[ 1, 7, 5 ] - [ 1, 8, 3, 4, 5 ]

Cartan matrix
[1 0 1 1 1 0 1 1]
[1 1 1 1 1 0 0 0]
[1 0 1 1 1 0 0 0]
[1 0 0 1 1 0 0 1]
[1 0 1 1 1 1 0 1]
[0 0 0 1 0 1 0 0]
[0 0 0 0 1 1 1 0]
[0 0 1 1 1 0 0 1]

Good mutations
vertex  2 -> Algebra  756   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  648   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  7 -> Algebra  871   permutation [ 2, 3, 5, 6, 7, 1, 8, 4 ]
vertex  8 -> Algebra  374   permutation [ 2, 3, 5, 6, 1, 7, 8, 4 ]
-------------------------

Algebra  657

Quiver
[ 1, 3 ], [ 1, 6 ], [ 2, 3 ], [ 3, 4 ], [ 3, 8 ], [ 4, 1 ], [ 4, 5 ], [ 5, 3 ], [ 6, 4 ], [ 6, 7 ], [ 8, 1 ]

Relations
[ 6, 4, 1 ]
[ 8, 1, 3 ]
[ 5, 3, 4 ]
[ 3, 4, 5 ]
[ 4, 1, 6 ]
[ 1, 3, 8 ]
[ 3, 4, 1 ] - [ 3, 8, 1 ]
[ 4, 1, 3 ] - [ 4, 5, 3 ]
[ 1, 3, 4 ] - [ 1, 6, 4 ]

Cartan matrix
[1 0 1 1 0 1 1 0]
[1 1 1 1 0 0 0 1]
[1 0 1 1 0 0 0 1]
[1 0 1 1 1 0 0 0]
[0 0 1 0 1 0 0 1]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 0 0 0 0 1 1 1]

Good mutations
vertex  2 -> Algebra  763   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1168   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  804   permutation [ 2, 3, 4, 6, 1, 7, 8, 5 ]
vertex  7 -> Algebra  828   permutation [ 2, 3, 4, 1, 7, 6, 8, 5 ]
-------------------------

Algebra  678

Quiver
[ 1, 7 ], [ 1, 8 ], [ 2, 3 ], [ 3, 4 ], [ 3, 5 ], [ 4, 2 ], [ 4, 8 ], [ 5, 6 ], [ 6, 1 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 7, 6, 1 ]
[ 8, 3, 5, 6, 1 ]
[ 3, 4, 2 ]
[ 5, 6, 1, 8, 3 ]
[ 2, 3, 4 ]
[ 8, 3, 4 ]
[ 6, 1, 8, 3, 5 ]
[ 6, 1, 7 ]
[ 4, 2, 3 ] - [ 4, 8, 3 ]
[ 1, 7, 6 ] - [ 1, 8, 3, 5, 6 ]
[ 3, 4, 8 ] - [ 3, 5, 6, 1, 8 ]

Cartan matrix
[1 0 1 0 1 1 1 1]
[1 1 1 0 1 1 0 0]
[1 0 1 1 1 1 0 1]
[0 1 1 1 1 1 0 1]
[1 0 0 0 1 1 0 1]
[1 0 1 0 0 1 0 1]
[0 0 0 0 0 1 1 0]
[0 0 1 0 1 1 0 1]

Good mutations
vertex  2 -> Algebra  857   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  648   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1186   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  724

Quiver
[ 1, 6 ], [ 2, 3 ], [ 3, 4 ], [ 4, 1 ], [ 4, 5 ], [ 4, 8 ], [ 5, 3 ], [ 6, 4 ], [ 6, 7 ], [ 8, 2 ], [ 8, 6 ]

Relations
[ 6, 4, 1 ]
[ 3, 4, 8, 2 ]
[ 1, 6, 4 ]
[ 5, 3, 4 ]
[ 3, 4, 5 ]
[ 2, 3, 4, 8 ]
[ 6, 4, 8 ]
[ 4, 5, 3 ] - [ 4, 8, 2, 3 ]
[ 8, 2, 3, 4 ] - [ 8, 6, 4 ]
[ 4, 1, 6 ] - [ 4, 8, 6 ]

Cartan matrix
[1 0 0 0 0 1 1 0]
[1 1 1 1 0 0 0 0]
[1 0 1 1 0 1 1 1]
[1 1 1 1 1 1 1 1]
[0 0 1 0 1 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 1 1 0 1 1 1]

Good mutations
vertex  1 -> Algebra 1239   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  936   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  738   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  784   permutation [ 4, 8, 1, 7, 2, 3, 5, 6 ]
vertex  7 -> Algebra 1002   permutation [ 1, 6, 2, 3, 4, 5, 7, 8 ]
vertex  8 -> Algebra 1168   permutation [ 1, 2, 4, 8, 5, 6, 7, 3 ]
-------------------------

Algebra  738

Quiver
[ 1, 6 ], [ 2, 3 ], [ 3, 4 ], [ 4, 5 ], [ 5, 1 ], [ 5, 8 ], [ 6, 5 ], [ 6, 7 ], [ 8, 2 ], [ 8, 6 ]

Relations
[ 6, 5, 1 ]
[ 3, 4, 5, 8, 2 ]
[ 4, 5, 8, 2, 3 ]
[ 5, 8, 2, 3, 4 ]
[ 1, 6, 5 ]
[ 2, 3, 4, 5, 8 ]
[ 6, 5, 8 ]
[ 8, 2, 3, 4, 5 ] - [ 8, 6, 5 ]
[ 5, 1, 6 ] - [ 5, 8, 6 ]

Cartan matrix
[1 0 0 0 0 1 1 0]
[1 1 1 1 1 0 0 0]
[1 0 1 1 1 1 1 1]
[1 1 0 1 1 1 1 1]
[1 1 1 0 1 1 1 1]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 1 1 1 1 1 1]

Good mutations
vertex  1 -> Algebra 1246   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  724   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  7 -> Algebra  996   permutation [ 1, 6, 2, 3, 4, 5, 7, 8 ]
vertex  8 -> Algebra 1248   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  754

Quiver
[ 1, 7 ], [ 1, 8 ], [ 2, 3 ], [ 2, 4 ], [ 4, 5 ], [ 5, 6 ], [ 6, 1 ], [ 7, 6 ], [ 8, 2 ]

Relations
[ 7, 6, 1 ]
[ 8, 2, 4, 5, 6, 1 ]
[ 4, 5, 6, 1, 8, 2 ]
[ 5, 6, 1, 8, 2, 4 ]
[ 6, 1, 8, 2, 4, 5 ]
[ 6, 1, 7 ]
[ 2, 4, 5, 6, 1, 8 ]
[ 1, 7, 6 ] - [ 1, 8, 2, 4, 5, 6 ]

Cartan matrix
[1 1 1 1 1 1 1 1]
[1 1 1 1 1 1 0 0]
[0 0 1 0 0 0 0 0]
[1 0 0 1 1 1 0 1]
[1 1 1 0 1 1 0 1]
[1 1 1 1 0 1 0 1]
[0 0 0 0 0 1 1 0]
[0 1 1 1 1 1 0 1]

Good mutations
vertex  2 -> Algebra  784   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  3 -> Algebra  648   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  756   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  8 -> Algebra  496   permutation [ 3, 2, 5, 6, 1, 7, 8, 4 ]
-------------------------

Algebra  756

Quiver
[ 1, 7 ], [ 1, 8 ], [ 2, 3 ], [ 2, 4 ], [ 4, 5 ], [ 5, 1 ], [ 5, 6 ], [ 6, 4 ], [ 7, 5 ], [ 8, 2 ]

Relations
[ 7, 5, 1 ]
[ 8, 2, 4, 5, 1 ]
[ 4, 5, 1, 8, 2 ]
[ 6, 4, 5 ]
[ 4, 5, 6 ]
[ 5, 1, 7 ]
[ 2, 4, 5, 1, 8 ]
[ 5, 1, 8, 2, 4 ] - [ 5, 6, 4 ]
[ 1, 7, 5 ] - [ 1, 8, 2, 4, 5 ]

Cartan matrix
[1 1 1 1 1 0 1 1]
[1 1 1 1 1 0 0 0]
[0 0 1 0 0 0 0 0]
[1 0 0 1 1 0 0 1]
[1 1 1 1 1 1 0 1]
[0 0 0 1 0 1 0 0]
[0 0 0 0 1 1 1 0]
[0 1 1 1 1 0 0 1]

Good mutations
vertex  2 -> Algebra  786   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  3 -> Algebra  650   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  754   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  7 -> Algebra 1048   permutation [ 3, 2, 5, 6, 7, 1, 8, 4 ]
vertex  8 -> Algebra  531   permutation [ 3, 2, 5, 6, 1, 7, 8, 4 ]
-------------------------

Algebra  763

Quiver
[ 1, 2 ], [ 1, 6 ], [ 2, 3 ], [ 2, 4 ], [ 2, 8 ], [ 4, 1 ], [ 4, 5 ], [ 5, 2 ], [ 6, 4 ], [ 6, 7 ], [ 8, 1 ]

Relations
[ 6, 4, 1 ]
[ 8, 1, 2 ]
[ 5, 2, 4 ]
[ 2, 4, 5 ]
[ 4, 1, 6 ]
[ 1, 2, 8 ]
[ 2, 4, 1 ] - [ 2, 8, 1 ]
[ 4, 1, 2 ] - [ 4, 5, 2 ]
[ 1, 2, 4 ] - [ 1, 6, 4 ]

Cartan matrix
[1 1 1 1 0 1 1 0]
[1 1 1 1 0 0 0 1]
[0 0 1 0 0 0 0 0]
[1 1 1 1 1 0 0 0]
[0 1 1 0 1 0 0 1]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 0 0 0 0 1 1 1]

Good mutations
vertex  2 -> Algebra 1258   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  657   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra 1003   permutation [ 3, 2, 4, 6, 1, 7, 8, 5 ]
vertex  7 -> Algebra 1023   permutation [ 3, 2, 4, 1, 7, 6, 8, 5 ]
-------------------------

Algebra  784

Quiver
[ 1, 7 ], [ 1, 8 ], [ 2, 4 ], [ 2, 5 ], [ 3, 4 ], [ 4, 8 ], [ 5, 6 ], [ 6, 1 ], [ 7, 6 ], [ 8, 2 ], [ 8, 3 ]

Relations
[ 7, 6, 1 ]
[ 8, 2, 5, 6, 1 ]
[ 4, 8, 2 ]
[ 5, 6, 1, 8, 2 ]
[ 4, 8, 3 ]
[ 6, 1, 8, 2, 5 ]
[ 6, 1, 7 ]
[ 3, 4, 8 ]
[ 8, 2, 4 ] - [ 8, 3, 4 ]
[ 1, 7, 6 ] - [ 1, 8, 2, 5, 6 ]
[ 2, 4, 8 ] - [ 2, 5, 6, 1, 8 ]

Cartan matrix
[1 1 1 1 1 1 1 1]
[1 1 0 1 1 1 0 1]
[0 0 1 1 0 0 0 0]
[0 0 0 1 0 0 0 1]
[1 0 1 0 1 1 0 1]
[1 1 1 1 0 1 0 1]
[0 0 0 0 0 1 1 0]
[0 1 1 1 1 1 0 1]

Good mutations
vertex  1 -> Algebra 1236   permutation [ 3, 5, 6, 8, 7, 1, 4, 2 ]
vertex  2 -> Algebra  793   permutation [ 1, 5, 3, 4, 2, 6, 7, 8 ]
vertex  3 -> Algebra  857   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  4 -> Algebra  754   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  5 -> Algebra  786   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  8 -> Algebra  724   permutation [ 3, 5, 6, 1, 7, 8, 4, 2 ]
-------------------------

Algebra  786

Quiver
[ 1, 7 ], [ 1, 8 ], [ 2, 4 ], [ 2, 5 ], [ 3, 4 ], [ 4, 8 ], [ 5, 1 ], [ 5, 6 ], [ 6, 2 ], [ 7, 5 ], [ 8, 2 ], [ 8, 3 ]

Relations
[ 7, 5, 1 ]
[ 8, 2, 5, 1 ]
[ 4, 8, 2 ]
[ 4, 8, 3 ]
[ 6, 2, 5 ]
[ 2, 5, 6 ]
[ 5, 1, 7 ]
[ 3, 4, 8 ]
[ 5, 1, 8, 2 ] - [ 5, 6, 2 ]
[ 8, 2, 4 ] - [ 8, 3, 4 ]
[ 1, 7, 5 ] - [ 1, 8, 2, 5 ]
[ 2, 4, 8 ] - [ 2, 5, 1, 8 ]

Cartan matrix
[1 1 1 1 1 0 1 1]
[1 1 0 1 1 0 0 1]
[0 0 1 1 0 0 0 0]
[0 0 0 1 0 0 0 1]
[1 1 1 1 1 1 0 1]
[0 1 0 1 0 1 0 0]
[0 0 0 0 1 1 1 0]
[0 1 1 1 1 0 0 1]

Good mutations
vertex  1 -> Algebra 1272   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  803   permutation [ 1, 5, 3, 4, 2, 6, 7, 8 ]
vertex  4 -> Algebra  756   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  6 -> Algebra  784   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  7 -> Algebra 1273   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  936   permutation [ 3, 5, 6, 1, 7, 8, 4, 2 ]
-------------------------

Algebra  793

Quiver
[ 1, 7 ], [ 1, 8 ], [ 2, 5 ], [ 2, 6 ], [ 3, 4 ], [ 4, 5 ], [ 5, 8 ], [ 6, 1 ], [ 7, 6 ], [ 8, 2 ], [ 8, 3 ]

Relations
[ 7, 6, 1 ]
[ 8, 2, 6, 1 ]
[ 5, 8, 2 ]
[ 6, 1, 8, 2 ]
[ 4, 5, 8, 3 ]
[ 5, 8, 3, 4 ]
[ 6, 1, 7 ]
[ 3, 4, 5, 8 ]
[ 8, 2, 5 ] - [ 8, 3, 4, 5 ]
[ 1, 7, 6 ] - [ 1, 8, 2, 6 ]
[ 2, 5, 8 ] - [ 2, 6, 1, 8 ]

Cartan matrix
[1 1 1 1 1 1 1 1]
[1 1 1 0 1 1 0 1]
[0 0 1 1 1 0 0 0]
[0 0 0 1 1 0 0 1]
[0 0 1 0 1 0 0 1]
[1 0 1 1 0 1 0 1]
[0 0 0 0 0 1 1 0]
[0 1 1 1 1 1 0 1]

Good mutations
vertex  1 -> Algebra 1278   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  796   permutation [ 1, 6, 3, 4, 5, 2, 7, 8 ]
vertex  3 -> Algebra  867   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra  784   permutation [ 1, 5, 3, 4, 2, 6, 7, 8 ]
vertex  8 -> Algebra 1280   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  796

Quiver
[ 1, 7 ], [ 1, 8 ], [ 2, 1 ], [ 2, 6 ], [ 3, 4 ], [ 4, 5 ], [ 5, 6 ], [ 6, 8 ], [ 7, 2 ], [ 8, 2 ], [ 8, 3 ]

Relations
[ 7, 2, 1 ]
[ 8, 2, 1 ]
[ 6, 8, 2 ]
[ 4, 5, 6, 8, 3 ]
[ 5, 6, 8, 3, 4 ]
[ 6, 8, 3, 4, 5 ]
[ 2, 1, 7 ]
[ 3, 4, 5, 6, 8 ]
[ 1, 7, 2 ] - [ 1, 8, 2 ]
[ 8, 2, 6 ] - [ 8, 3, 4, 5, 6 ]
[ 2, 1, 8 ] - [ 2, 6, 8 ]

Cartan matrix
[1 1 1 1 1 1 1 1]
[1 1 1 1 0 1 0 1]
[0 0 1 1 1 1 0 0]
[0 0 0 1 1 1 0 1]
[0 0 1 0 1 1 0 1]
[0 0 1 1 0 1 0 1]
[0 1 0 0 0 1 1 0]
[0 1 1 1 1 1 0 1]

Good mutations
vertex  1 -> Algebra 1283   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  334   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  870   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra  803   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  6 -> Algebra  793   permutation [ 1, 6, 3, 4, 5, 2, 7, 8 ]
vertex  8 -> Algebra 1285   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  798

Quiver
[ 1, 2 ], [ 2, 3 ], [ 2, 7 ], [ 3, 4 ], [ 3, 8 ], [ 4, 5 ], [ 5, 6 ], [ 6, 2 ], [ 7, 6 ], [ 8, 2 ]

Relations
[ 7, 6, 2 ]
[ 4, 5, 6, 2, 3 ]
[ 8, 2, 3 ]
[ 5, 6, 2, 3, 4 ]
[ 6, 2, 3, 4, 5 ]
[ 6, 2, 7 ]
[ 2, 3, 8 ]
[ 3, 4, 5, 6, 2 ] - [ 3, 8, 2 ]
[ 2, 3, 4, 5, 6 ] - [ 2, 7, 6 ]

Cartan matrix
[1 1 1 1 1 1 1 0]
[0 1 1 1 1 1 1 0]
[0 1 1 1 1 1 0 1]
[0 1 0 1 1 1 0 0]
[0 1 1 0 1 1 0 0]
[0 1 1 1 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 1 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra  998   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1286   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  822   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  5 -> Algebra  804   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  7 -> Algebra 1166   permutation [ 6, 1, 2, 3, 8, 4, 5, 7 ]
vertex  8 -> Algebra  334   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  799

Quiver
[ 1, 2 ], [ 2, 8 ], [ 3, 4 ], [ 4, 5 ], [ 5, 6 ], [ 6, 2 ], [ 6, 7 ], [ 7, 5 ], [ 8, 3 ]

Relations
[ 8, 3, 4, 5, 6, 2 ]
[ 4, 5, 6, 2, 8, 3 ]
[ 5, 6, 2, 8, 3, 4 ]
[ 2, 8, 3, 4, 5, 6 ]
[ 7, 5, 6 ]
[ 5, 6, 7 ]
[ 3, 4, 5, 6, 2, 8 ]
[ 6, 2, 8, 3, 4, 5 ] - [ 6, 7, 5 ]

Cartan matrix
[1 1 1 1 1 0 0 1]
[0 1 1 1 1 0 0 1]
[0 1 1 1 1 1 0 0]
[0 1 0 1 1 1 0 1]
[0 1 1 0 1 1 0 1]
[0 1 1 1 1 1 1 1]
[0 0 0 0 1 0 1 0]
[0 0 1 1 1 1 0 1]

Good mutations
vertex  1 -> Algebra  999   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1288   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  823   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
-------------------------

Algebra  803

Quiver
[ 1, 7 ], [ 1, 8 ], [ 2, 1 ], [ 2, 5 ], [ 3, 4 ], [ 4, 5 ], [ 5, 6 ], [ 5, 8 ], [ 6, 4 ], [ 7, 2 ], [ 8, 2 ], [ 8, 3 ]

Relations
[ 7, 2, 1 ]
[ 8, 2, 1 ]
[ 5, 8, 2 ]
[ 4, 5, 8, 3 ]
[ 6, 4, 5 ]
[ 4, 5, 6 ]
[ 2, 1, 7 ]
[ 3, 4, 5, 8 ]
[ 1, 7, 2 ] - [ 1, 8, 2 ]
[ 5, 6, 4 ] - [ 5, 8, 3, 4 ]
[ 8, 2, 5 ] - [ 8, 3, 4, 5 ]
[ 2, 1, 8 ] - [ 2, 5, 8 ]

Cartan matrix
[1 1 1 1 1 0 1 1]
[1 1 1 1 1 1 0 1]
[0 0 1 1 1 0 0 0]
[0 0 0 1 1 0 0 1]
[0 0 1 1 1 1 0 1]
[0 0 0 1 0 1 0 0]
[0 1 0 0 1 1 1 0]
[0 1 1 1 1 0 0 1]

Good mutations
vertex  1 -> Algebra 1295   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  337   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  786   permutation [ 1, 5, 3, 4, 2, 6, 7, 8 ]
vertex  6 -> Algebra  796   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  7 -> Algebra 1186   permutation [ 5, 1, 8, 7, 3, 4, 6, 2 ]
vertex  8 -> Algebra 1296   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  804

Quiver
[ 1, 2 ], [ 2, 3 ], [ 2, 7 ], [ 3, 4 ], [ 3, 8 ], [ 4, 5 ], [ 5, 2 ], [ 5, 6 ], [ 6, 4 ], [ 7, 5 ], [ 8, 2 ]

Relations
[ 7, 5, 2 ]
[ 4, 5, 2, 3 ]
[ 8, 2, 3 ]
[ 6, 4, 5 ]
[ 4, 5, 6 ]
[ 5, 2, 7 ]
[ 2, 3, 8 ]
[ 3, 4, 5, 2 ] - [ 3, 8, 2 ]
[ 5, 2, 3, 4 ] - [ 5, 6, 4 ]
[ 2, 3, 4, 5 ] - [ 2, 7, 5 ]

Cartan matrix
[1 1 1 1 1 0 1 0]
[0 1 1 1 1 0 1 0]
[0 1 1 1 1 0 0 1]
[0 1 0 1 1 0 0 0]
[0 1 1 1 1 1 0 0]
[0 0 0 1 0 1 0 0]
[0 0 0 0 1 1 1 0]
[0 1 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra 1003   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1280   permutation [ 2, 1, 5, 6, 4, 7, 8, 3 ]
vertex  3 -> Algebra 1171   permutation [ 5, 1, 2, 4, 8, 3, 6, 7 ]
vertex  4 -> Algebra  657   permutation [ 5, 1, 2, 3, 8, 4, 6, 7 ]
vertex  6 -> Algebra  798   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  8 -> Algebra  337   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  819

Quiver
[ 1, 3 ], [ 1, 6 ], [ 2, 8 ], [ 3, 8 ], [ 4, 5 ], [ 5, 3 ], [ 6, 2 ], [ 6, 7 ], [ 8, 1 ], [ 8, 4 ]

Relations
[ 3, 8, 1 ]
[ 6, 2, 8, 1 ]
[ 8, 1, 6, 2 ]
[ 5, 3, 8, 4 ]
[ 3, 8, 4, 5 ]
[ 2, 8, 1, 6 ]
[ 4, 5, 3, 8 ]
[ 8, 1, 3 ] - [ 8, 4, 5, 3 ]
[ 1, 3, 8 ] - [ 1, 6, 2, 8 ]

Cartan matrix
[1 1 1 1 0 1 1 1]
[1 1 1 1 1 0 0 1]
[0 0 1 1 0 0 0 1]
[0 0 1 1 1 0 0 0]
[0 0 1 0 1 0 0 1]
[0 1 0 1 1 1 1 1]
[0 0 0 0 0 0 1 0]
[1 0 1 1 1 1 1 1]

Good mutations
vertex  1 -> Algebra 1224   permutation [ 3, 2, 8, 6, 7, 4, 5, 1 ]
vertex  2 -> Algebra  825   permutation [ 1, 8, 3, 4, 5, 6, 7, 2 ]
vertex  3 -> Algebra 1306   permutation [ 3, 6, 1, 7, 2, 8, 5, 4 ]
vertex  4 -> Algebra 1258   permutation [ 1, 8, 3, 2, 5, 6, 7, 4 ]
vertex  6 -> Algebra 1286   permutation [ 2, 1, 8, 4, 5, 3, 6, 7 ]
vertex  7 -> Algebra 1313   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  821

Quiver
[ 1, 2 ], [ 2, 8 ], [ 3, 4 ], [ 4, 5 ], [ 4, 6 ], [ 5, 3 ], [ 6, 7 ], [ 7, 2 ], [ 8, 3 ]

Relations
[ 8, 3, 4, 6, 7, 2 ]
[ 5, 3, 4 ]
[ 6, 7, 2, 8, 3, 4 ]
[ 3, 4, 5 ]
[ 7, 2, 8, 3, 4, 6 ]
[ 2, 8, 3, 4, 6, 7 ]
[ 3, 4, 6, 7, 2, 8 ]
[ 4, 5, 3 ] - [ 4, 6, 7, 2, 8, 3 ]

Cartan matrix
[1 1 1 1 0 1 0 1]
[0 1 1 1 0 1 0 1]
[0 1 1 1 0 1 1 0]
[0 1 1 1 1 1 1 1]
[0 0 1 0 1 0 0 0]
[0 1 1 0 0 1 1 1]
[0 1 1 1 0 0 1 1]
[0 0 1 1 0 1 1 1]

Good mutations
vertex  1 -> Algebra 1016   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1187   permutation [ 6, 1, 8, 2, 3, 4, 5, 7 ]
vertex  6 -> Algebra  823   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra 1167   permutation [ 6, 1, 2, 3, 8, 4, 5, 7 ]
-------------------------

Algebra  822

Quiver
[ 1, 2 ], [ 2, 3 ], [ 2, 7 ], [ 3, 4 ], [ 3, 8 ], [ 4, 5 ], [ 4, 6 ], [ 5, 3 ], [ 6, 2 ], [ 7, 6 ], [ 8, 2 ]

Relations
[ 7, 6, 2 ]
[ 8, 2, 3 ]
[ 5, 3, 4 ]
[ 6, 2, 3, 4 ]
[ 3, 4, 5 ]
[ 6, 2, 7 ]
[ 2, 3, 8 ]
[ 3, 4, 6, 2 ] - [ 3, 8, 2 ]
[ 4, 5, 3 ] - [ 4, 6, 2, 3 ]
[ 2, 3, 4, 6 ] - [ 2, 7, 6 ]

Cartan matrix
[1 1 1 1 0 1 1 0]
[0 1 1 1 0 1 1 0]
[0 1 1 1 0 1 0 1]
[0 1 1 1 1 1 0 0]
[0 0 1 0 1 0 0 1]
[0 1 1 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 1 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra 1017   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1317   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  828   permutation [ 1, 2, 3, 6, 5, 4, 7, 8 ]
vertex  5 -> Algebra  798   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  347   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1167   permutation [ 6, 1, 2, 3, 8, 4, 5, 7 ]
-------------------------

Algebra  823

Quiver
[ 1, 2 ], [ 2, 8 ], [ 3, 4 ], [ 4, 5 ], [ 4, 6 ], [ 5, 3 ], [ 6, 2 ], [ 6, 7 ], [ 7, 4 ], [ 8, 3 ]

Relations
[ 8, 3, 4, 6, 2 ]
[ 5, 3, 4 ]
[ 3, 4, 5 ]
[ 2, 8, 3, 4, 6 ]
[ 7, 4, 6 ]
[ 4, 6, 7 ]
[ 3, 4, 6, 2, 8 ]
[ 4, 5, 3 ] - [ 4, 6, 2, 8, 3 ]
[ 6, 2, 8, 3, 4 ] - [ 6, 7, 4 ]

Cartan matrix
[1 1 1 1 0 0 0 1]
[0 1 1 1 0 0 0 1]
[0 1 1 1 0 1 0 0]
[0 1 1 1 1 1 0 1]
[0 0 1 0 1 0 0 0]
[0 1 1 1 0 1 1 1]
[0 0 0 1 1 0 1 0]
[0 0 1 1 0 1 0 1]

Good mutations
vertex  1 -> Algebra 1018   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1318   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  799   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  7 -> Algebra  821   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra 1319   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  824

Quiver
[ 1, 2 ], [ 2, 3 ], [ 2, 6 ], [ 3, 4 ], [ 3, 8 ], [ 4, 2 ], [ 4, 5 ], [ 5, 3 ], [ 6, 4 ], [ 7, 6 ], [ 8, 2 ]

Relations
[ 6, 4, 2 ]
[ 8, 2, 3 ]
[ 5, 3, 4 ]
[ 3, 4, 5 ]
[ 4, 2, 6 ]
[ 2, 3, 8 ]
[ 3, 4, 2 ] - [ 3, 8, 2 ]
[ 4, 2, 3 ] - [ 4, 5, 3 ]
[ 2, 3, 4 ] - [ 2, 6, 4 ]

Cartan matrix
[1 1 1 1 0 1 0 0]
[0 1 1 1 0 1 0 0]
[0 1 1 1 0 0 0 1]
[0 1 1 1 1 0 0 0]
[0 0 1 0 1 0 0 1]
[0 0 0 1 1 1 0 0]
[0 0 0 1 1 1 1 0]
[0 1 0 0 0 1 0 1]

Good mutations
vertex  1 -> Algebra 1019   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1320   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra 1319   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  347   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  825

Quiver
[ 1, 3 ], [ 1, 6 ], [ 2, 1 ], [ 2, 4 ], [ 2, 8 ], [ 3, 2 ], [ 4, 5 ], [ 5, 3 ], [ 6, 2 ], [ 6, 7 ], [ 8, 6 ]

Relations
[ 3, 2, 1 ]
[ 6, 2, 1 ]
[ 4, 5, 3, 2 ]
[ 8, 6, 2 ]
[ 5, 3, 2, 4 ]
[ 3, 2, 4, 5 ]
[ 6, 2, 8 ]
[ 1, 3, 2 ] - [ 1, 6, 2 ]
[ 2, 1, 3 ] - [ 2, 4, 5, 3 ]
[ 2, 1, 6 ] - [ 2, 8, 6 ]

Cartan matrix
[1 1 1 1 0 1 1 0]
[1 1 1 1 1 1 1 1]
[0 1 1 1 0 0 0 1]
[0 0 1 1 1 0 0 0]
[0 1 1 0 1 0 0 1]
[0 1 0 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra 1322   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  347   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1300   permutation [ 3, 6, 1, 7, 2, 8, 5, 4 ]
vertex  4 -> Algebra  836   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  6 -> Algebra 1323   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1320   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  819   permutation [ 1, 8, 3, 4, 5, 6, 7, 2 ]
-------------------------

Algebra  828

Quiver
[ 1, 2 ], [ 2, 3 ], [ 2, 7 ], [ 3, 4 ], [ 3, 8 ], [ 4, 2 ], [ 4, 6 ], [ 5, 6 ], [ 6, 3 ], [ 7, 4 ], [ 8, 2 ]

Relations
[ 7, 4, 2 ]
[ 8, 2, 3 ]
[ 6, 3, 4 ]
[ 3, 4, 6 ]
[ 4, 2, 7 ]
[ 2, 3, 8 ]
[ 3, 4, 2 ] - [ 3, 8, 2 ]
[ 4, 2, 3 ] - [ 4, 6, 3 ]
[ 2, 3, 4 ] - [ 2, 7, 4 ]

Cartan matrix
[1 1 1 1 0 0 1 0]
[0 1 1 1 0 0 1 0]
[0 1 1 1 0 0 0 1]
[0 1 1 1 0 1 0 0]
[0 0 1 0 1 1 0 1]
[0 0 1 0 0 1 0 1]
[0 0 0 1 0 1 1 0]
[0 1 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra 1023   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1326   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  657   permutation [ 4, 1, 2, 3, 8, 6, 5, 7 ]
vertex  6 -> Algebra  822   permutation [ 1, 2, 3, 6, 5, 4, 7, 8 ]
-------------------------

Algebra  836

Quiver
[ 1, 3 ], [ 1, 6 ], [ 2, 4 ], [ 3, 4 ], [ 4, 1 ], [ 4, 5 ], [ 4, 8 ], [ 5, 2 ], [ 5, 3 ], [ 6, 4 ], [ 6, 7 ], [ 8, 6 ]

Relations
[ 3, 4, 1 ]
[ 6, 4, 1 ]
[ 4, 5, 2 ]
[ 8, 6, 4 ]
[ 2, 4, 5 ]
[ 3, 4, 5 ]
[ 6, 4, 8 ]
[ 4, 1, 3 ] - [ 4, 5, 3 ]
[ 1, 3, 4 ] - [ 1, 6, 4 ]
[ 5, 2, 4 ] - [ 5, 3, 4 ]
[ 4, 1, 6 ] - [ 4, 8, 6 ]

Cartan matrix
[1 0 1 1 0 1 1 0]
[1 1 0 1 0 1 1 1]
[0 0 1 1 0 0 0 1]
[1 0 1 1 1 1 1 1]
[0 1 1 1 1 0 0 1]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra 1333   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  825   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1334   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra 1335   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1331   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1258   permutation [ 1, 4, 3, 8, 5, 6, 7, 2 ]
-------------------------

Algebra  857

Quiver
[ 1, 7 ], [ 1, 8 ], [ 2, 3 ], [ 2, 5 ], [ 3, 4 ], [ 4, 8 ], [ 5, 6 ], [ 6, 1 ], [ 7, 6 ], [ 8, 2 ]

Relations
[ 7, 6, 1 ]
[ 8, 2, 5, 6, 1 ]
[ 3, 4, 8, 2 ]
[ 5, 6, 1, 8, 2 ]
[ 4, 8, 2, 3 ]
[ 8, 2, 3, 4 ]
[ 6, 1, 8, 2, 5 ]
[ 6, 1, 7 ]
[ 1, 7, 6 ] - [ 1, 8, 2, 5, 6 ]
[ 2, 3, 4, 8 ] - [ 2, 5, 6, 1, 8 ]

Cartan matrix
[1 1 1 0 1 1 1 1]
[1 1 1 1 1 1 0 1]
[0 0 1 1 0 0 0 1]
[0 1 0 1 1 1 0 1]
[1 0 0 0 1 1 0 1]
[1 1 1 0 0 1 0 1]
[0 0 0 0 0 1 1 0]
[0 1 1 0 1 1 0 1]

Good mutations
vertex  1 -> Algebra 1363   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  867   permutation [ 1, 5, 3, 4, 2, 6, 7, 8 ]
vertex  3 -> Algebra  678   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  784   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1365   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  867

Quiver
[ 1, 7 ], [ 1, 8 ], [ 2, 5 ], [ 2, 6 ], [ 3, 4 ], [ 3, 5 ], [ 4, 8 ], [ 5, 8 ], [ 6, 1 ], [ 7, 6 ], [ 8, 2 ], [ 8, 3 ]

Relations
[ 7, 6, 1 ]
[ 8, 2, 6, 1 ]
[ 5, 8, 2 ]
[ 6, 1, 8, 2 ]
[ 4, 8, 3 ]
[ 5, 8, 3 ]
[ 8, 3, 4 ]
[ 6, 1, 7 ]
[ 8, 2, 5 ] - [ 8, 3, 5 ]
[ 1, 7, 6 ] - [ 1, 8, 2, 6 ]
[ 2, 5, 8 ] - [ 2, 6, 1, 8 ]
[ 3, 4, 8 ] - [ 3, 5, 8 ]

Cartan matrix
[1 1 1 0 1 1 1 1]
[1 1 0 0 1 1 0 1]
[0 0 1 1 1 0 0 1]
[0 1 0 1 0 1 0 1]
[0 0 0 0 1 0 0 1]
[1 0 1 0 0 1 0 1]
[0 0 0 0 0 1 1 0]
[0 1 1 0 1 1 0 1]

Good mutations
vertex  1 -> Algebra 1383   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  870   permutation [ 1, 6, 3, 4, 5, 2, 7, 8 ]
vertex  4 -> Algebra  793   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra  857   permutation [ 1, 5, 3, 4, 2, 6, 7, 8 ]
vertex  8 -> Algebra 1385   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  870

Quiver
[ 1, 7 ], [ 1, 8 ], [ 2, 1 ], [ 2, 6 ], [ 3, 4 ], [ 3, 5 ], [ 4, 8 ], [ 5, 6 ], [ 6, 8 ], [ 7, 2 ], [ 8, 2 ], [ 8, 3 ]

Relations
[ 7, 2, 1 ]
[ 8, 2, 1 ]
[ 6, 8, 2 ]
[ 4, 8, 3 ]
[ 5, 6, 8, 3 ]
[ 8, 3, 4 ]
[ 6, 8, 3, 5 ]
[ 2, 1, 7 ]
[ 1, 7, 2 ] - [ 1, 8, 2 ]
[ 8, 2, 6 ] - [ 8, 3, 5, 6 ]
[ 2, 1, 8 ] - [ 2, 6, 8 ]
[ 3, 4, 8 ] - [ 3, 5, 6, 8 ]

Cartan matrix
[1 1 1 0 1 1 1 1]
[1 1 1 0 0 1 0 1]
[0 0 1 1 1 1 0 1]
[0 1 0 1 0 0 0 1]
[0 0 0 0 1 1 0 1]
[0 0 1 0 0 1 0 1]
[0 1 0 0 0 1 1 0]
[0 1 1 0 1 1 0 1]

Good mutations
vertex  1 -> Algebra 1390   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  796   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  6 -> Algebra  867   permutation [ 1, 6, 3, 4, 5, 2, 7, 8 ]
vertex  8 -> Algebra 1392   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  871

Quiver
[ 1, 2 ], [ 2, 8 ], [ 3, 4 ], [ 3, 5 ], [ 4, 8 ], [ 5, 6 ], [ 6, 7 ], [ 7, 2 ], [ 8, 3 ]

Relations
[ 8, 3, 5, 6, 7, 2 ]
[ 4, 8, 3 ]
[ 5, 6, 7, 2, 8, 3 ]
[ 8, 3, 4 ]
[ 6, 7, 2, 8, 3, 5 ]
[ 7, 2, 8, 3, 5, 6 ]
[ 2, 8, 3, 5, 6, 7 ]
[ 3, 4, 8 ] - [ 3, 5, 6, 7, 2, 8 ]

Cartan matrix
[1 1 1 0 1 1 0 1]
[0 1 1 0 1 1 0 1]
[0 1 1 1 1 1 1 1]
[0 0 0 1 0 0 0 1]
[0 1 0 0 1 1 1 1]
[0 1 1 0 0 1 1 1]
[0 1 1 0 1 0 1 1]
[0 0 1 0 1 1 1 1]

Good mutations
vertex  1 -> Algebra 1048   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  650   permutation [ 6, 1, 2, 8, 3, 4, 5, 7 ]
-------------------------

Algebra  878

Quiver
[ 1, 2 ], [ 2, 3 ], [ 2, 7 ], [ 3, 5 ], [ 3, 8 ], [ 5, 2 ], [ 5, 6 ], [ 6, 3 ], [ 7, 5 ], [ 8, 2 ], [ 8, 4 ]

Relations
[ 7, 5, 2 ]
[ 8, 2, 3 ]
[ 6, 3, 5 ]
[ 3, 5, 6 ]
[ 5, 2, 7 ]
[ 2, 3, 8 ]
[ 3, 5, 2 ] - [ 3, 8, 2 ]
[ 5, 2, 3 ] - [ 5, 6, 3 ]
[ 2, 3, 5 ] - [ 2, 7, 5 ]

Cartan matrix
[1 1 1 0 1 0 1 0]
[0 1 1 0 1 0 1 0]
[0 1 1 1 1 0 0 1]
[0 0 0 1 0 0 0 0]
[0 1 1 0 1 1 0 0]
[0 0 1 1 0 1 0 1]
[0 0 0 0 1 1 1 0]
[0 1 0 1 0 0 1 1]

Good mutations
vertex  1 -> Algebra 1055   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1245   permutation [ 1, 5, 6, 3, 7, 8, 4, 2 ]
vertex  4 -> Algebra 1171   permutation [ 5, 1, 2, 3, 4, 8, 6, 7 ]
vertex  8 -> Algebra  374   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  936

Quiver
[ 1, 6 ], [ 2, 3 ], [ 2, 4 ], [ 3, 8 ], [ 4, 1 ], [ 4, 5 ], [ 4, 8 ], [ 5, 2 ], [ 6, 4 ], [ 6, 7 ], [ 8, 2 ], [ 8, 6 ]

Relations
[ 6, 4, 1 ]
[ 3, 8, 2 ]
[ 8, 2, 3 ]
[ 1, 6, 4 ]
[ 5, 2, 4 ]
[ 2, 4, 5 ]
[ 6, 4, 8 ]
[ 4, 5, 2 ] - [ 4, 8, 2 ]
[ 8, 2, 4 ] - [ 8, 6, 4 ]
[ 4, 1, 6 ] - [ 4, 8, 6 ]
[ 2, 3, 8 ] - [ 2, 4, 8 ]

Cartan matrix
[1 0 0 0 0 1 1 0]
[1 1 1 1 0 1 1 1]
[0 0 1 0 0 1 1 1]
[1 1 0 1 1 1 1 1]
[0 1 1 0 1 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 0 1 0 1 1 1]

Good mutations
vertex  3 -> Algebra  724   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  786   permutation [ 4, 8, 1, 7, 2, 3, 5, 6 ]
vertex  7 -> Algebra 1054   permutation [ 1, 6, 2, 3, 4, 5, 7, 8 ]
vertex  8 -> Algebra 1334   permutation [ 1, 2, 4, 8, 5, 6, 7, 3 ]
-------------------------

Algebra  996

Quiver
[ 1, 2 ], [ 2, 6 ], [ 3, 4 ], [ 4, 5 ], [ 5, 6 ], [ 6, 1 ], [ 6, 8 ], [ 7, 2 ], [ 8, 2 ], [ 8, 3 ]

Relations
[ 2, 6, 1 ]
[ 4, 5, 6, 8, 3 ]
[ 5, 6, 8, 3, 4 ]
[ 6, 8, 3, 4, 5 ]
[ 1, 2, 6 ]
[ 2, 6, 8 ]
[ 3, 4, 5, 6, 8 ]
[ 6, 1, 2 ] - [ 6, 8, 2 ]
[ 8, 2, 6 ] - [ 8, 3, 4, 5, 6 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 1 0 0]
[1 0 1 1 1 1 0 0]
[1 1 0 1 1 1 0 1]
[1 1 1 0 1 1 0 1]
[1 1 1 1 0 1 0 1]
[0 1 0 0 0 1 1 0]
[0 1 1 1 1 1 0 1]

Good mutations
vertex  1 -> Algebra 1283   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  493   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1002   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  7 -> Algebra  738   permutation [ 1, 3, 4, 5, 6, 2, 7, 8 ]
vertex  8 -> Algebra 1325   permutation [ 3, 5, 8, 1, 7, 2, 4, 6 ]
-------------------------

Algebra  998

Quiver
[ 2, 1 ], [ 2, 3 ], [ 2, 7 ], [ 3, 4 ], [ 3, 8 ], [ 4, 5 ], [ 5, 6 ], [ 6, 2 ], [ 7, 6 ], [ 8, 2 ]

Relations
[ 7, 6, 2 ]
[ 4, 5, 6, 2, 3 ]
[ 8, 2, 3 ]
[ 5, 6, 2, 3, 4 ]
[ 6, 2, 3, 4, 5 ]
[ 6, 2, 7 ]
[ 2, 3, 8 ]
[ 3, 4, 5, 6, 2 ] - [ 3, 8, 2 ]
[ 2, 3, 4, 5, 6 ] - [ 2, 7, 6 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 1 1 1 1 0]
[1 1 1 1 1 1 0 1]
[1 1 0 1 1 1 0 0]
[1 1 1 0 1 1 0 0]
[1 1 1 1 0 1 0 0]
[0 0 0 0 0 1 1 0]
[1 1 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra  798   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1316   permutation [ 3, 5, 2, 8, 7, 1, 4, 6 ]
vertex  4 -> Algebra 1017   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  5 -> Algebra 1003   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  7 -> Algebra 1256   permutation [ 6, 2, 1, 3, 8, 4, 5, 7 ]
vertex  8 -> Algebra  493   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  999

Quiver
[ 2, 1 ], [ 2, 8 ], [ 3, 4 ], [ 4, 5 ], [ 5, 6 ], [ 6, 2 ], [ 6, 7 ], [ 7, 5 ], [ 8, 3 ]

Relations
[ 8, 3, 4, 5, 6, 2 ]
[ 4, 5, 6, 2, 8, 3 ]
[ 5, 6, 2, 8, 3, 4 ]
[ 2, 8, 3, 4, 5, 6 ]
[ 7, 5, 6 ]
[ 5, 6, 7 ]
[ 3, 4, 5, 6, 2, 8 ]
[ 6, 2, 8, 3, 4, 5 ] - [ 6, 7, 5 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 1 1 0 0 1]
[1 1 1 1 1 1 0 0]
[1 1 0 1 1 1 0 1]
[1 1 1 0 1 1 0 1]
[1 1 1 1 1 1 1 1]
[0 0 0 0 1 0 1 0]
[0 0 1 1 1 1 0 1]

Good mutations
vertex  1 -> Algebra  799   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1018   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
-------------------------

Algebra 1002

Quiver
[ 1, 2 ], [ 2, 5 ], [ 3, 4 ], [ 4, 5 ], [ 5, 1 ], [ 5, 6 ], [ 5, 8 ], [ 6, 4 ], [ 7, 2 ], [ 8, 2 ], [ 8, 3 ]

Relations
[ 2, 5, 1 ]
[ 4, 5, 8, 3 ]
[ 1, 2, 5 ]
[ 6, 4, 5 ]
[ 4, 5, 6 ]
[ 2, 5, 8 ]
[ 3, 4, 5, 8 ]
[ 5, 1, 2 ] - [ 5, 8, 2 ]
[ 5, 6, 4 ] - [ 5, 8, 3, 4 ]
[ 8, 2, 5 ] - [ 8, 3, 4, 5 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 1 1 0 0]
[1 0 1 1 1 0 0 0]
[1 1 0 1 1 0 0 1]
[1 1 1 1 1 1 0 1]
[0 0 0 1 0 1 0 0]
[0 1 0 0 1 1 1 0]
[0 1 1 1 1 0 0 1]

Good mutations
vertex  1 -> Algebra 1295   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  496   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1054   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  6 -> Algebra  996   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  7 -> Algebra  724   permutation [ 1, 3, 4, 5, 6, 2, 7, 8 ]
vertex  8 -> Algebra 1326   permutation [ 3, 5, 8, 1, 7, 2, 4, 6 ]
-------------------------

Algebra 1003

Quiver
[ 2, 1 ], [ 2, 3 ], [ 2, 7 ], [ 3, 4 ], [ 3, 8 ], [ 4, 5 ], [ 5, 2 ], [ 5, 6 ], [ 6, 4 ], [ 7, 5 ], [ 8, 2 ]

Relations
[ 7, 5, 2 ]
[ 4, 5, 2, 3 ]
[ 8, 2, 3 ]
[ 6, 4, 5 ]
[ 4, 5, 6 ]
[ 5, 2, 7 ]
[ 2, 3, 8 ]
[ 3, 4, 5, 2 ] - [ 3, 8, 2 ]
[ 5, 2, 3, 4 ] - [ 5, 6, 4 ]
[ 2, 3, 4, 5 ] - [ 2, 7, 5 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 1 1 0 1 0]
[1 1 1 1 1 0 0 1]
[1 1 0 1 1 0 0 0]
[1 1 1 1 1 1 0 0]
[0 0 0 1 0 1 0 0]
[0 0 0 0 1 1 1 0]
[1 1 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra  804   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1317   permutation [ 3, 5, 2, 8, 7, 1, 4, 6 ]
vertex  3 -> Algebra 1261   permutation [ 5, 2, 1, 4, 8, 3, 6, 7 ]
vertex  4 -> Algebra  763   permutation [ 5, 2, 1, 3, 8, 4, 6, 7 ]
vertex  6 -> Algebra  998   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  8 -> Algebra  496   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1016

Quiver
[ 2, 1 ], [ 2, 8 ], [ 3, 4 ], [ 4, 5 ], [ 4, 6 ], [ 5, 3 ], [ 6, 7 ], [ 7, 2 ], [ 8, 3 ]

Relations
[ 8, 3, 4, 6, 7, 2 ]
[ 5, 3, 4 ]
[ 6, 7, 2, 8, 3, 4 ]
[ 3, 4, 5 ]
[ 7, 2, 8, 3, 4, 6 ]
[ 2, 8, 3, 4, 6, 7 ]
[ 3, 4, 6, 7, 2, 8 ]
[ 4, 5, 3 ] - [ 4, 6, 7, 2, 8, 3 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 1 0 1 0 1]
[1 1 1 1 0 1 1 0]
[1 1 1 1 1 1 1 1]
[0 0 1 0 1 0 0 0]
[1 1 1 0 0 1 1 1]
[1 1 1 1 0 0 1 1]
[0 0 1 1 0 1 1 1]

Good mutations
vertex  1 -> Algebra  821   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1220   permutation [ 1, 3, 4, 5, 6, 7, 2, 8 ]
vertex  6 -> Algebra 1018   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra 1257   permutation [ 6, 2, 1, 3, 8, 4, 5, 7 ]
-------------------------

Algebra 1017

Quiver
[ 2, 1 ], [ 2, 3 ], [ 2, 7 ], [ 3, 4 ], [ 3, 8 ], [ 4, 5 ], [ 4, 6 ], [ 5, 3 ], [ 6, 2 ], [ 7, 6 ], [ 8, 2 ]

Relations
[ 7, 6, 2 ]
[ 8, 2, 3 ]
[ 5, 3, 4 ]
[ 6, 2, 3, 4 ]
[ 3, 4, 5 ]
[ 6, 2, 7 ]
[ 2, 3, 8 ]
[ 3, 4, 6, 2 ] - [ 3, 8, 2 ]
[ 4, 5, 3 ] - [ 4, 6, 2, 3 ]
[ 2, 3, 4, 6 ] - [ 2, 7, 6 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 1 0 1 1 0]
[1 1 1 1 0 1 0 1]
[1 1 1 1 1 1 0 0]
[0 0 1 0 1 0 0 1]
[1 1 1 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[1 1 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra  822   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1463   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1023   permutation [ 1, 2, 3, 6, 5, 4, 7, 8 ]
vertex  5 -> Algebra  998   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  506   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1257   permutation [ 6, 2, 1, 3, 8, 4, 5, 7 ]
-------------------------

Algebra 1018

Quiver
[ 2, 1 ], [ 2, 8 ], [ 3, 4 ], [ 4, 5 ], [ 4, 6 ], [ 5, 3 ], [ 6, 2 ], [ 6, 7 ], [ 7, 4 ], [ 8, 3 ]

Relations
[ 8, 3, 4, 6, 2 ]
[ 5, 3, 4 ]
[ 3, 4, 5 ]
[ 2, 8, 3, 4, 6 ]
[ 7, 4, 6 ]
[ 4, 6, 7 ]
[ 3, 4, 6, 2, 8 ]
[ 4, 5, 3 ] - [ 4, 6, 2, 8, 3 ]
[ 6, 2, 8, 3, 4 ] - [ 6, 7, 4 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 1 0 0 0 1]
[1 1 1 1 0 1 0 0]
[1 1 1 1 1 1 0 1]
[0 0 1 0 1 0 0 0]
[1 1 1 1 0 1 1 1]
[0 0 0 1 1 0 1 0]
[0 0 1 1 0 1 0 1]

Good mutations
vertex  1 -> Algebra  823   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  999   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  7 -> Algebra 1016   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra 1464   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1019

Quiver
[ 2, 1 ], [ 2, 3 ], [ 2, 6 ], [ 3, 4 ], [ 3, 8 ], [ 4, 2 ], [ 4, 5 ], [ 5, 3 ], [ 6, 4 ], [ 7, 6 ], [ 8, 2 ]

Relations
[ 6, 4, 2 ]
[ 8, 2, 3 ]
[ 5, 3, 4 ]
[ 3, 4, 5 ]
[ 4, 2, 6 ]
[ 2, 3, 8 ]
[ 3, 4, 2 ] - [ 3, 8, 2 ]
[ 4, 2, 3 ] - [ 4, 5, 3 ]
[ 2, 3, 4 ] - [ 2, 6, 4 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 1 0 1 0 0]
[1 1 1 1 0 0 0 1]
[1 1 1 1 1 0 0 0]
[0 0 1 0 1 0 0 1]
[0 0 0 1 1 1 0 0]
[0 0 0 1 1 1 1 0]
[1 1 0 0 0 1 0 1]

Good mutations
vertex  1 -> Algebra  824   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1418   permutation [ 3, 4, 8, 7, 6, 1, 5, 2 ]
vertex  6 -> Algebra 1464   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  506   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1020

Quiver
[ 1, 2 ], [ 2, 4 ], [ 2, 8 ], [ 3, 2 ], [ 4, 1 ], [ 4, 5 ], [ 5, 3 ], [ 6, 2 ], [ 6, 7 ], [ 8, 1 ], [ 8, 6 ]

Relations
[ 2, 4, 5, 3 ]
[ 1, 2, 4 ]
[ 5, 3, 2, 4 ]
[ 3, 2, 4, 5 ]
[ 2, 8, 6 ]
[ 1, 2, 8 ]
[ 6, 2, 8 ]
[ 2, 4, 1 ] - [ 2, 8, 1 ]
[ 4, 1, 2 ] - [ 4, 5, 3, 2 ]
[ 8, 1, 2 ] - [ 8, 6, 2 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[1 1 0 1 1 0 0 1]
[1 1 1 1 0 0 0 1]
[1 1 1 1 1 0 0 0]
[0 1 1 0 1 0 0 1]
[0 1 0 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 0 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra 1322   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  506   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1466   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1030   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  6 -> Algebra 1315   permutation [ 3, 4, 6, 8, 7, 1, 5, 2 ]
vertex  7 -> Algebra 1418   permutation [ 3, 4, 8, 7, 6, 1, 5, 2 ]
-------------------------

Algebra 1023

Quiver
[ 2, 1 ], [ 2, 3 ], [ 2, 7 ], [ 3, 4 ], [ 3, 8 ], [ 4, 2 ], [ 4, 6 ], [ 5, 6 ], [ 6, 3 ], [ 7, 4 ], [ 8, 2 ]

Relations
[ 7, 4, 2 ]
[ 8, 2, 3 ]
[ 6, 3, 4 ]
[ 3, 4, 6 ]
[ 4, 2, 7 ]
[ 2, 3, 8 ]
[ 3, 4, 2 ] - [ 3, 8, 2 ]
[ 4, 2, 3 ] - [ 4, 6, 3 ]
[ 2, 3, 4 ] - [ 2, 7, 4 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 1 0 0 1 0]
[1 1 1 1 0 0 0 1]
[1 1 1 1 0 1 0 0]
[0 0 1 0 1 1 0 1]
[0 0 1 0 0 1 0 1]
[0 0 0 1 0 1 1 0]
[1 1 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra  828   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1468   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  763   permutation [ 4, 2, 1, 3, 8, 6, 5, 7 ]
vertex  6 -> Algebra 1017   permutation [ 1, 2, 3, 6, 5, 4, 7, 8 ]
-------------------------

Algebra 1030

Quiver
[ 1, 2 ], [ 2, 4 ], [ 3, 4 ], [ 4, 5 ], [ 4, 8 ], [ 5, 2 ], [ 5, 3 ], [ 6, 4 ], [ 6, 7 ], [ 8, 1 ], [ 8, 6 ]

Relations
[ 2, 4, 8, 1 ]
[ 4, 5, 3 ]
[ 2, 4, 5 ]
[ 3, 4, 5 ]
[ 4, 8, 6 ]
[ 1, 2, 4, 8 ]
[ 6, 4, 8 ]
[ 4, 5, 2 ] - [ 4, 8, 1, 2 ]
[ 5, 2, 4 ] - [ 5, 3, 4 ]
[ 8, 1, 2, 4 ] - [ 8, 6, 4 ]

Cartan matrix
[1 1 0 1 0 0 0 0]
[0 1 0 1 0 0 0 1]
[1 0 1 1 0 0 0 1]
[1 1 0 1 1 0 0 1]
[0 1 1 1 1 0 0 1]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 0 1 0 1 1 1]

Good mutations
vertex  1 -> Algebra 1332   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1020   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1376   permutation [ 1, 4, 3, 5, 8, 6, 7, 2 ]
vertex  6 -> Algebra 1187   permutation [ 1, 3, 4, 5, 6, 8, 7, 2 ]
vertex  7 -> Algebra 1194   permutation [ 1, 3, 4, 5, 8, 7, 6, 2 ]
-------------------------

Algebra 1048

Quiver
[ 2, 1 ], [ 2, 8 ], [ 3, 4 ], [ 3, 5 ], [ 4, 8 ], [ 5, 6 ], [ 6, 7 ], [ 7, 2 ], [ 8, 3 ]

Relations
[ 8, 3, 5, 6, 7, 2 ]
[ 4, 8, 3 ]
[ 5, 6, 7, 2, 8, 3 ]
[ 8, 3, 4 ]
[ 6, 7, 2, 8, 3, 5 ]
[ 7, 2, 8, 3, 5, 6 ]
[ 2, 8, 3, 5, 6, 7 ]
[ 3, 4, 8 ] - [ 3, 5, 6, 7, 2, 8 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 1 1 0 1]
[1 1 1 1 1 1 1 1]
[0 0 0 1 0 0 0 1]
[1 1 0 0 1 1 1 1]
[1 1 1 0 0 1 1 1]
[1 1 1 0 1 0 1 1]
[0 0 1 0 1 1 1 1]

Good mutations
vertex  1 -> Algebra  871   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1273   permutation [ 6, 8, 1, 2, 3, 4, 5, 7 ]
vertex  5 -> Algebra  756   permutation [ 6, 2, 1, 8, 3, 4, 5, 7 ]
-------------------------

Algebra 1054

Quiver
[ 1, 2 ], [ 2, 5 ], [ 3, 4 ], [ 3, 5 ], [ 4, 8 ], [ 5, 1 ], [ 5, 6 ], [ 5, 8 ], [ 6, 3 ], [ 7, 2 ], [ 8, 2 ], [ 8, 3 ]

Relations
[ 2, 5, 1 ]
[ 4, 8, 3 ]
[ 8, 3, 4 ]
[ 1, 2, 5 ]
[ 6, 3, 5 ]
[ 3, 5, 6 ]
[ 2, 5, 8 ]
[ 5, 1, 2 ] - [ 5, 8, 2 ]
[ 5, 6, 3 ] - [ 5, 8, 3 ]
[ 8, 2, 5 ] - [ 8, 3, 5 ]
[ 3, 4, 8 ] - [ 3, 5, 8 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 1 1 0 0]
[1 1 1 1 1 0 0 1]
[0 1 0 1 0 0 0 1]
[1 1 1 0 1 1 0 1]
[0 0 1 1 0 1 0 0]
[0 1 0 0 1 1 1 0]
[0 1 1 0 1 0 0 1]

Good mutations
vertex  2 -> Algebra  531   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1002   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  7 -> Algebra  936   permutation [ 1, 3, 4, 5, 6, 2, 7, 8 ]
vertex  8 -> Algebra 1479   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1055

Quiver
[ 2, 1 ], [ 2, 3 ], [ 2, 7 ], [ 3, 5 ], [ 3, 8 ], [ 5, 2 ], [ 5, 6 ], [ 6, 3 ], [ 7, 5 ], [ 8, 2 ], [ 8, 4 ]

Relations
[ 7, 5, 2 ]
[ 8, 2, 3 ]
[ 6, 3, 5 ]
[ 3, 5, 6 ]
[ 5, 2, 7 ]
[ 2, 3, 8 ]
[ 3, 5, 2 ] - [ 3, 8, 2 ]
[ 5, 2, 3 ] - [ 5, 6, 3 ]
[ 2, 3, 5 ] - [ 2, 7, 5 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 1 0 1 0]
[1 1 1 1 1 0 0 1]
[0 0 0 1 0 0 0 0]
[1 1 1 0 1 1 0 0]
[0 0 1 1 0 1 0 1]
[0 0 0 0 1 1 1 0]
[1 1 0 1 0 0 1 1]

Good mutations
vertex  1 -> Algebra  878   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1480   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1261   permutation [ 5, 2, 1, 3, 4, 8, 6, 7 ]
vertex  8 -> Algebra  531   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1113

Quiver
[ 1, 2 ], [ 2, 3 ], [ 2, 4 ], [ 3, 1 ], [ 3, 8 ], [ 4, 5 ], [ 4, 8 ], [ 5, 2 ], [ 6, 4 ], [ 6, 7 ], [ 8, 2 ], [ 8, 6 ]

Relations
[ 2, 3, 1 ]
[ 1, 2, 3 ]
[ 8, 2, 3 ]
[ 5, 2, 4 ]
[ 2, 4, 5 ]
[ 4, 8, 6 ]
[ 6, 4, 8 ]
[ 3, 1, 2 ] - [ 3, 8, 2 ]
[ 4, 5, 2 ] - [ 4, 8, 2 ]
[ 8, 2, 4 ] - [ 8, 6, 4 ]
[ 2, 3, 8 ] - [ 2, 4, 8 ]

Cartan matrix
[1 1 0 1 0 0 0 0]
[0 1 1 1 0 0 0 1]
[1 1 1 1 0 1 1 1]
[0 1 0 1 1 0 0 1]
[0 1 1 0 1 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 0 1 0 1 1 1]

Good mutations
vertex  6 -> Algebra 1394   permutation [ 1, 3, 4, 5, 6, 8, 7, 2 ]
vertex  7 -> Algebra 1191   permutation [ 6, 1, 2, 3, 4, 5, 7, 8 ]
vertex  8 -> Algebra 1376   permutation [ 1, 8, 4, 5, 3, 6, 7, 2 ]
-------------------------

Algebra 1166

Quiver
[ 1, 8 ], [ 2, 3 ], [ 3, 4 ], [ 4, 5 ], [ 4, 6 ], [ 5, 3 ], [ 6, 7 ], [ 7, 1 ], [ 8, 3 ]

Relations
[ 8, 3, 4, 6, 7, 1 ]
[ 5, 3, 4 ]
[ 6, 7, 1, 8, 3, 4 ]
[ 3, 4, 5 ]
[ 7, 1, 8, 3, 4, 6 ]
[ 1, 8, 3, 4, 6, 7 ]
[ 3, 4, 6, 7, 1, 8 ]
[ 4, 5, 3 ] - [ 4, 6, 7, 1, 8, 3 ]

Cartan matrix
[1 0 1 1 0 1 0 1]
[1 1 1 1 0 1 1 0]
[1 0 1 1 0 1 1 0]
[1 0 1 1 1 1 1 1]
[0 0 1 0 1 0 0 0]
[1 0 1 0 0 1 1 1]
[1 0 1 1 0 0 1 1]
[0 0 1 1 0 1 1 1]

Good mutations
vertex  2 -> Algebra 1256   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1224   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  6 -> Algebra 1167   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra  798   permutation [ 2, 3, 4, 6, 7, 1, 8, 5 ]
-------------------------

Algebra 1167

Quiver
[ 1, 8 ], [ 2, 3 ], [ 3, 4 ], [ 4, 5 ], [ 4, 6 ], [ 5, 3 ], [ 6, 1 ], [ 6, 7 ], [ 7, 4 ], [ 8, 3 ]

Relations
[ 8, 3, 4, 6, 1 ]
[ 5, 3, 4 ]
[ 3, 4, 5 ]
[ 1, 8, 3, 4, 6 ]
[ 7, 4, 6 ]
[ 4, 6, 7 ]
[ 3, 4, 6, 1, 8 ]
[ 4, 5, 3 ] - [ 4, 6, 1, 8, 3 ]
[ 6, 1, 8, 3, 4 ] - [ 6, 7, 4 ]

Cartan matrix
[1 0 1 1 0 0 0 1]
[1 1 1 1 0 1 0 0]
[1 0 1 1 0 1 0 0]
[1 0 1 1 1 1 0 1]
[0 0 1 0 1 0 0 0]
[1 0 1 1 0 1 1 1]
[0 0 0 1 1 0 1 0]
[0 0 1 1 0 1 0 1]

Good mutations
vertex  1 -> Algebra 1319   permutation [ 2, 3, 4, 6, 7, 8, 1, 5 ]
vertex  2 -> Algebra 1257   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1225   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra  821   permutation [ 2, 3, 4, 6, 7, 1, 8, 5 ]
vertex  7 -> Algebra 1166   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra  822   permutation [ 2, 3, 4, 6, 7, 1, 8, 5 ]
-------------------------

Algebra 1168

Quiver
[ 1, 6 ], [ 2, 4 ], [ 2, 8 ], [ 3, 1 ], [ 3, 2 ], [ 3, 5 ], [ 4, 3 ], [ 5, 8 ], [ 6, 4 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 6, 4, 3, 1 ]
[ 4, 3, 2 ]
[ 8, 3, 2 ]
[ 1, 6, 4, 3 ]
[ 5, 8, 3 ]
[ 8, 3, 5 ]
[ 4, 3, 1, 6 ]
[ 2, 4, 3 ] - [ 2, 8, 3 ]
[ 3, 1, 6, 4 ] - [ 3, 2, 4 ]
[ 3, 2, 8 ] - [ 3, 5, 8 ]

Cartan matrix
[1 0 0 1 0 1 1 0]
[1 1 1 1 0 0 0 1]
[1 1 1 1 1 1 1 1]
[1 0 1 1 1 0 0 0]
[0 0 0 0 1 0 0 1]
[0 0 1 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 0 1 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra 1339   permutation [ 2, 1, 4, 3, 6, 7, 8, 5 ]
vertex  2 -> Algebra 1504   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  657   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  724   permutation [ 1, 2, 8, 3, 5, 6, 7, 4 ]
vertex  5 -> Algebra 1248   permutation [ 1, 2, 8, 5, 3, 6, 7, 4 ]
vertex  6 -> Algebra 1280   permutation [ 3, 2, 1, 7, 6, 8, 5, 4 ]
vertex  7 -> Algebra 1326   permutation [ 2, 3, 4, 1, 7, 6, 8, 5 ]
-------------------------

Algebra 1171

Quiver
[ 1, 3 ], [ 1, 7 ], [ 2, 3 ], [ 3, 4 ], [ 3, 8 ], [ 4, 1 ], [ 4, 6 ], [ 5, 6 ], [ 6, 3 ], [ 7, 4 ], [ 8, 1 ]

Relations
[ 7, 4, 1 ]
[ 8, 1, 3 ]
[ 6, 3, 4 ]
[ 3, 4, 6 ]
[ 4, 1, 7 ]
[ 1, 3, 8 ]
[ 3, 4, 1 ] - [ 3, 8, 1 ]
[ 4, 1, 3 ] - [ 4, 6, 3 ]
[ 1, 3, 4 ] - [ 1, 7, 4 ]

Cartan matrix
[1 0 1 1 0 0 1 0]
[1 1 1 1 0 0 0 1]
[1 0 1 1 0 0 0 1]
[1 0 1 1 0 1 0 0]
[0 0 1 0 1 1 0 1]
[0 0 1 0 0 1 0 1]
[0 0 0 1 0 1 1 0]
[1 0 0 0 0 0 1 1]

Good mutations
vertex  2 -> Algebra 1261   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1278   permutation [ 6, 2, 1, 7, 4, 8, 5, 3 ]
vertex  5 -> Algebra  878   permutation [ 2, 3, 4, 5, 1, 7, 8, 6 ]
vertex  6 -> Algebra  804   permutation [ 2, 3, 6, 4, 1, 7, 8, 5 ]
-------------------------

Algebra 1186

Quiver
[ 1, 3 ], [ 1, 7 ], [ 2, 3 ], [ 3, 5 ], [ 3, 8 ], [ 4, 2 ], [ 5, 6 ], [ 6, 1 ], [ 7, 6 ], [ 8, 1 ], [ 8, 4 ]

Relations
[ 7, 6, 1 ]
[ 3, 8, 4, 2 ]
[ 5, 6, 1, 3 ]
[ 2, 3, 8, 4 ]
[ 6, 1, 3, 5 ]
[ 6, 1, 7 ]
[ 1, 3, 8 ]
[ 4, 2, 3, 8 ]
[ 3, 5, 6, 1 ] - [ 3, 8, 1 ]
[ 8, 1, 3 ] - [ 8, 4, 2, 3 ]
[ 1, 3, 5, 6 ] - [ 1, 7, 6 ]

Cartan matrix
[1 0 1 0 1 1 1 0]
[1 1 1 0 1 1 0 1]
[1 0 1 1 1 1 0 1]
[0 1 1 1 1 1 0 0]
[1 0 0 0 1 1 0 0]
[1 0 1 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[1 1 1 1 1 1 1 1]

Good mutations
vertex  1 -> Algebra 1273   permutation [ 2, 1, 5, 6, 8, 7, 4, 3 ]
vertex  2 -> Algebra 1365   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  803   permutation [ 2, 8, 5, 6, 1, 7, 4, 3 ]
vertex  8 -> Algebra  678   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1187

Quiver
[ 1, 8 ], [ 2, 3 ], [ 3, 4 ], [ 3, 5 ], [ 4, 2 ], [ 4, 8 ], [ 5, 6 ], [ 6, 1 ], [ 6, 7 ], [ 7, 5 ], [ 8, 3 ]

Relations
[ 8, 3, 5, 6, 1 ]
[ 3, 4, 2 ]
[ 5, 6, 1, 8, 3 ]
[ 2, 3, 4 ]
[ 8, 3, 4 ]
[ 1, 8, 3, 5, 6 ]
[ 7, 5, 6 ]
[ 5, 6, 7 ]
[ 4, 2, 3 ] - [ 4, 8, 3 ]
[ 6, 1, 8, 3, 5 ] - [ 6, 7, 5 ]
[ 3, 4, 8 ] - [ 3, 5, 6, 1, 8 ]

Cartan matrix
[1 0 1 0 1 0 0 1]
[1 1 1 0 1 1 0 0]
[1 0 1 1 1 1 0 1]
[0 1 1 1 1 1 0 1]
[1 0 0 0 1 1 0 1]
[1 0 1 0 1 1 1 1]
[0 0 0 0 1 0 1 0]
[0 0 1 0 1 1 0 1]

Good mutations
vertex  1 -> Algebra 1318   permutation [ 2, 4, 5, 6, 7, 8, 1, 3 ]
vertex  2 -> Algebra 1366   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1203   permutation [ 1, 2, 5, 4, 3, 6, 7, 8 ]
vertex  4 -> Algebra  821   permutation [ 2, 4, 5, 6, 7, 1, 8, 3 ]
vertex  5 -> Algebra 1030   permutation [ 1, 8, 2, 3, 4, 5, 7, 6 ]
vertex  8 -> Algebra 1315   permutation [ 2, 8, 5, 6, 7, 1, 4, 3 ]
-------------------------

Algebra 1191

Quiver
[ 1, 5 ], [ 2, 3 ], [ 3, 4 ], [ 3, 5 ], [ 4, 2 ], [ 4, 8 ], [ 5, 6 ], [ 5, 8 ], [ 6, 3 ], [ 7, 1 ], [ 8, 1 ], [ 8, 3 ]

Relations
[ 5, 8, 1 ]
[ 3, 4, 2 ]
[ 2, 3, 4 ]
[ 8, 3, 4 ]
[ 6, 3, 5 ]
[ 3, 5, 6 ]
[ 1, 5, 8 ]
[ 4, 2, 3 ] - [ 4, 8, 3 ]
[ 5, 6, 3 ] - [ 5, 8, 3 ]
[ 8, 1, 5 ] - [ 8, 3, 5 ]
[ 3, 4, 8 ] - [ 3, 5, 8 ]

Cartan matrix
[1 0 0 0 1 1 0 0]
[0 1 1 0 1 0 0 0]
[0 0 1 1 1 0 0 1]
[1 1 1 1 1 0 0 1]
[0 0 1 0 1 1 0 1]
[0 0 1 1 0 1 0 0]
[1 0 0 0 1 1 1 0]
[1 0 1 0 1 0 0 1]

Good mutations
vertex  7 -> Algebra 1113   permutation [ 2, 3, 4, 5, 6, 1, 7, 8 ]
vertex  8 -> Algebra 1373   permutation [ 2, 8, 5, 6, 4, 7, 1, 3 ]
-------------------------

Algebra 1194

Quiver
[ 1, 8 ], [ 2, 3 ], [ 3, 4 ], [ 3, 5 ], [ 4, 2 ], [ 4, 8 ], [ 5, 1 ], [ 5, 7 ], [ 6, 7 ], [ 7, 3 ], [ 8, 3 ]

Relations
[ 8, 3, 5, 1 ]
[ 3, 4, 2 ]
[ 2, 3, 4 ]
[ 8, 3, 4 ]
[ 1, 8, 3, 5 ]
[ 7, 3, 5 ]
[ 3, 5, 7 ]
[ 4, 2, 3 ] - [ 4, 8, 3 ]
[ 5, 1, 8, 3 ] - [ 5, 7, 3 ]
[ 3, 4, 8 ] - [ 3, 5, 1, 8 ]

Cartan matrix
[1 0 1 0 0 0 0 1]
[1 1 1 0 1 0 0 0]
[1 0 1 1 1 0 0 1]
[0 1 1 1 1 0 0 1]
[1 0 1 0 1 0 1 1]
[0 0 1 1 0 1 1 0]
[0 0 1 1 0 0 1 0]
[0 0 1 0 1 0 0 1]

Good mutations
vertex  1 -> Algebra 1419   permutation [ 2, 4, 5, 6, 7, 8, 1, 3 ]
vertex  2 -> Algebra 1373   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra 1030   permutation [ 1, 8, 2, 3, 4, 7, 6, 5 ]
vertex  8 -> Algebra 1418   permutation [ 2, 8, 5, 6, 7, 1, 4, 3 ]
-------------------------

Algebra 1201

Quiver
[ 1, 8 ], [ 2, 3 ], [ 3, 5 ], [ 3, 6 ], [ 4, 5 ], [ 5, 2 ], [ 5, 8 ], [ 6, 7 ], [ 7, 1 ], [ 8, 3 ]

Relations
[ 8, 3, 6, 7, 1 ]
[ 3, 5, 2 ]
[ 6, 7, 1, 8, 3 ]
[ 2, 3, 5 ]
[ 8, 3, 5 ]
[ 7, 1, 8, 3, 6 ]
[ 1, 8, 3, 6, 7 ]
[ 5, 2, 3 ] - [ 5, 8, 3 ]
[ 3, 5, 8 ] - [ 3, 6, 7, 1, 8 ]

Cartan matrix
[1 0 1 0 0 1 0 1]
[1 1 1 0 0 1 1 0]
[1 0 1 0 1 1 1 1]
[0 1 1 1 1 1 1 1]
[0 1 1 0 1 1 1 1]
[1 0 0 0 0 1 1 1]
[1 0 1 0 0 0 1 1]
[0 0 1 0 0 1 1 1]

Good mutations
vertex  2 -> Algebra 1414   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1224   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra 1203   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra 1313   permutation [ 8, 2, 1, 6, 7, 5, 4, 3 ]
-------------------------

Algebra 1203

Quiver
[ 1, 8 ], [ 2, 3 ], [ 3, 5 ], [ 3, 6 ], [ 4, 5 ], [ 5, 2 ], [ 5, 8 ], [ 6, 1 ], [ 6, 7 ], [ 7, 3 ], [ 8, 3 ]

Relations
[ 8, 3, 6, 1 ]
[ 3, 5, 2 ]
[ 2, 3, 5 ]
[ 8, 3, 5 ]
[ 1, 8, 3, 6 ]
[ 7, 3, 6 ]
[ 3, 6, 7 ]
[ 5, 2, 3 ] - [ 5, 8, 3 ]
[ 6, 1, 8, 3 ] - [ 6, 7, 3 ]
[ 3, 5, 8 ] - [ 3, 6, 1, 8 ]

Cartan matrix
[1 0 1 0 0 0 0 1]
[1 1 1 0 0 1 0 0]
[1 0 1 0 1 1 0 1]
[0 1 1 1 1 1 0 1]
[0 1 1 0 1 1 0 1]
[1 0 1 0 0 1 1 1]
[0 0 1 0 1 0 1 0]
[0 0 1 0 0 1 0 1]

Good mutations
vertex  1 -> Algebra 1494   permutation [ 2, 3, 4, 5, 6, 7, 1, 8 ]
vertex  2 -> Algebra 1415   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1225   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  5 -> Algebra 1187   permutation [ 1, 2, 5, 4, 3, 6, 7, 8 ]
vertex  7 -> Algebra 1201   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra 1468   permutation [ 1, 3, 2, 8, 4, 5, 7, 6 ]
-------------------------

Algebra 1220

Quiver
[ 1, 7 ], [ 2, 3 ], [ 3, 4 ], [ 3, 5 ], [ 4, 2 ], [ 5, 6 ], [ 6, 1 ], [ 6, 8 ], [ 7, 6 ], [ 8, 2 ], [ 8, 7 ]

Relations
[ 7, 6, 1 ]
[ 4, 2, 3 ]
[ 5, 6, 8, 2, 3 ]
[ 2, 3, 4 ]
[ 6, 8, 2, 3, 5 ]
[ 1, 7, 6 ]
[ 2, 3, 5, 6, 8 ]
[ 7, 6, 8 ]
[ 3, 4, 2 ] - [ 3, 5, 6, 8, 2 ]
[ 8, 2, 3, 5, 6 ] - [ 8, 7, 6 ]
[ 6, 1, 7 ] - [ 6, 8, 7 ]

Cartan matrix
[1 0 0 0 0 0 1 0]
[1 1 1 0 1 1 0 0]
[1 1 1 1 1 1 1 1]
[0 1 0 1 0 0 0 0]
[1 1 0 0 1 1 1 1]
[1 1 1 0 0 1 1 1]
[0 0 0 0 0 1 1 0]
[0 1 1 0 1 1 1 1]

Good mutations
vertex  1 -> Algebra 1366   permutation [ 5, 8, 7, 1, 2, 3, 4, 6 ]
vertex  7 -> Algebra 1016   permutation [ 1, 7, 2, 3, 4, 5, 6, 8 ]
vertex  8 -> Algebra 1281   permutation [ 5, 2, 1, 7, 8, 3, 4, 6 ]
-------------------------

Algebra 1224

Quiver
[ 1, 8 ], [ 2, 3 ], [ 3, 4 ], [ 3, 6 ], [ 4, 2 ], [ 4, 5 ], [ 4, 8 ], [ 6, 7 ], [ 7, 1 ], [ 8, 3 ]

Relations
[ 8, 3, 6, 7, 1 ]
[ 3, 4, 2 ]
[ 6, 7, 1, 8, 3 ]
[ 2, 3, 4 ]
[ 8, 3, 4 ]
[ 7, 1, 8, 3, 6 ]
[ 1, 8, 3, 6, 7 ]
[ 4, 2, 3 ] - [ 4, 8, 3 ]
[ 3, 4, 8 ] - [ 3, 6, 7, 1, 8 ]

Cartan matrix
[1 0 1 0 0 1 0 1]
[1 1 1 0 0 1 1 0]
[1 0 1 1 1 1 1 1]
[0 1 1 1 1 1 1 1]
[0 0 0 0 1 0 0 0]
[1 0 0 0 0 1 1 1]
[1 0 1 0 0 0 1 1]
[0 0 1 0 0 1 1 1]

Good mutations
vertex  2 -> Algebra 1322   permutation [ 8, 3, 1, 6, 7, 4, 5, 2 ]
vertex  4 -> Algebra 1166   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1201   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra 1225   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra  819   permutation [ 8, 2, 1, 6, 7, 4, 5, 3 ]
-------------------------

Algebra 1225

Quiver
[ 1, 8 ], [ 2, 3 ], [ 3, 4 ], [ 3, 6 ], [ 4, 2 ], [ 4, 5 ], [ 4, 8 ], [ 6, 1 ], [ 6, 7 ], [ 7, 3 ], [ 8, 3 ]

Relations
[ 8, 3, 6, 1 ]
[ 3, 4, 2 ]
[ 2, 3, 4 ]
[ 8, 3, 4 ]
[ 1, 8, 3, 6 ]
[ 7, 3, 6 ]
[ 3, 6, 7 ]
[ 4, 2, 3 ] - [ 4, 8, 3 ]
[ 6, 1, 8, 3 ] - [ 6, 7, 3 ]
[ 3, 4, 8 ] - [ 3, 6, 1, 8 ]

Cartan matrix
[1 0 1 0 0 0 0 1]
[1 1 1 0 0 1 0 0]
[1 0 1 1 1 1 0 1]
[0 1 1 1 1 1 0 1]
[0 0 0 0 1 0 0 0]
[1 0 1 0 0 1 1 1]
[0 0 1 1 1 0 1 0]
[0 0 1 0 0 1 0 1]

Good mutations
vertex  1 -> Algebra 1490   permutation [ 2, 3, 4, 5, 6, 7, 1, 8 ]
vertex  2 -> Algebra 1333   permutation [ 8, 7, 1, 3, 6, 4, 5, 2 ]
vertex  4 -> Algebra 1167   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1203   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  7 -> Algebra 1224   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra 1258   permutation [ 8, 3, 1, 2, 6, 4, 5, 7 ]
-------------------------

Algebra 1236

Quiver
[ 1, 7 ], [ 2, 3 ], [ 3, 4 ], [ 4, 1 ], [ 4, 6 ], [ 4, 8 ], [ 5, 6 ], [ 6, 3 ], [ 7, 4 ], [ 8, 2 ], [ 8, 7 ]

Relations
[ 7, 4, 1 ]
[ 3, 4, 8, 2 ]
[ 1, 7, 4 ]
[ 6, 3, 4 ]
[ 3, 4, 6 ]
[ 2, 3, 4, 8 ]
[ 7, 4, 8 ]
[ 4, 6, 3 ] - [ 4, 8, 2, 3 ]
[ 8, 2, 3, 4 ] - [ 8, 7, 4 ]
[ 4, 1, 7 ] - [ 4, 8, 7 ]

Cartan matrix
[1 0 0 0 0 0 1 0]
[1 1 1 1 0 0 0 0]
[1 0 1 1 0 0 1 1]
[1 1 1 1 0 1 1 1]
[0 0 1 0 1 1 0 0]
[0 0 1 0 0 1 0 0]
[0 0 0 1 0 1 1 0]
[0 1 1 1 0 0 1 1]

Good mutations
vertex  1 -> Algebra 1363   permutation [ 6, 8, 7, 1, 2, 3, 5, 4 ]
vertex  2 -> Algebra 1272   permutation [ 6, 8, 1, 7, 3, 2, 5, 4 ]
vertex  5 -> Algebra 1242   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  6 -> Algebra  784   permutation [ 6, 8, 1, 7, 2, 3, 5, 4 ]
vertex  8 -> Algebra 1278   permutation [ 6, 2, 1, 7, 8, 3, 5, 4 ]
-------------------------

Algebra 1238

Quiver
[ 1, 3 ], [ 1, 4 ], [ 2, 3 ], [ 3, 8 ], [ 4, 5 ], [ 4, 8 ], [ 5, 1 ], [ 6, 4 ], [ 6, 7 ], [ 8, 1 ], [ 8, 2 ], [ 8, 6 ]

Relations
[ 3, 8, 1 ]
[ 3, 8, 2 ]
[ 5, 1, 4 ]
[ 1, 4, 5 ]
[ 4, 8, 6 ]
[ 2, 3, 8 ]
[ 6, 4, 8 ]
[ 4, 5, 1 ] - [ 4, 8, 1 ]
[ 8, 1, 3 ] - [ 8, 2, 3 ]
[ 8, 1, 4 ] - [ 8, 6, 4 ]
[ 1, 3, 8 ] - [ 1, 4, 8 ]

Cartan matrix
[1 0 1 1 0 0 0 1]
[0 1 1 0 0 0 0 0]
[0 0 1 0 0 1 1 1]
[1 1 1 1 1 0 0 1]
[1 0 1 0 1 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 1 1 0 1 1 1]

Good mutations
vertex  1 -> Algebra 1239   permutation [ 4, 2, 3, 1, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1242   permutation [ 2, 5, 4, 8, 6, 7, 3, 1 ]
vertex  6 -> Algebra 1439   permutation [ 2, 4, 5, 6, 8, 7, 3, 1 ]
vertex  7 -> Algebra 1272   permutation [ 6, 1, 2, 3, 4, 5, 7, 8 ]
-------------------------

Algebra 1239

Quiver
[ 1, 4 ], [ 2, 3 ], [ 3, 4 ], [ 4, 5 ], [ 4, 8 ], [ 5, 3 ], [ 6, 1 ], [ 6, 7 ], [ 8, 2 ], [ 8, 6 ]

Relations
[ 4, 8, 6, 1 ]
[ 3, 4, 8, 2 ]
[ 5, 3, 4 ]
[ 3, 4, 5 ]
[ 1, 4, 8, 6 ]
[ 2, 3, 4, 8 ]
[ 6, 1, 4, 8 ]
[ 4, 5, 3 ] - [ 4, 8, 2, 3 ]
[ 8, 2, 3, 4 ] - [ 8, 6, 1, 4 ]

Cartan matrix
[1 1 1 1 1 0 0 1]
[0 1 1 1 0 0 0 0]
[0 0 1 1 0 1 1 1]
[0 1 1 1 1 1 1 1]
[0 0 1 0 1 0 0 0]
[1 0 0 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 1 1 0 1 1 1]

Good mutations
vertex  1 -> Algebra  724   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1238   permutation [ 4, 2, 3, 1, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1246   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra 1365   permutation [ 4, 8, 7, 6, 2, 3, 5, 1 ]
vertex  7 -> Algebra 1295   permutation [ 6, 1, 2, 3, 4, 5, 7, 8 ]
vertex  8 -> Algebra 1339   permutation [ 2, 1, 8, 4, 6, 7, 3, 5 ]
-------------------------

Algebra 1242

Quiver
[ 1, 7 ], [ 2, 3 ], [ 3, 4 ], [ 4, 1 ], [ 4, 5 ], [ 4, 8 ], [ 5, 3 ], [ 5, 6 ], [ 7, 4 ], [ 8, 2 ], [ 8, 7 ]

Relations
[ 7, 4, 1 ]
[ 3, 4, 8, 2 ]
[ 1, 7, 4 ]
[ 5, 3, 4 ]
[ 3, 4, 5 ]
[ 2, 3, 4, 8 ]
[ 7, 4, 8 ]
[ 4, 5, 3 ] - [ 4, 8, 2, 3 ]
[ 8, 2, 3, 4 ] - [ 8, 7, 4 ]
[ 4, 1, 7 ] - [ 4, 8, 7 ]

Cartan matrix
[1 0 0 0 0 0 1 0]
[1 1 1 1 0 0 0 0]
[1 0 1 1 0 0 1 1]
[1 1 1 1 1 1 1 1]
[0 0 1 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 1 1 1 1 0]
[0 1 1 1 0 0 1 1]

Good mutations
vertex  1 -> Algebra 1443   permutation [ 8, 7, 1, 2, 3, 5, 6, 4 ]
vertex  2 -> Algebra 1238   permutation [ 8, 1, 7, 3, 2, 5, 6, 4 ]
vertex  6 -> Algebra 1236   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  8 -> Algebra 1245   permutation [ 2, 1, 7, 8, 3, 5, 6, 4 ]
-------------------------

Algebra 1245

Quiver
[ 1, 4 ], [ 1, 5 ], [ 2, 3 ], [ 3, 4 ], [ 4, 8 ], [ 5, 8 ], [ 6, 5 ], [ 6, 7 ], [ 8, 1 ], [ 8, 2 ], [ 8, 6 ]

Relations
[ 4, 8, 1 ]
[ 5, 8, 1 ]
[ 3, 4, 8, 2 ]
[ 4, 8, 2, 3 ]
[ 5, 8, 6 ]
[ 2, 3, 4, 8 ]
[ 6, 5, 8 ]
[ 8, 1, 4 ] - [ 8, 2, 3, 4 ]
[ 8, 1, 5 ] - [ 8, 6, 5 ]
[ 1, 4, 8 ] - [ 1, 5, 8 ]

Cartan matrix
[1 1 0 1 1 0 0 1]
[0 1 1 1 0 0 0 0]
[0 0 1 1 0 1 1 1]
[0 1 0 1 0 1 1 1]
[0 1 1 0 1 0 0 1]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 1 1 1 1 1 1]

Good mutations
vertex  1 -> Algebra 1246   permutation [ 5, 2, 3, 4, 1, 6, 7, 8 ]
vertex  2 -> Algebra 1404   permutation [ 1, 2, 4, 7, 8, 3, 5, 6 ]
vertex  4 -> Algebra 1242   permutation [ 2, 1, 5, 8, 6, 7, 3, 4 ]
vertex  7 -> Algebra 1278   permutation [ 6, 1, 2, 3, 4, 5, 7, 8 ]
vertex  8 -> Algebra  878   permutation [ 1, 8, 4, 7, 2, 3, 5, 6 ]
-------------------------

Algebra 1246

Quiver
[ 1, 5 ], [ 2, 3 ], [ 3, 4 ], [ 4, 5 ], [ 5, 8 ], [ 6, 1 ], [ 6, 7 ], [ 8, 2 ], [ 8, 6 ]

Relations
[ 5, 8, 6, 1 ]
[ 3, 4, 5, 8, 2 ]
[ 4, 5, 8, 2, 3 ]
[ 5, 8, 2, 3, 4 ]
[ 1, 5, 8, 6 ]
[ 2, 3, 4, 5, 8 ]
[ 6, 1, 5, 8 ]
[ 8, 2, 3, 4, 5 ] - [ 8, 6, 1, 5 ]

Cartan matrix
[1 1 1 0 1 0 0 1]
[0 1 1 1 1 0 0 0]
[0 0 1 1 1 1 1 1]
[0 1 0 1 1 1 1 1]
[0 1 1 0 1 1 1 1]
[1 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 1 1 1 1 1 1]

Good mutations
vertex  1 -> Algebra  738   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1444   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1239   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  5 -> Algebra 1245   permutation [ 5, 2, 3, 4, 1, 6, 7, 8 ]
vertex  7 -> Algebra 1283   permutation [ 6, 1, 2, 3, 4, 5, 7, 8 ]
vertex  8 -> Algebra 1480   permutation [ 8, 5, 4, 7, 2, 3, 1, 6 ]
-------------------------

Algebra 1248

Quiver
[ 1, 6 ], [ 2, 3 ], [ 2, 8 ], [ 3, 4 ], [ 4, 5 ], [ 5, 1 ], [ 5, 2 ], [ 6, 7 ], [ 6, 8 ], [ 8, 5 ]

Relations
[ 6, 8, 5, 1 ]
[ 3, 4, 5, 2 ]
[ 8, 5, 2 ]
[ 4, 5, 2, 3 ]
[ 5, 2, 3, 4 ]
[ 1, 6, 8, 5 ]
[ 8, 5, 1, 6 ]
[ 2, 3, 4, 5 ] - [ 2, 8, 5 ]
[ 5, 1, 6, 8 ] - [ 5, 2, 8 ]

Cartan matrix
[1 0 0 0 0 1 1 1]
[1 1 1 1 1 0 0 1]
[1 0 1 1 1 1 1 0]
[1 1 0 1 1 1 1 1]
[1 1 1 0 1 1 1 1]
[0 0 0 0 1 1 1 1]
[0 0 0 0 0 0 1 0]
[1 0 0 0 1 0 0 1]

Good mutations
vertex  1 -> Algebra 1480   permutation [ 8, 5, 4, 7, 2, 3, 1, 6 ]
vertex  2 -> Algebra 1522   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1168   permutation [ 1, 2, 5, 8, 4, 6, 7, 3 ]
vertex  6 -> Algebra 1296   permutation [ 2, 4, 8, 6, 1, 7, 3, 5 ]
vertex  7 -> Algebra 1325   permutation [ 2, 4, 8, 1, 7, 6, 3, 5 ]
vertex  8 -> Algebra  738   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1256

Quiver
[ 1, 8 ], [ 2, 3 ], [ 2, 4 ], [ 4, 5 ], [ 4, 6 ], [ 5, 2 ], [ 6, 7 ], [ 7, 1 ], [ 8, 2 ]

Relations
[ 8, 2, 4, 6, 7, 1 ]
[ 5, 2, 4 ]
[ 6, 7, 1, 8, 2, 4 ]
[ 2, 4, 5 ]
[ 7, 1, 8, 2, 4, 6 ]
[ 1, 8, 2, 4, 6, 7 ]
[ 2, 4, 6, 7, 1, 8 ]
[ 4, 5, 2 ] - [ 4, 6, 7, 1, 8, 2 ]

Cartan matrix
[1 1 1 1 0 1 0 1]
[1 1 1 1 0 1 1 0]
[0 0 1 0 0 0 0 0]
[1 1 1 1 1 1 1 1]
[0 1 1 0 1 0 0 0]
[1 1 1 0 0 1 1 1]
[1 1 1 1 0 0 1 1]
[0 1 1 1 0 1 1 1]

Good mutations
vertex  2 -> Algebra 1311   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1166   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra 1257   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra  998   permutation [ 3, 2, 4, 6, 7, 1, 8, 5 ]
-------------------------

Algebra 1257

Quiver
[ 1, 8 ], [ 2, 3 ], [ 2, 4 ], [ 4, 5 ], [ 4, 6 ], [ 5, 2 ], [ 6, 1 ], [ 6, 7 ], [ 7, 4 ], [ 8, 2 ]

Relations
[ 8, 2, 4, 6, 1 ]
[ 5, 2, 4 ]
[ 2, 4, 5 ]
[ 1, 8, 2, 4, 6 ]
[ 7, 4, 6 ]
[ 4, 6, 7 ]
[ 2, 4, 6, 1, 8 ]
[ 4, 5, 2 ] - [ 4, 6, 1, 8, 2 ]
[ 6, 1, 8, 2, 4 ] - [ 6, 7, 4 ]

Cartan matrix
[1 1 1 1 0 0 0 1]
[1 1 1 1 0 1 0 0]
[0 0 1 0 0 0 0 0]
[1 1 1 1 1 1 0 1]
[0 1 1 0 1 0 0 0]
[1 1 1 1 0 1 1 1]
[0 0 0 1 1 0 1 0]
[0 1 1 1 0 1 0 1]

Good mutations
vertex  1 -> Algebra 1464   permutation [ 3, 2, 4, 6, 7, 8, 1, 5 ]
vertex  2 -> Algebra 1312   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1167   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1016   permutation [ 3, 2, 4, 6, 7, 1, 8, 5 ]
vertex  7 -> Algebra 1256   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra 1017   permutation [ 3, 2, 4, 6, 7, 1, 8, 5 ]
-------------------------

Algebra 1258

Quiver
[ 1, 3 ], [ 1, 6 ], [ 2, 1 ], [ 2, 5 ], [ 3, 2 ], [ 4, 2 ], [ 5, 3 ], [ 5, 8 ], [ 6, 4 ], [ 6, 7 ], [ 8, 2 ]

Relations
[ 3, 2, 1 ]
[ 6, 4, 2, 1 ]
[ 2, 1, 6, 4 ]
[ 3, 2, 5 ]
[ 8, 2, 5 ]
[ 4, 2, 1, 6 ]
[ 2, 5, 8 ]
[ 1, 3, 2 ] - [ 1, 6, 4, 2 ]
[ 5, 3, 2 ] - [ 5, 8, 2 ]
[ 2, 1, 3 ] - [ 2, 5, 3 ]

Cartan matrix
[1 1 1 1 0 1 1 0]
[1 1 1 0 1 1 1 0]
[0 1 1 0 0 0 0 0]
[1 1 1 1 1 0 0 0]
[0 1 1 0 1 0 0 1]
[0 1 0 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 0 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra 1225   permutation [ 3, 4, 2, 6, 7, 5, 8, 1 ]
vertex  2 -> Algebra  763   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1504   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  836   permutation [ 1, 8, 3, 2, 5, 6, 7, 4 ]
vertex  6 -> Algebra 1317   permutation [ 4, 1, 2, 5, 8, 3, 6, 7 ]
vertex  7 -> Algebra 1468   permutation [ 3, 2, 4, 1, 7, 6, 8, 5 ]
vertex  8 -> Algebra  819   permutation [ 1, 4, 3, 8, 5, 6, 7, 2 ]
-------------------------

Algebra 1261

Quiver
[ 1, 2 ], [ 1, 7 ], [ 2, 3 ], [ 2, 4 ], [ 2, 8 ], [ 4, 1 ], [ 4, 6 ], [ 5, 6 ], [ 6, 2 ], [ 7, 4 ], [ 8, 1 ]

Relations
[ 7, 4, 1 ]
[ 8, 1, 2 ]
[ 6, 2, 4 ]
[ 2, 4, 6 ]
[ 4, 1, 7 ]
[ 1, 2, 8 ]
[ 2, 4, 1 ] - [ 2, 8, 1 ]
[ 4, 1, 2 ] - [ 4, 6, 2 ]
[ 1, 2, 4 ] - [ 1, 7, 4 ]

Cartan matrix
[1 1 1 1 0 0 1 0]
[1 1 1 1 0 0 0 1]
[0 0 1 0 0 0 0 0]
[1 1 1 1 0 1 0 0]
[0 1 1 0 1 1 0 1]
[0 1 1 0 0 1 0 1]
[0 0 0 1 0 1 1 0]
[1 0 0 0 0 0 1 1]

Good mutations
vertex  2 -> Algebra 1523   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1171   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1055   permutation [ 3, 2, 4, 5, 1, 7, 8, 6 ]
vertex  6 -> Algebra 1003   permutation [ 3, 2, 6, 4, 1, 7, 8, 5 ]
-------------------------

Algebra 1272

Quiver
[ 1, 5 ], [ 2, 4 ], [ 2, 5 ], [ 3, 4 ], [ 4, 8 ], [ 5, 6 ], [ 5, 8 ], [ 6, 2 ], [ 7, 1 ], [ 8, 1 ], [ 8, 2 ], [ 8, 3 ]

Relations
[ 5, 8, 1 ]
[ 4, 8, 2 ]
[ 4, 8, 3 ]
[ 6, 2, 5 ]
[ 2, 5, 6 ]
[ 1, 5, 8 ]
[ 3, 4, 8 ]
[ 5, 6, 2 ] - [ 5, 8, 2 ]
[ 8, 2, 4 ] - [ 8, 3, 4 ]
[ 8, 1, 5 ] - [ 8, 2, 5 ]
[ 2, 4, 8 ] - [ 2, 5, 8 ]

Cartan matrix
[1 0 0 0 1 1 0 0]
[0 1 0 1 1 0 0 1]
[0 0 1 1 0 0 0 0]
[1 0 0 1 0 0 0 1]
[0 1 1 1 1 1 0 1]
[0 1 0 1 0 1 0 0]
[1 0 0 0 1 1 1 0]
[1 1 1 1 1 0 0 1]

Good mutations
vertex  1 -> Algebra  786   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1295   permutation [ 1, 5, 3, 4, 2, 6, 7, 8 ]
vertex  6 -> Algebra 1236   permutation [ 3, 6, 5, 8, 7, 1, 4, 2 ]
vertex  7 -> Algebra 1238   permutation [ 2, 3, 4, 5, 6, 1, 7, 8 ]
-------------------------

Algebra 1273

Quiver
[ 1, 8 ], [ 2, 4 ], [ 2, 5 ], [ 3, 4 ], [ 4, 8 ], [ 5, 6 ], [ 5, 7 ], [ 6, 2 ], [ 7, 1 ], [ 8, 2 ], [ 8, 3 ]

Relations
[ 8, 2, 5, 7, 1 ]
[ 4, 8, 2 ]
[ 4, 8, 3 ]
[ 6, 2, 5 ]
[ 7, 1, 8, 2, 5 ]
[ 2, 5, 6 ]
[ 1, 8, 2, 5, 7 ]
[ 3, 4, 8 ]
[ 5, 6, 2 ] - [ 5, 7, 1, 8, 2 ]
[ 8, 2, 4 ] - [ 8, 3, 4 ]
[ 2, 4, 8 ] - [ 2, 5, 7, 1, 8 ]

Cartan matrix
[1 1 1 1 1 0 0 1]
[1 1 0 1 1 0 1 1]
[0 0 1 1 0 0 0 0]
[0 0 0 1 0 0 0 1]
[1 1 1 1 1 1 1 1]
[0 1 0 1 0 1 0 0]
[1 1 1 1 0 0 1 1]
[0 1 1 1 1 0 1 1]

Good mutations
vertex  1 -> Algebra 1439   permutation [ 3, 5, 6, 7, 8, 1, 4, 2 ]
vertex  2 -> Algebra 1186   permutation [ 2, 1, 8, 7, 3, 4, 6, 5 ]
vertex  4 -> Algebra 1048   permutation [ 3, 4, 5, 6, 7, 1, 8, 2 ]
vertex  7 -> Algebra  786   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1278

Quiver
[ 1, 6 ], [ 2, 5 ], [ 2, 6 ], [ 3, 4 ], [ 4, 5 ], [ 5, 8 ], [ 6, 8 ], [ 7, 1 ], [ 8, 1 ], [ 8, 2 ], [ 8, 3 ]

Relations
[ 6, 8, 1 ]
[ 5, 8, 2 ]
[ 6, 8, 2 ]
[ 4, 5, 8, 3 ]
[ 5, 8, 3, 4 ]
[ 1, 6, 8 ]
[ 3, 4, 5, 8 ]
[ 8, 2, 5 ] - [ 8, 3, 4, 5 ]
[ 8, 1, 6 ] - [ 8, 2, 6 ]
[ 2, 5, 8 ] - [ 2, 6, 8 ]

Cartan matrix
[1 0 0 0 0 1 0 0]
[0 1 1 0 1 1 0 1]
[0 0 1 1 1 0 0 0]
[1 0 0 1 1 0 0 1]
[1 0 1 0 1 0 0 1]
[0 0 1 1 0 1 0 1]
[1 0 0 0 0 1 1 0]
[1 1 1 1 1 1 0 1]

Good mutations
vertex  1 -> Algebra  793   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1283   permutation [ 1, 6, 3, 4, 5, 2, 7, 8 ]
vertex  3 -> Algebra 1383   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1236   permutation [ 3, 2, 6, 8, 7, 1, 4, 5 ]
vertex  7 -> Algebra 1245   permutation [ 2, 3, 4, 5, 6, 1, 7, 8 ]
vertex  8 -> Algebra 1171   permutation [ 3, 2, 8, 5, 7, 1, 4, 6 ]
-------------------------

Algebra 1280

Quiver
[ 1, 2 ], [ 1, 3 ], [ 1, 7 ], [ 2, 6 ], [ 2, 8 ], [ 3, 4 ], [ 3, 8 ], [ 4, 5 ], [ 5, 3 ], [ 6, 1 ], [ 7, 6 ], [ 8, 1 ], [ 8, 5 ]

Relations
[ 3, 8, 1 ]
[ 7, 6, 1 ]
[ 6, 1, 2 ]
[ 8, 1, 2 ]
[ 4, 5, 3 ]
[ 5, 3, 4 ]
[ 6, 1, 7 ]
[ 5, 3, 8 ]
[ 2, 6, 1 ] - [ 2, 8, 1 ]
[ 8, 1, 3 ] - [ 8, 5, 3 ]
[ 3, 4, 5 ] - [ 3, 8, 5 ]
[ 1, 2, 6 ] - [ 1, 7, 6 ]
[ 1, 2, 8 ] - [ 1, 3, 8 ]

Cartan matrix
[1 1 1 1 1 1 1 1]
[1 1 1 0 1 1 0 1]
[0 0 1 1 1 0 0 1]
[0 0 0 1 1 0 0 0]
[0 0 1 0 1 0 0 0]
[1 0 1 1 0 1 0 0]
[0 0 0 0 0 1 1 0]
[1 0 1 0 1 0 1 1]

Good mutations
vertex  1 -> Algebra  804   permutation [ 2, 1, 8, 5, 3, 4, 6, 7 ]
vertex  2 -> Algebra 1323   permutation [ 8, 1, 2, 7, 6, 3, 5, 4 ]
vertex  3 -> Algebra 1300   permutation [ 2, 3, 8, 5, 1, 4, 6, 7 ]
vertex  4 -> Algebra 1286   permutation [ 2, 1, 8, 5, 4, 3, 6, 7 ]
vertex  5 -> Algebra 1168   permutation [ 3, 2, 1, 8, 7, 5, 4, 6 ]
vertex  7 -> Algebra 1296   permutation [ 2, 7, 8, 5, 3, 4, 6, 1 ]
vertex  8 -> Algebra  793   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1281

Quiver
[ 1, 8 ], [ 2, 5 ], [ 2, 6 ], [ 3, 4 ], [ 4, 5 ], [ 5, 8 ], [ 6, 1 ], [ 6, 7 ], [ 7, 2 ], [ 8, 2 ], [ 8, 3 ]

Relations
[ 8, 2, 6, 1 ]
[ 5, 8, 2 ]
[ 4, 5, 8, 3 ]
[ 5, 8, 3, 4 ]
[ 1, 8, 2, 6 ]
[ 7, 2, 6 ]
[ 2, 6, 7 ]
[ 3, 4, 5, 8 ]
[ 6, 1, 8, 2 ] - [ 6, 7, 2 ]
[ 8, 2, 5 ] - [ 8, 3, 4, 5 ]
[ 2, 5, 8 ] - [ 2, 6, 1, 8 ]

Cartan matrix
[1 1 1 1 1 0 0 1]
[1 1 1 0 1 1 0 1]
[0 0 1 1 1 0 0 0]
[0 0 0 1 1 0 0 1]
[0 0 1 0 1 0 0 1]
[1 1 1 1 1 1 1 1]
[0 1 0 0 1 0 1 0]
[0 1 1 1 1 1 0 1]

Good mutations
vertex  2 -> Algebra 1288   permutation [ 1, 6, 3, 4, 5, 2, 7, 8 ]
vertex  3 -> Algebra 1386   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1312   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  5 -> Algebra 1220   permutation [ 3, 2, 6, 7, 1, 8, 4, 5 ]
-------------------------

Algebra 1283

Quiver
[ 1, 2 ], [ 2, 6 ], [ 3, 4 ], [ 4, 5 ], [ 5, 6 ], [ 6, 8 ], [ 7, 1 ], [ 8, 1 ], [ 8, 3 ]

Relations
[ 2, 6, 8, 1 ]
[ 6, 8, 1, 2 ]
[ 4, 5, 6, 8, 3 ]
[ 5, 6, 8, 3, 4 ]
[ 6, 8, 3, 4, 5 ]
[ 1, 2, 6, 8 ]
[ 3, 4, 5, 6, 8 ]
[ 8, 1, 2, 6 ] - [ 8, 3, 4, 5, 6 ]

Cartan matrix
[1 1 0 0 0 1 0 0]
[0 1 1 1 0 1 0 1]
[0 0 1 1 1 1 0 0]
[1 0 0 1 1 1 0 1]
[1 0 1 0 1 1 0 1]
[1 0 1 1 0 1 0 1]
[1 1 0 0 0 1 1 0]
[1 1 1 1 1 1 0 1]

Good mutations
vertex  1 -> Algebra  796   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  996   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1390   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1295   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  6 -> Algebra 1278   permutation [ 1, 6, 3, 4, 5, 2, 7, 8 ]
vertex  7 -> Algebra 1246   permutation [ 2, 3, 4, 5, 6, 1, 7, 8 ]
vertex  8 -> Algebra 1523   permutation [ 3, 6, 8, 5, 7, 1, 4, 2 ]
-------------------------

Algebra 1285

Quiver
[ 1, 3 ], [ 1, 7 ], [ 2, 8 ], [ 3, 4 ], [ 3, 8 ], [ 4, 5 ], [ 5, 6 ], [ 6, 3 ], [ 7, 2 ], [ 8, 1 ], [ 8, 6 ]

Relations
[ 3, 8, 1 ]
[ 7, 2, 8, 1 ]
[ 8, 1, 7, 2 ]
[ 4, 5, 6, 3 ]
[ 5, 6, 3, 4 ]
[ 6, 3, 4, 5 ]
[ 2, 8, 1, 7 ]
[ 6, 3, 8 ]
[ 8, 1, 3 ] - [ 8, 6, 3 ]
[ 3, 4, 5, 6 ] - [ 3, 8, 6 ]
[ 1, 3, 8 ] - [ 1, 7, 2, 8 ]

Cartan matrix
[1 1 1 1 1 1 1 1]
[1 1 1 1 0 1 0 1]
[0 0 1 1 1 1 0 1]
[0 0 0 1 1 1 0 0]
[0 0 1 0 1 1 0 0]
[0 0 1 1 0 1 0 0]
[0 1 0 0 0 1 1 1]
[1 0 1 1 0 1 1 1]

Good mutations
vertex  1 -> Algebra 1526   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1286   permutation [ 1, 8, 3, 4, 5, 6, 7, 2 ]
vertex  3 -> Algebra 1311   permutation [ 8, 1, 6, 4, 5, 7, 2, 3 ]
vertex  4 -> Algebra 1316   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  5 -> Algebra 1296   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  6 -> Algebra 1323   permutation [ 6, 1, 8, 7, 2, 3, 5, 4 ]
vertex  7 -> Algebra 1525   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  796   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1286

Quiver
[ 1, 3 ], [ 1, 7 ], [ 2, 1 ], [ 2, 6 ], [ 2, 8 ], [ 3, 2 ], [ 3, 4 ], [ 4, 5 ], [ 5, 6 ], [ 6, 3 ], [ 7, 2 ], [ 8, 7 ]

Relations
[ 3, 2, 1 ]
[ 7, 2, 1 ]
[ 6, 3, 2 ]
[ 8, 7, 2 ]
[ 4, 5, 6, 3 ]
[ 5, 6, 3, 4 ]
[ 6, 3, 4, 5 ]
[ 7, 2, 8 ]
[ 1, 3, 2 ] - [ 1, 7, 2 ]
[ 2, 1, 3 ] - [ 2, 6, 3 ]
[ 3, 2, 6 ] - [ 3, 4, 5, 6 ]
[ 2, 1, 7 ] - [ 2, 8, 7 ]

Cartan matrix
[1 1 1 1 1 1 1 0]
[1 1 1 1 0 1 1 1]
[0 1 1 1 1 1 0 1]
[0 0 0 1 1 1 0 0]
[0 0 1 0 1 1 0 0]
[0 0 1 1 0 1 0 0]
[0 1 0 0 0 1 1 0]
[0 0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra 1527   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  798   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1317   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  5 -> Algebra 1280   permutation [ 2, 1, 6, 5, 4, 7, 8, 3 ]
vertex  6 -> Algebra 1293   permutation [ 6, 1, 2, 8, 7, 3, 5, 4 ]
vertex  7 -> Algebra  819   permutation [ 2, 1, 6, 4, 5, 7, 8, 3 ]
vertex  8 -> Algebra 1285   permutation [ 1, 8, 3, 4, 5, 6, 7, 2 ]
-------------------------

Algebra 1288

Quiver
[ 1, 8 ], [ 2, 1 ], [ 2, 6 ], [ 3, 4 ], [ 4, 5 ], [ 5, 6 ], [ 6, 7 ], [ 6, 8 ], [ 7, 5 ], [ 8, 2 ], [ 8, 3 ]

Relations
[ 8, 2, 1 ]
[ 1, 8, 2 ]
[ 6, 8, 2 ]
[ 4, 5, 6, 8, 3 ]
[ 5, 6, 8, 3, 4 ]
[ 7, 5, 6 ]
[ 5, 6, 7 ]
[ 3, 4, 5, 6, 8 ]
[ 6, 7, 5 ] - [ 6, 8, 3, 4, 5 ]
[ 8, 2, 6 ] - [ 8, 3, 4, 5, 6 ]
[ 2, 1, 8 ] - [ 2, 6, 8 ]

Cartan matrix
[1 0 1 1 1 0 0 1]
[1 1 1 1 1 1 1 1]
[0 0 1 1 1 1 0 0]
[0 0 0 1 1 1 0 1]
[0 0 1 0 1 1 0 1]
[0 0 1 1 1 1 1 1]
[0 0 0 0 1 0 1 0]
[0 1 1 1 1 1 0 1]

Good mutations
vertex  2 -> Algebra  799   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1394   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1318   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra 1281   permutation [ 1, 6, 3, 4, 5, 2, 7, 8 ]
-------------------------

Algebra 1293

Quiver
[ 1, 3 ], [ 1, 7 ], [ 2, 5 ], [ 2, 6 ], [ 3, 2 ], [ 3, 4 ], [ 4, 5 ], [ 5, 3 ], [ 6, 1 ], [ 6, 8 ], [ 7, 6 ], [ 8, 7 ]

Relations
[ 3, 2, 6, 1 ]
[ 7, 6, 1 ]
[ 5, 3, 2 ]
[ 6, 1, 3, 2 ]
[ 4, 5, 3 ]
[ 5, 3, 4 ]
[ 8, 7, 6 ]
[ 7, 6, 8 ]
[ 2, 5, 3 ] - [ 2, 6, 1, 3 ]
[ 3, 2, 5 ] - [ 3, 4, 5 ]
[ 1, 3, 2, 6 ] - [ 1, 7, 6 ]
[ 6, 1, 7 ] - [ 6, 8, 7 ]

Cartan matrix
[1 1 1 1 1 1 1 0]
[1 1 1 0 1 1 1 1]
[0 1 1 1 1 1 0 1]
[0 0 0 1 1 0 0 0]
[0 0 1 0 1 0 0 0]
[1 0 1 1 0 1 1 1]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra 1286   permutation [ 2, 3, 6, 8, 7, 1, 5, 4 ]
vertex  2 -> Algebra 1286   permutation [ 1, 6, 3, 4, 5, 2, 7, 8 ]
vertex  4 -> Algebra 1323   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  5 -> Algebra 1306   permutation [ 1, 5, 3, 4, 2, 6, 7, 8 ]
vertex  7 -> Algebra 1306   permutation [ 2, 7, 6, 8, 1, 3, 5, 4 ]
vertex  8 -> Algebra 1323   permutation [ 2, 1, 6, 7, 8, 3, 5, 4 ]
-------------------------

Algebra 1295

Quiver
[ 1, 2 ], [ 2, 5 ], [ 3, 4 ], [ 4, 5 ], [ 5, 6 ], [ 5, 8 ], [ 6, 4 ], [ 7, 1 ], [ 8, 1 ], [ 8, 3 ]

Relations
[ 2, 5, 8, 1 ]
[ 5, 8, 1, 2 ]
[ 4, 5, 8, 3 ]
[ 6, 4, 5 ]
[ 4, 5, 6 ]
[ 1, 2, 5, 8 ]
[ 3, 4, 5, 8 ]
[ 5, 6, 4 ] - [ 5, 8, 3, 4 ]
[ 8, 1, 2, 5 ] - [ 8, 3, 4, 5 ]

Cartan matrix
[1 1 0 0 1 1 0 0]
[0 1 1 1 1 1 0 1]
[0 0 1 1 1 0 0 0]
[1 0 0 1 1 0 0 1]
[1 0 1 1 1 1 0 1]
[0 0 0 1 0 1 0 0]
[1 1 0 0 1 1 1 0]
[1 1 1 1 1 0 0 1]

Good mutations
vertex  1 -> Algebra  803   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1002   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1272   permutation [ 1, 5, 3, 4, 2, 6, 7, 8 ]
vertex  6 -> Algebra 1283   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  7 -> Algebra 1239   permutation [ 2, 3, 4, 5, 6, 1, 7, 8 ]
vertex  8 -> Algebra 1329   permutation [ 3, 2, 8, 5, 7, 1, 4, 6 ]
-------------------------

Algebra 1296

Quiver
[ 1, 3 ], [ 1, 7 ], [ 2, 8 ], [ 3, 4 ], [ 3, 8 ], [ 4, 5 ], [ 5, 3 ], [ 5, 6 ], [ 6, 4 ], [ 7, 2 ], [ 8, 1 ], [ 8, 5 ]

Relations
[ 3, 8, 1 ]
[ 7, 2, 8, 1 ]
[ 8, 1, 7, 2 ]
[ 4, 5, 3 ]
[ 6, 4, 5 ]
[ 4, 5, 6 ]
[ 2, 8, 1, 7 ]
[ 5, 3, 8 ]
[ 8, 1, 3 ] - [ 8, 5, 3 ]
[ 5, 3, 4 ] - [ 5, 6, 4 ]
[ 3, 4, 5 ] - [ 3, 8, 5 ]
[ 1, 3, 8 ] - [ 1, 7, 2, 8 ]

Cartan matrix
[1 1 1 1 1 0 1 1]
[1 1 1 1 1 1 0 1]
[0 0 1 1 1 0 0 1]
[0 0 0 1 1 0 0 0]
[0 0 1 1 1 1 0 0]
[0 0 0 1 0 1 0 0]
[0 1 0 0 1 1 1 1]
[1 0 1 1 1 1 1 1]

Good mutations
vertex  1 -> Algebra 1335   permutation [ 3, 2, 1, 8, 7, 5, 4, 6 ]
vertex  2 -> Algebra 1280   permutation [ 8, 1, 5, 6, 4, 7, 2, 3 ]
vertex  4 -> Algebra 1248   permutation [ 5, 1, 7, 2, 8, 4, 6, 3 ]
vertex  5 -> Algebra 1334   permutation [ 3, 2, 1, 8, 7, 5, 4, 6 ]
vertex  6 -> Algebra 1285   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  8 -> Algebra  803   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1300

Quiver
[ 1, 3 ], [ 1, 7 ], [ 2, 4 ], [ 2, 5 ], [ 3, 2 ], [ 5, 1 ], [ 5, 6 ], [ 5, 8 ], [ 6, 2 ], [ 7, 5 ], [ 8, 7 ]

Relations
[ 3, 2, 5, 1 ]
[ 7, 5, 1 ]
[ 2, 5, 1, 3 ]
[ 6, 2, 5 ]
[ 8, 7, 5 ]
[ 2, 5, 6 ]
[ 7, 5, 8 ]
[ 5, 1, 3, 2 ] - [ 5, 6, 2 ]
[ 1, 3, 2, 5 ] - [ 1, 7, 5 ]
[ 5, 1, 7 ] - [ 5, 8, 7 ]

Cartan matrix
[1 1 1 1 1 0 1 0]
[1 1 0 1 1 0 1 1]
[0 1 1 1 1 0 0 1]
[0 0 0 1 0 0 0 0]
[1 1 1 1 1 1 1 1]
[0 1 0 1 0 1 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra  825   permutation [ 3, 5, 1, 8, 7, 2, 4, 6 ]
vertex  2 -> Algebra 1280   permutation [ 5, 1, 2, 6, 4, 7, 8, 3 ]
vertex  3 -> Algebra 1385   permutation [ 5, 1, 6, 3, 4, 7, 8, 2 ]
vertex  4 -> Algebra 1344   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  6 -> Algebra 1306   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  8 -> Algebra 1334   permutation [ 3, 8, 1, 5, 7, 2, 4, 6 ]
-------------------------

Algebra 1306

Quiver
[ 1, 3 ], [ 1, 7 ], [ 2, 4 ], [ 2, 5 ], [ 3, 2 ], [ 5, 6 ], [ 6, 1 ], [ 6, 8 ], [ 7, 6 ], [ 8, 7 ]

Relations
[ 3, 2, 5, 6, 1 ]
[ 7, 6, 1 ]
[ 5, 6, 1, 3, 2 ]
[ 2, 5, 6, 1, 3 ]
[ 6, 1, 3, 2, 5 ]
[ 8, 7, 6 ]
[ 7, 6, 8 ]
[ 1, 3, 2, 5, 6 ] - [ 1, 7, 6 ]
[ 6, 1, 7 ] - [ 6, 8, 7 ]

Cartan matrix
[1 1 1 1 1 1 1 0]
[1 1 0 1 1 1 1 1]
[0 1 1 1 1 1 0 1]
[0 0 0 1 0 0 0 0]
[1 0 1 0 1 1 1 1]
[1 1 1 1 0 1 1 1]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra  819   permutation [ 3, 5, 1, 8, 7, 2, 4, 6 ]
vertex  2 -> Algebra 1293   permutation [ 1, 5, 3, 4, 2, 6, 7, 8 ]
vertex  4 -> Algebra 1353   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1300   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  7 -> Algebra 1524   permutation [ 6, 1, 2, 5, 4, 7, 8, 3 ]
vertex  8 -> Algebra 1504   permutation [ 3, 6, 1, 5, 7, 2, 4, 8 ]
-------------------------

Algebra 1311

Quiver
[ 1, 8 ], [ 2, 4 ], [ 2, 6 ], [ 3, 4 ], [ 4, 5 ], [ 4, 8 ], [ 5, 3 ], [ 6, 7 ], [ 7, 1 ], [ 8, 2 ], [ 8, 3 ]

Relations
[ 8, 2, 6, 7, 1 ]
[ 4, 8, 2 ]
[ 6, 7, 1, 8, 2 ]
[ 5, 3, 4 ]
[ 3, 4, 5 ]
[ 7, 1, 8, 2, 6 ]
[ 1, 8, 2, 6, 7 ]
[ 3, 4, 8 ]
[ 4, 5, 3 ] - [ 4, 8, 3 ]
[ 8, 2, 4 ] - [ 8, 3, 4 ]
[ 2, 4, 8 ] - [ 2, 6, 7, 1, 8 ]

Cartan matrix
[1 1 1 1 0 1 0 1]
[1 1 1 1 1 1 1 1]
[0 0 1 1 0 0 0 0]
[0 0 1 1 1 0 0 1]
[0 0 1 0 1 0 0 0]
[1 0 1 0 0 1 1 1]
[1 1 1 1 0 0 1 1]
[0 1 1 1 0 1 1 1]

Good mutations
vertex  1 -> Algebra 1392   permutation [ 2, 7, 4, 1, 5, 3, 6, 8 ]
vertex  2 -> Algebra 1315   permutation [ 1, 6, 3, 4, 5, 2, 7, 8 ]
vertex  3 -> Algebra 1322   permutation [ 8, 2, 1, 6, 7, 3, 5, 4 ]
vertex  4 -> Algebra 1256   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  6 -> Algebra 1312   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra 1285   permutation [ 2, 7, 8, 4, 5, 3, 6, 1 ]
-------------------------

Algebra 1312

Quiver
[ 1, 8 ], [ 2, 4 ], [ 2, 6 ], [ 3, 4 ], [ 4, 5 ], [ 4, 8 ], [ 5, 3 ], [ 6, 1 ], [ 6, 7 ], [ 7, 2 ], [ 8, 2 ], [ 8, 3 ]

Relations
[ 8, 2, 6, 1 ]
[ 4, 8, 2 ]
[ 5, 3, 4 ]
[ 3, 4, 5 ]
[ 1, 8, 2, 6 ]
[ 7, 2, 6 ]
[ 2, 6, 7 ]
[ 3, 4, 8 ]
[ 6, 1, 8, 2 ] - [ 6, 7, 2 ]
[ 4, 5, 3 ] - [ 4, 8, 3 ]
[ 8, 2, 4 ] - [ 8, 3, 4 ]
[ 2, 4, 8 ] - [ 2, 6, 1, 8 ]

Cartan matrix
[1 1 1 1 0 0 0 1]
[1 1 1 1 1 1 0 1]
[0 0 1 1 0 0 0 0]
[0 0 1 1 1 0 0 1]
[0 0 1 0 1 0 0 0]
[1 1 1 1 0 1 1 1]
[0 1 0 1 1 0 1 0]
[0 1 1 1 0 1 0 1]

Good mutations
vertex  2 -> Algebra 1318   permutation [ 1, 6, 3, 4, 5, 2, 7, 8 ]
vertex  3 -> Algebra 1333   permutation [ 8, 7, 1, 2, 6, 3, 5, 4 ]
vertex  4 -> Algebra 1257   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1281   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  7 -> Algebra 1311   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra 1525   permutation [ 2, 6, 8, 4, 5, 3, 7, 1 ]
-------------------------

Algebra 1313

Quiver
[ 1, 3 ], [ 1, 6 ], [ 2, 8 ], [ 3, 8 ], [ 4, 5 ], [ 5, 3 ], [ 6, 2 ], [ 7, 6 ], [ 8, 1 ], [ 8, 4 ]

Relations
[ 3, 8, 1 ]
[ 6, 2, 8, 1 ]
[ 8, 1, 6, 2 ]
[ 5, 3, 8, 4 ]
[ 3, 8, 4, 5 ]
[ 2, 8, 1, 6 ]
[ 4, 5, 3, 8 ]
[ 8, 1, 3 ] - [ 8, 4, 5, 3 ]
[ 1, 3, 8 ] - [ 1, 6, 2, 8 ]

Cartan matrix
[1 1 1 1 0 1 0 1]
[1 1 1 1 1 0 0 1]
[0 0 1 1 0 0 0 1]
[0 0 1 1 1 0 0 0]
[0 0 1 0 1 0 0 1]
[0 1 0 1 1 1 0 1]
[0 1 0 1 1 1 1 1]
[1 0 1 1 1 1 0 1]

Good mutations
vertex  1 -> Algebra 1201   permutation [ 3, 2, 8, 7, 6, 4, 5, 1 ]
vertex  2 -> Algebra 1320   permutation [ 1, 8, 3, 4, 5, 6, 7, 2 ]
vertex  3 -> Algebra 1353   permutation [ 3, 7, 1, 6, 2, 8, 5, 4 ]
vertex  4 -> Algebra 1468   permutation [ 3, 8, 2, 1, 7, 6, 4, 5 ]
vertex  6 -> Algebra 1525   permutation [ 2, 6, 8, 4, 5, 3, 7, 1 ]
vertex  7 -> Algebra  819   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1315

Quiver
[ 1, 8 ], [ 2, 6 ], [ 2, 7 ], [ 3, 4 ], [ 4, 5 ], [ 4, 6 ], [ 5, 3 ], [ 6, 8 ], [ 7, 1 ], [ 8, 2 ], [ 8, 3 ]

Relations
[ 8, 2, 7, 1 ]
[ 6, 8, 2 ]
[ 7, 1, 8, 2 ]
[ 5, 3, 4 ]
[ 6, 8, 3, 4 ]
[ 3, 4, 5 ]
[ 1, 8, 2, 7 ]
[ 3, 4, 6, 8 ]
[ 4, 5, 3 ] - [ 4, 6, 8, 3 ]
[ 8, 2, 6 ] - [ 8, 3, 4, 6 ]
[ 2, 6, 8 ] - [ 2, 7, 1, 8 ]

Cartan matrix
[1 1 1 1 0 1 0 1]
[1 1 1 0 0 1 1 1]
[0 0 1 1 0 1 0 0]
[0 0 1 1 1 1 0 1]
[0 0 1 0 1 0 0 0]
[0 0 1 0 0 1 0 1]
[1 0 1 1 0 0 1 1]
[0 1 1 1 0 1 1 1]

Good mutations
vertex  1 -> Algebra 1516   permutation [ 2, 3, 4, 5, 6, 7, 1, 8 ]
vertex  2 -> Algebra 1187   permutation [ 6, 1, 8, 7, 3, 4, 5, 2 ]
vertex  3 -> Algebra 1020   permutation [ 6, 8, 1, 2, 7, 3, 5, 4 ]
vertex  6 -> Algebra 1311   permutation [ 1, 6, 3, 4, 5, 2, 7, 8 ]
vertex  8 -> Algebra 1463   permutation [ 6, 3, 1, 2, 7, 8, 5, 4 ]
-------------------------

Algebra 1316

Quiver
[ 1, 3 ], [ 1, 7 ], [ 2, 8 ], [ 3, 4 ], [ 3, 8 ], [ 4, 5 ], [ 4, 6 ], [ 5, 3 ], [ 6, 3 ], [ 7, 2 ], [ 8, 1 ], [ 8, 6 ]

Relations
[ 3, 8, 1 ]
[ 7, 2, 8, 1 ]
[ 8, 1, 7, 2 ]
[ 5, 3, 4 ]
[ 6, 3, 4 ]
[ 3, 4, 5 ]
[ 2, 8, 1, 7 ]
[ 6, 3, 8 ]
[ 4, 5, 3 ] - [ 4, 6, 3 ]
[ 8, 1, 3 ] - [ 8, 6, 3 ]
[ 3, 4, 6 ] - [ 3, 8, 6 ]
[ 1, 3, 8 ] - [ 1, 7, 2, 8 ]

Cartan matrix
[1 1 1 1 0 1 1 1]
[1 1 1 0 0 1 0 1]
[0 0 1 1 0 1 0 1]
[0 0 1 1 1 1 0 0]
[0 0 1 0 1 0 0 1]
[0 0 1 0 0 1 0 0]
[0 1 0 0 0 1 1 1]
[1 0 1 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra 1537   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1317   permutation [ 1, 8, 3, 4, 5, 6, 7, 2 ]
vertex  3 -> Algebra  998   permutation [ 6, 3, 1, 7, 2, 8, 5, 4 ]
vertex  4 -> Algebra 1325   permutation [ 1, 2, 3, 6, 5, 4, 7, 8 ]
vertex  5 -> Algebra 1285   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra 1527   permutation [ 3, 6, 1, 7, 2, 8, 5, 4 ]
vertex  7 -> Algebra 1463   permutation [ 6, 3, 1, 2, 7, 8, 5, 4 ]
-------------------------

Algebra 1317

Quiver
[ 1, 3 ], [ 1, 7 ], [ 2, 1 ], [ 2, 6 ], [ 2, 8 ], [ 3, 2 ], [ 3, 4 ], [ 4, 5 ], [ 4, 6 ], [ 5, 3 ], [ 6, 3 ], [ 7, 2 ], [ 8, 7 ]

Relations
[ 3, 2, 1 ]
[ 7, 2, 1 ]
[ 6, 3, 2 ]
[ 8, 7, 2 ]
[ 5, 3, 4 ]
[ 6, 3, 4 ]
[ 3, 4, 5 ]
[ 7, 2, 8 ]
[ 1, 3, 2 ] - [ 1, 7, 2 ]
[ 2, 1, 3 ] - [ 2, 6, 3 ]
[ 4, 5, 3 ] - [ 4, 6, 3 ]
[ 3, 2, 6 ] - [ 3, 4, 6 ]
[ 2, 1, 7 ] - [ 2, 8, 7 ]

Cartan matrix
[1 1 1 1 0 1 1 0]
[1 1 1 0 0 1 1 1]
[0 1 1 1 0 1 0 1]
[0 0 1 1 1 1 0 0]
[0 1 1 0 1 0 0 1]
[0 0 1 0 0 1 0 0]
[0 1 0 0 0 1 1 0]
[0 0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra 1526   permutation [ 6, 5, 2, 8, 7, 1, 4, 3 ]
vertex  2 -> Algebra  822   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1003   permutation [ 6, 3, 1, 7, 2, 8, 5, 4 ]
vertex  4 -> Algebra 1326   permutation [ 1, 2, 3, 6, 5, 4, 7, 8 ]
vertex  5 -> Algebra 1286   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra 1323   permutation [ 1, 6, 3, 4, 5, 2, 7, 8 ]
vertex  7 -> Algebra 1258   permutation [ 2, 3, 6, 1, 4, 7, 8, 5 ]
vertex  8 -> Algebra 1316   permutation [ 1, 8, 3, 4, 5, 6, 7, 2 ]
-------------------------

Algebra 1318

Quiver
[ 1, 8 ], [ 2, 1 ], [ 2, 6 ], [ 3, 4 ], [ 4, 5 ], [ 4, 6 ], [ 5, 3 ], [ 6, 7 ], [ 6, 8 ], [ 7, 4 ], [ 8, 2 ], [ 8, 3 ]

Relations
[ 8, 2, 1 ]
[ 1, 8, 2 ]
[ 6, 8, 2 ]
[ 5, 3, 4 ]
[ 3, 4, 5 ]
[ 7, 4, 6 ]
[ 4, 6, 7 ]
[ 3, 4, 6, 8 ]
[ 4, 5, 3 ] - [ 4, 6, 8, 3 ]
[ 6, 7, 4 ] - [ 6, 8, 3, 4 ]
[ 8, 2, 6 ] - [ 8, 3, 4, 6 ]
[ 2, 1, 8 ] - [ 2, 6, 8 ]

Cartan matrix
[1 0 1 1 0 0 0 1]
[1 1 1 1 0 1 1 1]
[0 0 1 1 0 1 0 0]
[0 0 1 1 1 1 0 1]
[0 0 1 0 1 0 0 0]
[0 0 1 1 0 1 1 1]
[0 0 0 1 1 0 1 0]
[0 1 1 1 0 1 0 1]

Good mutations
vertex  2 -> Algebra  823   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1332   permutation [ 6, 7, 1, 8, 2, 3, 5, 4 ]
vertex  5 -> Algebra 1288   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra 1312   permutation [ 1, 6, 3, 4, 5, 2, 7, 8 ]
vertex  7 -> Algebra 1187   permutation [ 7, 1, 8, 2, 3, 4, 5, 6 ]
vertex  8 -> Algebra 1494   permutation [ 1, 3, 2, 8, 4, 5, 7, 6 ]
-------------------------

Algebra 1319

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 4 ], [ 3, 8 ], [ 4, 5 ], [ 4, 6 ], [ 5, 3 ], [ 6, 2 ], [ 6, 7 ], [ 7, 4 ], [ 8, 2 ]

Relations
[ 8, 2, 3 ]
[ 5, 3, 4 ]
[ 3, 4, 5 ]
[ 2, 3, 4, 6 ]
[ 7, 4, 6 ]
[ 4, 6, 7 ]
[ 2, 3, 8 ]
[ 3, 4, 6, 2 ] - [ 3, 8, 2 ]
[ 4, 5, 3 ] - [ 4, 6, 2, 3 ]
[ 6, 2, 3, 4 ] - [ 6, 7, 4 ]

Cartan matrix
[1 1 1 1 0 0 0 0]
[0 1 1 1 0 0 0 0]
[0 1 1 1 0 1 0 1]
[0 1 1 1 1 1 0 0]
[0 0 1 0 1 0 0 1]
[0 1 1 1 0 1 1 0]
[0 0 0 1 1 0 1 0]
[0 1 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra 1464   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1490   permutation [ 1, 3, 2, 8, 4, 5, 7, 6 ]
vertex  6 -> Algebra  824   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1167   permutation [ 7, 1, 2, 3, 8, 4, 5, 6 ]
vertex  8 -> Algebra  823   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1320

Quiver
[ 1, 3 ], [ 1, 6 ], [ 2, 1 ], [ 2, 4 ], [ 2, 8 ], [ 3, 2 ], [ 4, 5 ], [ 5, 3 ], [ 6, 2 ], [ 7, 6 ], [ 8, 6 ]

Relations
[ 3, 2, 1 ]
[ 6, 2, 1 ]
[ 4, 5, 3, 2 ]
[ 8, 6, 2 ]
[ 5, 3, 2, 4 ]
[ 3, 2, 4, 5 ]
[ 6, 2, 8 ]
[ 1, 3, 2 ] - [ 1, 6, 2 ]
[ 2, 1, 3 ] - [ 2, 4, 5, 3 ]
[ 2, 1, 6 ] - [ 2, 8, 6 ]

Cartan matrix
[1 1 1 1 0 1 0 0]
[1 1 1 1 1 1 0 1]
[0 1 1 1 0 0 0 1]
[0 0 1 1 1 0 0 0]
[0 1 1 0 1 0 0 1]
[0 1 0 1 1 1 0 0]
[0 1 0 1 1 1 1 0]
[0 0 0 0 0 1 0 1]

Good mutations
vertex  1 -> Algebra 1414   permutation [ 3, 2, 8, 7, 6, 4, 5, 1 ]
vertex  2 -> Algebra  824   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1344   permutation [ 3, 7, 1, 6, 2, 8, 5, 4 ]
vertex  4 -> Algebra 1331   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  6 -> Algebra 1538   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  825   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1313   permutation [ 1, 8, 3, 4, 5, 6, 7, 2 ]
-------------------------

Algebra 1322

Quiver
[ 1, 2 ], [ 2, 4 ], [ 2, 8 ], [ 3, 1 ], [ 4, 5 ], [ 5, 3 ], [ 6, 1 ], [ 6, 7 ], [ 8, 6 ]

Relations
[ 4, 5, 3, 1, 2 ]
[ 8, 6, 1, 2 ]
[ 1, 2, 4, 5, 3 ]
[ 5, 3, 1, 2, 4 ]
[ 3, 1, 2, 4, 5 ]
[ 1, 2, 8, 6 ]
[ 6, 1, 2, 8 ]
[ 2, 4, 5, 3, 1 ] - [ 2, 8, 6, 1 ]

Cartan matrix
[1 1 0 1 1 0 0 1]
[1 1 1 1 1 1 1 1]
[1 1 1 1 0 0 0 1]
[1 0 1 1 1 0 0 0]
[1 1 1 0 1 0 0 1]
[1 1 0 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 0 0 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra  825   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1020   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1539   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1333   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  6 -> Algebra 1311   permutation [ 3, 2, 6, 8, 7, 4, 5, 1 ]
vertex  7 -> Algebra 1414   permutation [ 3, 2, 8, 7, 6, 4, 5, 1 ]
vertex  8 -> Algebra 1224   permutation [ 3, 8, 2, 6, 7, 4, 5, 1 ]
-------------------------

Algebra 1323

Quiver
[ 1, 3 ], [ 1, 7 ], [ 2, 4 ], [ 2, 6 ], [ 3, 2 ], [ 4, 5 ], [ 5, 3 ], [ 6, 1 ], [ 6, 8 ], [ 7, 6 ], [ 8, 7 ]

Relations
[ 3, 2, 6, 1 ]
[ 7, 6, 1 ]
[ 4, 5, 3, 2 ]
[ 6, 1, 3, 2 ]
[ 5, 3, 2, 4 ]
[ 3, 2, 4, 5 ]
[ 8, 7, 6 ]
[ 7, 6, 8 ]
[ 2, 4, 5, 3 ] - [ 2, 6, 1, 3 ]
[ 1, 3, 2, 6 ] - [ 1, 7, 6 ]
[ 6, 1, 7 ] - [ 6, 8, 7 ]

Cartan matrix
[1 1 1 1 0 1 1 0]
[1 1 1 1 1 1 1 1]
[0 1 1 1 0 1 0 1]
[0 0 1 1 1 0 0 0]
[0 1 1 0 1 1 0 1]
[1 0 1 0 0 1 1 1]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra 1285   permutation [ 2, 5, 6, 8, 7, 1, 4, 3 ]
vertex  2 -> Algebra 1317   permutation [ 1, 6, 3, 4, 5, 2, 7, 8 ]
vertex  3 -> Algebra 1280   permutation [ 2, 3, 6, 8, 7, 5, 4, 1 ]
vertex  4 -> Algebra 1335   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1293   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  825   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1504   permutation [ 6, 3, 2, 1, 4, 7, 8, 5 ]
vertex  8 -> Algebra 1527   permutation [ 3, 2, 1, 7, 8, 6, 5, 4 ]
-------------------------

Algebra 1325

Quiver
[ 1, 3 ], [ 1, 7 ], [ 2, 8 ], [ 3, 8 ], [ 4, 6 ], [ 5, 6 ], [ 6, 3 ], [ 7, 2 ], [ 8, 1 ], [ 8, 4 ]

Relations
[ 3, 8, 1 ]
[ 7, 2, 8, 1 ]
[ 8, 1, 7, 2 ]
[ 6, 3, 8, 4 ]
[ 3, 8, 4, 6 ]
[ 2, 8, 1, 7 ]
[ 4, 6, 3, 8 ]
[ 8, 1, 3 ] - [ 8, 4, 6, 3 ]
[ 1, 3, 8 ] - [ 1, 7, 2, 8 ]

Cartan matrix
[1 1 1 1 0 0 1 1]
[1 1 1 1 0 1 0 1]
[0 0 1 1 0 0 0 1]
[0 0 1 1 0 1 0 0]
[0 0 1 0 1 1 0 1]
[0 0 1 0 0 1 0 1]
[0 1 0 1 0 1 1 1]
[1 0 1 1 0 1 1 1]

Good mutations
vertex  1 -> Algebra 1540   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1326   permutation [ 1, 8, 3, 4, 5, 6, 7, 2 ]
vertex  3 -> Algebra  996   permutation [ 4, 6, 1, 7, 2, 8, 5, 3 ]
vertex  4 -> Algebra 1523   permutation [ 1, 8, 3, 2, 5, 6, 7, 4 ]
vertex  5 -> Algebra 1248   permutation [ 4, 1, 7, 2, 8, 6, 5, 3 ]
vertex  6 -> Algebra 1316   permutation [ 1, 2, 3, 6, 5, 4, 7, 8 ]
-------------------------

Algebra 1326

Quiver
[ 1, 3 ], [ 1, 7 ], [ 2, 1 ], [ 2, 4 ], [ 2, 8 ], [ 3, 2 ], [ 4, 6 ], [ 5, 6 ], [ 6, 3 ], [ 7, 2 ], [ 8, 7 ]

Relations
[ 3, 2, 1 ]
[ 7, 2, 1 ]
[ 4, 6, 3, 2 ]
[ 8, 7, 2 ]
[ 6, 3, 2, 4 ]
[ 3, 2, 4, 6 ]
[ 7, 2, 8 ]
[ 1, 3, 2 ] - [ 1, 7, 2 ]
[ 2, 1, 3 ] - [ 2, 4, 6, 3 ]
[ 2, 1, 7 ] - [ 2, 8, 7 ]

Cartan matrix
[1 1 1 1 0 0 1 0]
[1 1 1 1 0 1 1 1]
[0 1 1 1 0 0 0 1]
[0 0 1 1 0 1 0 0]
[0 1 1 0 1 1 0 1]
[0 1 1 0 0 1 0 1]
[0 1 0 1 0 1 1 0]
[0 0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra 1541   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  828   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1002   permutation [ 4, 6, 1, 7, 2, 8, 5, 3 ]
vertex  4 -> Algebra 1329   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1168   permutation [ 4, 1, 2, 3, 8, 6, 5, 7 ]
vertex  6 -> Algebra 1317   permutation [ 1, 2, 3, 6, 5, 4, 7, 8 ]
vertex  8 -> Algebra 1325   permutation [ 1, 8, 3, 4, 5, 6, 7, 2 ]
-------------------------

Algebra 1329

Quiver
[ 1, 3 ], [ 1, 7 ], [ 2, 4 ], [ 3, 4 ], [ 4, 1 ], [ 4, 6 ], [ 4, 8 ], [ 5, 6 ], [ 6, 2 ], [ 6, 3 ], [ 7, 4 ], [ 8, 7 ]

Relations
[ 3, 4, 1 ]
[ 7, 4, 1 ]
[ 4, 6, 2 ]
[ 8, 7, 4 ]
[ 2, 4, 6 ]
[ 3, 4, 6 ]
[ 7, 4, 8 ]
[ 4, 1, 3 ] - [ 4, 6, 3 ]
[ 1, 3, 4 ] - [ 1, 7, 4 ]
[ 6, 2, 4 ] - [ 6, 3, 4 ]
[ 4, 1, 7 ] - [ 4, 8, 7 ]

Cartan matrix
[1 0 1 1 0 0 1 0]
[1 1 0 1 0 0 1 1]
[0 0 1 1 0 0 0 1]
[1 0 1 1 0 1 1 1]
[0 1 1 1 1 1 0 1]
[0 1 1 1 0 1 0 1]
[0 0 0 1 0 1 1 0]
[0 0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra 1542   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1326   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1295   permutation [ 6, 2, 1, 7, 4, 8, 5, 3 ]
vertex  5 -> Algebra 1339   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  6 -> Algebra 1335   permutation [ 1, 2, 3, 6, 5, 4, 7, 8 ]
vertex  8 -> Algebra 1523   permutation [ 1, 4, 3, 8, 5, 6, 7, 2 ]
-------------------------

Algebra 1331

Quiver
[ 1, 3 ], [ 1, 6 ], [ 2, 4 ], [ 3, 4 ], [ 4, 1 ], [ 4, 5 ], [ 4, 8 ], [ 5, 2 ], [ 5, 3 ], [ 6, 4 ], [ 7, 6 ], [ 8, 6 ]

Relations
[ 3, 4, 1 ]
[ 6, 4, 1 ]
[ 4, 5, 2 ]
[ 8, 6, 4 ]
[ 2, 4, 5 ]
[ 3, 4, 5 ]
[ 6, 4, 8 ]
[ 4, 1, 3 ] - [ 4, 5, 3 ]
[ 1, 3, 4 ] - [ 1, 6, 4 ]
[ 5, 2, 4 ] - [ 5, 3, 4 ]
[ 4, 1, 6 ] - [ 4, 8, 6 ]

Cartan matrix
[1 0 1 1 0 1 0 0]
[1 1 0 1 0 1 0 1]
[0 0 1 1 0 0 0 1]
[1 0 1 1 1 1 0 1]
[0 1 1 1 1 0 0 1]
[0 0 0 1 1 1 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 1 0 1]

Good mutations
vertex  1 -> Algebra 1415   permutation [ 3, 4, 8, 7, 6, 5, 2, 1 ]
vertex  2 -> Algebra 1320   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1479   permutation [ 1, 6, 2, 8, 3, 5, 7, 4 ]
vertex  6 -> Algebra 1482   permutation [ 1, 3, 2, 8, 4, 5, 7, 6 ]
vertex  7 -> Algebra  836   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1468   permutation [ 3, 4, 8, 1, 7, 6, 2, 5 ]
-------------------------

Algebra 1332

Quiver
[ 1, 2 ], [ 1, 4 ], [ 2, 8 ], [ 3, 4 ], [ 4, 5 ], [ 4, 8 ], [ 5, 1 ], [ 5, 3 ], [ 6, 4 ], [ 6, 7 ], [ 8, 1 ], [ 8, 6 ]

Relations
[ 2, 8, 1 ]
[ 8, 1, 2 ]
[ 4, 5, 3 ]
[ 1, 4, 5 ]
[ 3, 4, 5 ]
[ 4, 8, 6 ]
[ 6, 4, 8 ]
[ 4, 5, 1 ] - [ 4, 8, 1 ]
[ 5, 1, 4 ] - [ 5, 3, 4 ]
[ 8, 1, 4 ] - [ 8, 6, 4 ]
[ 1, 2, 8 ] - [ 1, 4, 8 ]

Cartan matrix
[1 1 0 1 0 0 0 1]
[0 1 0 0 0 1 1 1]
[0 0 1 1 0 0 0 1]
[1 0 0 1 1 0 0 1]
[1 1 1 1 1 0 0 1]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 0 0 1 0 1 1 1]

Good mutations
vertex  1 -> Algebra 1333   permutation [ 4, 2, 3, 1, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1030   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra 1318   permutation [ 3, 5, 6, 8, 7, 1, 2, 4 ]
vertex  7 -> Algebra 1419   permutation [ 3, 5, 8, 7, 6, 1, 2, 4 ]
-------------------------

Algebra 1333

Quiver
[ 1, 4 ], [ 2, 4 ], [ 3, 1 ], [ 4, 5 ], [ 4, 8 ], [ 5, 2 ], [ 5, 3 ], [ 6, 1 ], [ 6, 7 ], [ 8, 6 ]

Relations
[ 4, 5, 2 ]
[ 1, 4, 5, 3 ]
[ 8, 6, 1, 4 ]
[ 2, 4, 5 ]
[ 3, 1, 4, 5 ]
[ 1, 4, 8, 6 ]
[ 6, 1, 4, 8 ]
[ 4, 5, 3, 1 ] - [ 4, 8, 6, 1 ]
[ 5, 2, 4 ] - [ 5, 3, 1, 4 ]

Cartan matrix
[1 0 0 1 1 0 0 1]
[0 1 0 1 0 1 1 1]
[1 0 1 1 0 0 0 1]
[1 0 1 1 1 1 1 1]
[1 1 1 1 1 0 0 1]
[1 0 0 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 0 0 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra  836   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1322   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1332   permutation [ 4, 2, 3, 1, 5, 6, 7, 8 ]
vertex  6 -> Algebra 1312   permutation [ 3, 4, 6, 8, 7, 5, 2, 1 ]
vertex  7 -> Algebra 1415   permutation [ 3, 4, 8, 7, 6, 5, 2, 1 ]
vertex  8 -> Algebra 1225   permutation [ 3, 8, 4, 6, 7, 5, 2, 1 ]
-------------------------

Algebra 1334

Quiver
[ 1, 6 ], [ 2, 4 ], [ 3, 1 ], [ 3, 5 ], [ 4, 3 ], [ 4, 8 ], [ 5, 2 ], [ 6, 4 ], [ 6, 7 ], [ 8, 6 ]

Relations
[ 6, 4, 3, 1 ]
[ 4, 3, 5, 2 ]
[ 1, 6, 4, 3 ]
[ 5, 2, 4, 3 ]
[ 8, 6, 4 ]
[ 2, 4, 3, 5 ]
[ 6, 4, 8 ]
[ 3, 1, 6, 4 ] - [ 3, 5, 2, 4 ]
[ 4, 3, 1, 6 ] - [ 4, 8, 6 ]

Cartan matrix
[1 0 0 1 0 1 1 0]
[1 1 1 1 0 1 1 1]
[1 1 1 1 1 1 1 0]
[1 0 1 1 1 1 1 1]
[0 1 0 1 1 0 0 1]
[0 0 1 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 0 1 1 1]

Good mutations
vertex  2 -> Algebra 1300   permutation [ 3, 6, 1, 7, 4, 8, 5, 2 ]
vertex  3 -> Algebra  836   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  936   permutation [ 1, 2, 8, 3, 5, 6, 7, 4 ]
vertex  6 -> Algebra 1296   permutation [ 3, 2, 1, 7, 6, 8, 5, 4 ]
vertex  7 -> Algebra 1479   permutation [ 1, 6, 2, 8, 3, 5, 7, 4 ]
vertex  8 -> Algebra 1504   permutation [ 1, 4, 3, 8, 5, 6, 7, 2 ]
-------------------------

Algebra 1335

Quiver
[ 1, 3 ], [ 1, 7 ], [ 2, 4 ], [ 3, 4 ], [ 4, 5 ], [ 4, 6 ], [ 5, 2 ], [ 5, 3 ], [ 6, 1 ], [ 6, 8 ], [ 7, 6 ], [ 8, 7 ]

Relations
[ 3, 4, 6, 1 ]
[ 7, 6, 1 ]
[ 4, 5, 2 ]
[ 6, 1, 3, 4 ]
[ 2, 4, 5 ]
[ 3, 4, 5 ]
[ 8, 7, 6 ]
[ 7, 6, 8 ]
[ 4, 5, 3 ] - [ 4, 6, 1, 3 ]
[ 5, 2, 4 ] - [ 5, 3, 4 ]
[ 1, 3, 4, 6 ] - [ 1, 7, 6 ]
[ 6, 1, 7 ] - [ 6, 8, 7 ]

Cartan matrix
[1 0 1 1 0 1 1 0]
[1 1 0 1 0 1 1 1]
[0 0 1 1 0 1 0 1]
[1 0 1 1 1 1 1 1]
[0 1 1 1 1 1 0 1]
[1 0 1 0 0 1 1 1]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra 1525   permutation [ 4, 5, 6, 8, 7, 1, 2, 3 ]
vertex  2 -> Algebra 1323   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1296   permutation [ 3, 2, 1, 7, 6, 8, 5, 4 ]
vertex  4 -> Algebra 1329   permutation [ 1, 2, 3, 6, 5, 4, 7, 8 ]
vertex  5 -> Algebra 1353   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  836   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1522   permutation [ 6, 3, 5, 2, 4, 7, 8, 1 ]
vertex  8 -> Algebra 1526   permutation [ 3, 2, 1, 7, 8, 6, 5, 4 ]
-------------------------

Algebra 1339

Quiver
[ 1, 3 ], [ 1, 7 ], [ 2, 4 ], [ 3, 4 ], [ 4, 1 ], [ 4, 5 ], [ 4, 8 ], [ 5, 2 ], [ 5, 3 ], [ 5, 6 ], [ 7, 4 ], [ 8, 7 ]

Relations
[ 3, 4, 1 ]
[ 7, 4, 1 ]
[ 4, 5, 2 ]
[ 8, 7, 4 ]
[ 2, 4, 5 ]
[ 3, 4, 5 ]
[ 7, 4, 8 ]
[ 4, 1, 3 ] - [ 4, 5, 3 ]
[ 1, 3, 4 ] - [ 1, 7, 4 ]
[ 5, 2, 4 ] - [ 5, 3, 4 ]
[ 4, 1, 7 ] - [ 4, 8, 7 ]

Cartan matrix
[1 0 1 1 0 0 1 0]
[1 1 0 1 0 0 1 1]
[0 0 1 1 0 0 0 1]
[1 0 1 1 1 1 1 1]
[0 1 1 1 1 1 0 1]
[0 0 0 0 0 1 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra 1538   permutation [ 3, 4, 1, 8, 7, 5, 2, 6 ]
vertex  2 -> Algebra 1168   permutation [ 2, 1, 4, 3, 8, 5, 6, 7 ]
vertex  3 -> Algebra 1239   permutation [ 2, 1, 7, 4, 8, 5, 6, 3 ]
vertex  5 -> Algebra 1344   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra 1329   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  8 -> Algebra 1480   permutation [ 3, 4, 8, 6, 1, 7, 2, 5 ]
-------------------------

Algebra 1344

Quiver
[ 1, 3 ], [ 1, 7 ], [ 2, 4 ], [ 3, 4 ], [ 4, 5 ], [ 5, 1 ], [ 5, 6 ], [ 5, 8 ], [ 6, 4 ], [ 7, 5 ], [ 8, 7 ]

Relations
[ 3, 4, 5, 1 ]
[ 7, 5, 1 ]
[ 4, 5, 1, 3 ]
[ 6, 4, 5 ]
[ 8, 7, 5 ]
[ 4, 5, 6 ]
[ 7, 5, 8 ]
[ 5, 1, 3, 4 ] - [ 5, 6, 4 ]
[ 1, 3, 4, 5 ] - [ 1, 7, 5 ]
[ 5, 1, 7 ] - [ 5, 8, 7 ]

Cartan matrix
[1 0 1 1 1 0 1 0]
[1 1 0 1 1 0 1 1]
[0 0 1 1 1 0 0 1]
[1 0 0 1 1 0 1 1]
[1 0 1 1 1 1 1 1]
[0 0 0 1 0 1 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra 1320   permutation [ 3, 5, 1, 8, 7, 4, 2, 6 ]
vertex  2 -> Algebra 1300   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1546   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1339   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra 1353   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  8 -> Algebra 1479   permutation [ 3, 4, 8, 6, 1, 7, 2, 5 ]
-------------------------

Algebra 1353

Quiver
[ 1, 3 ], [ 1, 7 ], [ 2, 4 ], [ 3, 4 ], [ 4, 5 ], [ 5, 6 ], [ 6, 1 ], [ 6, 8 ], [ 7, 6 ], [ 8, 7 ]

Relations
[ 3, 4, 5, 6, 1 ]
[ 7, 6, 1 ]
[ 4, 5, 6, 1, 3 ]
[ 5, 6, 1, 3, 4 ]
[ 6, 1, 3, 4, 5 ]
[ 8, 7, 6 ]
[ 7, 6, 8 ]
[ 1, 3, 4, 5, 6 ] - [ 1, 7, 6 ]
[ 6, 1, 7 ] - [ 6, 8, 7 ]

Cartan matrix
[1 0 1 1 1 1 1 0]
[1 1 0 1 1 1 1 1]
[0 0 1 1 1 1 0 1]
[1 0 0 1 1 1 1 1]
[1 0 1 0 1 1 1 1]
[1 0 1 1 0 1 1 1]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra 1313   permutation [ 3, 5, 1, 8, 7, 4, 2, 6 ]
vertex  2 -> Algebra 1306   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1335   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  5 -> Algebra 1344   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  7 -> Algebra 1550   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1541   permutation [ 6, 1, 5, 3, 2, 4, 8, 7 ]
-------------------------

Algebra 1363

Quiver
[ 1, 6 ], [ 2, 3 ], [ 2, 5 ], [ 3, 4 ], [ 4, 8 ], [ 5, 6 ], [ 6, 8 ], [ 7, 1 ], [ 8, 1 ], [ 8, 2 ]

Relations
[ 6, 8, 1 ]
[ 3, 4, 8, 2 ]
[ 5, 6, 8, 2 ]
[ 4, 8, 2, 3 ]
[ 8, 2, 3, 4 ]
[ 6, 8, 2, 5 ]
[ 1, 6, 8 ]
[ 8, 1, 6 ] - [ 8, 2, 5, 6 ]
[ 2, 3, 4, 8 ] - [ 2, 5, 6, 8 ]

Cartan matrix
[1 0 0 0 0 1 0 0]
[0 1 1 1 1 1 0 1]
[1 0 1 1 0 0 0 1]
[1 1 0 1 1 1 0 1]
[0 0 0 0 1 1 0 1]
[0 1 1 0 0 1 0 1]
[1 0 0 0 0 1 1 0]
[1 1 1 0 1 1 0 1]

Good mutations
vertex  1 -> Algebra  857   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1383   permutation [ 1, 5, 3, 4, 2, 6, 7, 8 ]
vertex  4 -> Algebra 1236   permutation [ 4, 5, 6, 8, 7, 1, 3, 2 ]
vertex  7 -> Algebra 1443   permutation [ 2, 3, 4, 5, 6, 1, 7, 8 ]
vertex  8 -> Algebra 1441   permutation [ 5, 4, 7, 1, 2, 3, 6, 8 ]
-------------------------

Algebra 1365

Quiver
[ 1, 2 ], [ 1, 7 ], [ 2, 3 ], [ 2, 5 ], [ 2, 8 ], [ 3, 4 ], [ 4, 2 ], [ 5, 6 ], [ 6, 1 ], [ 7, 6 ], [ 8, 1 ], [ 8, 4 ]

Relations
[ 7, 6, 1 ]
[ 3, 4, 2 ]
[ 5, 6, 1, 2 ]
[ 4, 2, 3 ]
[ 6, 1, 2, 5 ]
[ 6, 1, 7 ]
[ 1, 2, 8 ]
[ 4, 2, 8 ]
[ 2, 5, 6, 1 ] - [ 2, 8, 1 ]
[ 8, 1, 2 ] - [ 8, 4, 2 ]
[ 2, 3, 4 ] - [ 2, 8, 4 ]
[ 1, 2, 5, 6 ] - [ 1, 7, 6 ]

Cartan matrix
[1 1 1 0 1 1 1 0]
[1 1 1 1 1 1 0 1]
[0 0 1 1 0 0 0 0]
[0 1 0 1 1 1 0 0]
[1 0 0 0 1 1 0 0]
[1 1 1 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[1 1 0 1 1 1 1 1]

Good mutations
vertex  1 -> Algebra 1439   permutation [ 5, 8, 7, 4, 2, 3, 6, 1 ]
vertex  2 -> Algebra 1546   permutation [ 5, 8, 4, 2, 1, 3, 6, 7 ]
vertex  3 -> Algebra 1186   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1239   permutation [ 8, 5, 6, 1, 7, 4, 3, 2 ]
vertex  8 -> Algebra  857   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1366

Quiver
[ 1, 8 ], [ 2, 3 ], [ 2, 5 ], [ 3, 4 ], [ 4, 8 ], [ 5, 6 ], [ 6, 1 ], [ 6, 7 ], [ 7, 5 ], [ 8, 2 ]

Relations
[ 8, 2, 5, 6, 1 ]
[ 3, 4, 8, 2 ]
[ 5, 6, 1, 8, 2 ]
[ 4, 8, 2, 3 ]
[ 8, 2, 3, 4 ]
[ 1, 8, 2, 5, 6 ]
[ 7, 5, 6 ]
[ 5, 6, 7 ]
[ 6, 1, 8, 2, 5 ] - [ 6, 7, 5 ]
[ 2, 3, 4, 8 ] - [ 2, 5, 6, 1, 8 ]

Cartan matrix
[1 1 1 0 1 0 0 1]
[1 1 1 1 1 1 0 1]
[0 0 1 1 0 0 0 1]
[0 1 0 1 1 1 0 1]
[1 0 0 0 1 1 0 1]
[1 1 1 0 1 1 1 1]
[0 0 0 0 1 0 1 0]
[0 1 1 0 1 1 0 1]

Good mutations
vertex  2 -> Algebra 1386   permutation [ 1, 5, 3, 4, 2, 6, 7, 8 ]
vertex  3 -> Algebra 1187   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1220   permutation [ 4, 5, 6, 7, 1, 8, 3, 2 ]
vertex  5 -> Algebra 1376   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  8 -> Algebra 1516   permutation [ 8, 5, 6, 7, 1, 4, 3, 2 ]
-------------------------

Algebra 1373

Quiver
[ 1, 8 ], [ 2, 3 ], [ 2, 5 ], [ 3, 4 ], [ 4, 8 ], [ 5, 1 ], [ 5, 7 ], [ 6, 7 ], [ 7, 2 ], [ 8, 2 ]

Relations
[ 8, 2, 5, 1 ]
[ 3, 4, 8, 2 ]
[ 4, 8, 2, 3 ]
[ 8, 2, 3, 4 ]
[ 1, 8, 2, 5 ]
[ 7, 2, 5 ]
[ 2, 5, 7 ]
[ 5, 1, 8, 2 ] - [ 5, 7, 2 ]
[ 2, 3, 4, 8 ] - [ 2, 5, 1, 8 ]

Cartan matrix
[1 1 1 0 0 0 0 1]
[1 1 1 1 1 0 0 1]
[0 0 1 1 0 0 0 1]
[0 1 0 1 1 0 0 1]
[1 1 1 0 1 0 1 1]
[0 1 1 1 0 1 1 0]
[0 1 1 1 0 0 1 0]
[0 1 1 0 1 0 0 1]

Good mutations
vertex  2 -> Algebra 1191   permutation [ 7, 1, 8, 5, 3, 4, 6, 2 ]
vertex  3 -> Algebra 1194   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra 1376   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra 1556   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1376

Quiver
[ 1, 8 ], [ 2, 3 ], [ 2, 5 ], [ 3, 4 ], [ 4, 8 ], [ 5, 1 ], [ 5, 6 ], [ 6, 2 ], [ 6, 7 ], [ 8, 2 ]

Relations
[ 8, 2, 5, 1 ]
[ 3, 4, 8, 2 ]
[ 4, 8, 2, 3 ]
[ 8, 2, 3, 4 ]
[ 1, 8, 2, 5 ]
[ 6, 2, 5 ]
[ 2, 5, 6 ]
[ 5, 1, 8, 2 ] - [ 5, 6, 2 ]
[ 2, 3, 4, 8 ] - [ 2, 5, 1, 8 ]

Cartan matrix
[1 1 1 0 0 0 0 1]
[1 1 1 1 1 0 0 1]
[0 0 1 1 0 0 0 1]
[0 1 0 1 1 0 0 1]
[1 1 1 0 1 1 1 1]
[0 1 1 1 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 1 0 1 0 0 1]

Good mutations
vertex  2 -> Algebra 1113   permutation [ 1, 8, 5, 3, 4, 6, 7, 2 ]
vertex  3 -> Algebra 1030   permutation [ 1, 8, 3, 2, 4, 6, 7, 5 ]
vertex  6 -> Algebra 1366   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  7 -> Algebra 1373   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra 1466   permutation [ 1, 2, 3, 8, 4, 6, 7, 5 ]
-------------------------

Algebra 1383

Quiver
[ 1, 6 ], [ 2, 5 ], [ 2, 6 ], [ 3, 4 ], [ 3, 5 ], [ 4, 8 ], [ 5, 8 ], [ 6, 8 ], [ 7, 1 ], [ 8, 1 ], [ 8, 2 ], [ 8, 3 ]

Relations
[ 6, 8, 1 ]
[ 5, 8, 2 ]
[ 6, 8, 2 ]
[ 4, 8, 3 ]
[ 5, 8, 3 ]
[ 8, 3, 4 ]
[ 1, 6, 8 ]
[ 8, 2, 5 ] - [ 8, 3, 5 ]
[ 8, 1, 6 ] - [ 8, 2, 6 ]
[ 2, 5, 8 ] - [ 2, 6, 8 ]
[ 3, 4, 8 ] - [ 3, 5, 8 ]

Cartan matrix
[1 0 0 0 0 1 0 0]
[0 1 0 0 1 1 0 1]
[1 0 1 1 1 0 0 1]
[1 1 0 1 0 1 0 1]
[1 0 0 0 1 0 0 1]
[0 0 1 0 0 1 0 1]
[1 0 0 0 0 1 1 0]
[1 1 1 0 1 1 0 1]

Good mutations
vertex  1 -> Algebra  867   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1390   permutation [ 1, 6, 3, 4, 5, 2, 7, 8 ]
vertex  4 -> Algebra 1278   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1363   permutation [ 1, 5, 3, 4, 2, 6, 7, 8 ]
vertex  7 -> Algebra 1404   permutation [ 2, 4, 5, 7, 8, 3, 6, 1 ]
-------------------------

Algebra 1385

Quiver
[ 1, 2 ], [ 1, 3 ], [ 1, 7 ], [ 2, 6 ], [ 2, 8 ], [ 3, 8 ], [ 4, 2 ], [ 6, 1 ], [ 7, 6 ], [ 8, 1 ], [ 8, 4 ], [ 8, 5 ]

Relations
[ 3, 8, 1 ]
[ 7, 6, 1 ]
[ 6, 1, 2 ]
[ 8, 1, 3 ]
[ 2, 8, 4 ]
[ 6, 1, 7 ]
[ 4, 2, 8 ]
[ 2, 6, 1 ] - [ 2, 8, 1 ]
[ 8, 1, 2 ] - [ 8, 4, 2 ]
[ 1, 2, 6 ] - [ 1, 7, 6 ]
[ 1, 2, 8 ] - [ 1, 3, 8 ]

Cartan matrix
[1 1 1 0 1 1 1 1]
[1 1 0 0 1 1 0 1]
[0 0 1 1 1 0 0 1]
[0 1 0 1 0 1 0 0]
[0 0 0 0 1 0 0 0]
[1 0 1 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[1 1 0 1 1 1 1 1]

Good mutations
vertex  2 -> Algebra 1539   permutation [ 2, 1, 4, 7, 6, 8, 5, 3 ]
vertex  4 -> Algebra 1300   permutation [ 2, 8, 4, 5, 1, 3, 6, 7 ]
vertex  5 -> Algebra 1546   permutation [ 2, 5, 4, 8, 1, 3, 6, 7 ]
vertex  8 -> Algebra  867   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1386

Quiver
[ 1, 8 ], [ 2, 5 ], [ 2, 6 ], [ 3, 4 ], [ 3, 5 ], [ 4, 8 ], [ 5, 8 ], [ 6, 1 ], [ 6, 7 ], [ 7, 2 ], [ 8, 2 ], [ 8, 3 ]

Relations
[ 8, 2, 6, 1 ]
[ 5, 8, 2 ]
[ 4, 8, 3 ]
[ 5, 8, 3 ]
[ 8, 3, 4 ]
[ 1, 8, 2, 6 ]
[ 7, 2, 6 ]
[ 2, 6, 7 ]
[ 6, 1, 8, 2 ] - [ 6, 7, 2 ]
[ 8, 2, 5 ] - [ 8, 3, 5 ]
[ 2, 5, 8 ] - [ 2, 6, 1, 8 ]
[ 3, 4, 8 ] - [ 3, 5, 8 ]

Cartan matrix
[1 1 1 0 1 0 0 1]
[1 1 0 0 1 1 0 1]
[0 0 1 1 1 0 0 1]
[0 1 0 1 0 1 0 1]
[0 0 0 0 1 0 0 1]
[1 1 1 0 1 1 1 1]
[0 1 0 0 1 0 1 0]
[0 1 1 0 1 1 0 1]

Good mutations
vertex  2 -> Algebra 1394   permutation [ 1, 6, 3, 4, 5, 2, 7, 8 ]
vertex  3 -> Algebra 1415   permutation [ 1, 2, 5, 4, 3, 6, 7, 8 ]
vertex  4 -> Algebra 1281   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1366   permutation [ 1, 5, 3, 4, 2, 6, 7, 8 ]
vertex  8 -> Algebra 1558   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1390

Quiver
[ 1, 2 ], [ 2, 6 ], [ 3, 4 ], [ 3, 5 ], [ 4, 8 ], [ 5, 6 ], [ 6, 8 ], [ 7, 1 ], [ 8, 1 ], [ 8, 3 ]

Relations
[ 2, 6, 8, 1 ]
[ 6, 8, 1, 2 ]
[ 4, 8, 3 ]
[ 5, 6, 8, 3 ]
[ 8, 3, 4 ]
[ 6, 8, 3, 5 ]
[ 1, 2, 6, 8 ]
[ 8, 1, 2, 6 ] - [ 8, 3, 5, 6 ]
[ 3, 4, 8 ] - [ 3, 5, 6, 8 ]

Cartan matrix
[1 1 0 0 0 1 0 0]
[0 1 1 0 0 1 0 1]
[1 0 1 1 1 1 0 1]
[1 1 0 1 0 0 0 1]
[1 0 0 0 1 1 0 1]
[1 0 1 0 0 1 0 1]
[1 1 0 0 0 1 1 0]
[1 1 1 0 1 1 0 1]

Good mutations
vertex  1 -> Algebra  870   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1283   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  6 -> Algebra 1383   permutation [ 1, 6, 3, 4, 5, 2, 7, 8 ]
vertex  7 -> Algebra 1444   permutation [ 2, 3, 4, 5, 6, 1, 7, 8 ]
vertex  8 -> Algebra 1561   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1392

Quiver
[ 1, 3 ], [ 1, 7 ], [ 2, 8 ], [ 3, 5 ], [ 3, 8 ], [ 4, 2 ], [ 5, 6 ], [ 6, 3 ], [ 7, 2 ], [ 8, 1 ], [ 8, 4 ], [ 8, 6 ]

Relations
[ 3, 8, 1 ]
[ 7, 2, 8, 1 ]
[ 5, 6, 3 ]
[ 2, 8, 4 ]
[ 6, 3, 5 ]
[ 2, 8, 1, 7 ]
[ 4, 2, 8 ]
[ 6, 3, 8 ]
[ 8, 1, 7, 2 ] - [ 8, 4, 2 ]
[ 8, 1, 3 ] - [ 8, 6, 3 ]
[ 3, 5, 6 ] - [ 3, 8, 6 ]
[ 1, 3, 8 ] - [ 1, 7, 2, 8 ]

Cartan matrix
[1 1 1 0 1 1 1 1]
[1 1 1 0 0 1 0 1]
[0 0 1 1 1 1 0 1]
[0 1 0 1 0 0 0 0]
[0 0 0 0 1 1 0 0]
[0 0 1 0 0 1 0 0]
[0 1 0 0 0 1 1 1]
[1 1 1 1 0 1 1 1]

Good mutations
vertex  1 -> Algebra 1516   permutation [ 7, 6, 3, 5, 1, 2, 4, 8 ]
vertex  4 -> Algebra 1311   permutation [ 4, 1, 6, 3, 5, 7, 2, 8 ]
vertex  6 -> Algebra 1539   permutation [ 8, 1, 4, 7, 2, 6, 5, 3 ]
vertex  8 -> Algebra  870   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1394

Quiver
[ 1, 8 ], [ 2, 1 ], [ 2, 6 ], [ 3, 4 ], [ 3, 5 ], [ 4, 8 ], [ 5, 6 ], [ 6, 7 ], [ 6, 8 ], [ 7, 5 ], [ 8, 2 ], [ 8, 3 ]

Relations
[ 8, 2, 1 ]
[ 1, 8, 2 ]
[ 6, 8, 2 ]
[ 4, 8, 3 ]
[ 5, 6, 8, 3 ]
[ 8, 3, 4 ]
[ 7, 5, 6 ]
[ 5, 6, 7 ]
[ 6, 7, 5 ] - [ 6, 8, 3, 5 ]
[ 8, 2, 6 ] - [ 8, 3, 5, 6 ]
[ 2, 1, 8 ] - [ 2, 6, 8 ]
[ 3, 4, 8 ] - [ 3, 5, 6, 8 ]

Cartan matrix
[1 0 1 0 1 0 0 1]
[1 1 1 0 1 1 1 1]
[0 0 1 1 1 1 0 1]
[0 1 0 1 0 0 0 1]
[0 0 0 0 1 1 0 1]
[0 0 1 0 1 1 1 1]
[0 0 0 0 1 0 1 0]
[0 1 1 0 1 1 0 1]

Good mutations
vertex  3 -> Algebra 1419   permutation [ 1, 2, 5, 4, 3, 6, 7, 8 ]
vertex  4 -> Algebra 1288   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1113   permutation [ 1, 8, 2, 3, 4, 5, 7, 6 ]
vertex  6 -> Algebra 1386   permutation [ 1, 6, 3, 4, 5, 2, 7, 8 ]
-------------------------

Algebra 1404

Quiver
[ 1, 3 ], [ 1, 7 ], [ 2, 5 ], [ 3, 5 ], [ 5, 1 ], [ 5, 6 ], [ 5, 8 ], [ 6, 2 ], [ 6, 3 ], [ 7, 5 ], [ 8, 4 ], [ 8, 7 ]

Relations
[ 3, 5, 1 ]
[ 7, 5, 1 ]
[ 5, 6, 2 ]
[ 8, 7, 5 ]
[ 2, 5, 6 ]
[ 3, 5, 6 ]
[ 7, 5, 8 ]
[ 5, 1, 3 ] - [ 5, 6, 3 ]
[ 1, 3, 5 ] - [ 1, 7, 5 ]
[ 6, 2, 5 ] - [ 6, 3, 5 ]
[ 5, 1, 7 ] - [ 5, 8, 7 ]

Cartan matrix
[1 0 1 0 1 0 1 0]
[1 1 0 1 1 0 1 1]
[0 0 1 1 1 0 0 1]
[0 0 0 1 0 0 0 0]
[1 0 1 1 1 1 1 1]
[0 1 1 1 1 1 0 1]
[0 0 0 0 1 1 1 0]
[0 0 0 1 0 0 1 1]

Good mutations
vertex  1 -> Algebra 1444   permutation [ 7, 6, 2, 3, 1, 8, 4, 5 ]
vertex  2 -> Algebra 1245   permutation [ 1, 2, 6, 3, 7, 8, 4, 5 ]
vertex  3 -> Algebra 1443   permutation [ 3, 6, 2, 1, 7, 8, 4, 5 ]
vertex  4 -> Algebra 1383   permutation [ 8, 1, 6, 2, 3, 7, 4, 5 ]
-------------------------

Algebra 1414

Quiver
[ 1, 8 ], [ 2, 3 ], [ 2, 6 ], [ 3, 5 ], [ 4, 5 ], [ 5, 8 ], [ 6, 7 ], [ 7, 1 ], [ 8, 2 ]

Relations
[ 8, 2, 6, 7, 1 ]
[ 3, 5, 8, 2 ]
[ 6, 7, 1, 8, 2 ]
[ 5, 8, 2, 3 ]
[ 8, 2, 3, 5 ]
[ 7, 1, 8, 2, 6 ]
[ 1, 8, 2, 6, 7 ]
[ 2, 3, 5, 8 ] - [ 2, 6, 7, 1, 8 ]

Cartan matrix
[1 1 1 0 0 1 0 1]
[1 1 1 0 1 1 1 1]
[0 0 1 0 1 0 0 1]
[0 1 0 1 1 1 1 1]
[0 1 0 0 1 1 1 1]
[1 0 0 0 0 1 1 1]
[1 1 1 0 0 0 1 1]
[0 1 1 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra 1565   permutation [ 2, 4, 3, 1, 5, 8, 6, 7 ]
vertex  2 -> Algebra 1418   permutation [ 1, 6, 3, 4, 5, 2, 7, 8 ]
vertex  3 -> Algebra 1201   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1322   permutation [ 8, 2, 1, 6, 7, 5, 4, 3 ]
vertex  6 -> Algebra 1415   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra 1320   permutation [ 8, 2, 1, 6, 7, 5, 4, 3 ]
-------------------------

Algebra 1415

Quiver
[ 1, 8 ], [ 2, 3 ], [ 2, 6 ], [ 3, 5 ], [ 4, 5 ], [ 5, 8 ], [ 6, 1 ], [ 6, 7 ], [ 7, 2 ], [ 8, 2 ]

Relations
[ 8, 2, 6, 1 ]
[ 3, 5, 8, 2 ]
[ 5, 8, 2, 3 ]
[ 8, 2, 3, 5 ]
[ 1, 8, 2, 6 ]
[ 7, 2, 6 ]
[ 2, 6, 7 ]
[ 6, 1, 8, 2 ] - [ 6, 7, 2 ]
[ 2, 3, 5, 8 ] - [ 2, 6, 1, 8 ]

Cartan matrix
[1 1 1 0 0 0 0 1]
[1 1 1 0 1 1 0 1]
[0 0 1 0 1 0 0 1]
[0 1 0 1 1 1 0 1]
[0 1 0 0 1 1 0 1]
[1 1 1 0 0 1 1 1]
[0 1 1 0 1 0 1 0]
[0 1 1 0 0 1 0 1]

Good mutations
vertex  2 -> Algebra 1419   permutation [ 1, 6, 3, 4, 5, 2, 7, 8 ]
vertex  3 -> Algebra 1203   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1333   permutation [ 8, 7, 1, 2, 6, 5, 4, 3 ]
vertex  5 -> Algebra 1386   permutation [ 1, 2, 5, 4, 3, 6, 7, 8 ]
vertex  7 -> Algebra 1414   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra 1331   permutation [ 8, 7, 1, 2, 6, 5, 4, 3 ]
-------------------------

Algebra 1418

Quiver
[ 1, 8 ], [ 2, 6 ], [ 2, 7 ], [ 3, 5 ], [ 3, 6 ], [ 4, 5 ], [ 5, 8 ], [ 6, 8 ], [ 7, 1 ], [ 8, 2 ], [ 8, 3 ]

Relations
[ 8, 2, 7, 1 ]
[ 6, 8, 2 ]
[ 7, 1, 8, 2 ]
[ 5, 8, 3 ]
[ 6, 8, 3 ]
[ 8, 3, 5 ]
[ 1, 8, 2, 7 ]
[ 8, 2, 6 ] - [ 8, 3, 6 ]
[ 2, 6, 8 ] - [ 2, 7, 1, 8 ]
[ 3, 5, 8 ] - [ 3, 6, 8 ]

Cartan matrix
[1 1 1 0 0 1 0 1]
[1 1 0 0 0 1 1 1]
[0 0 1 0 1 1 0 1]
[0 1 0 1 1 0 1 1]
[0 1 0 0 1 0 1 1]
[0 0 0 0 0 1 0 1]
[1 0 1 0 0 0 1 1]
[0 1 1 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra 1556   permutation [ 6, 8, 1, 7, 3, 4, 5, 2 ]
vertex  2 -> Algebra 1194   permutation [ 6, 1, 8, 7, 3, 4, 5, 2 ]
vertex  4 -> Algebra 1020   permutation [ 6, 8, 1, 2, 7, 5, 4, 3 ]
vertex  6 -> Algebra 1414   permutation [ 1, 6, 3, 4, 5, 2, 7, 8 ]
vertex  8 -> Algebra 1019   permutation [ 6, 8, 1, 2, 7, 5, 4, 3 ]
-------------------------

Algebra 1419

Quiver
[ 1, 8 ], [ 2, 1 ], [ 2, 6 ], [ 3, 5 ], [ 3, 6 ], [ 4, 5 ], [ 5, 8 ], [ 6, 7 ], [ 6, 8 ], [ 7, 3 ], [ 8, 2 ], [ 8, 3 ]

Relations
[ 8, 2, 1 ]
[ 1, 8, 2 ]
[ 6, 8, 2 ]
[ 5, 8, 3 ]
[ 8, 3, 5 ]
[ 7, 3, 6 ]
[ 3, 6, 7 ]
[ 6, 7, 3 ] - [ 6, 8, 3 ]
[ 8, 2, 6 ] - [ 8, 3, 6 ]
[ 2, 1, 8 ] - [ 2, 6, 8 ]
[ 3, 5, 8 ] - [ 3, 6, 8 ]

Cartan matrix
[1 0 1 0 0 0 0 1]
[1 1 1 0 0 1 1 1]
[0 0 1 0 1 1 0 1]
[0 1 0 1 1 0 0 1]
[0 1 0 0 1 0 0 1]
[0 0 1 0 0 1 1 1]
[0 0 1 0 1 0 1 0]
[0 1 1 0 0 1 0 1]

Good mutations
vertex  4 -> Algebra 1332   permutation [ 6, 7, 1, 8, 2, 5, 4, 3 ]
vertex  5 -> Algebra 1394   permutation [ 1, 2, 5, 4, 3, 6, 7, 8 ]
vertex  6 -> Algebra 1415   permutation [ 1, 6, 3, 4, 5, 2, 7, 8 ]
vertex  7 -> Algebra 1194   permutation [ 7, 1, 8, 2, 3, 4, 5, 6 ]
-------------------------

Algebra 1423

Quiver
[ 1, 7 ], [ 2, 3 ], [ 2, 5 ], [ 3, 4 ], [ 3, 8 ], [ 5, 1 ], [ 5, 6 ], [ 5, 8 ], [ 6, 2 ], [ 7, 5 ], [ 8, 2 ], [ 8, 7 ]

Relations
[ 7, 5, 1 ]
[ 3, 8, 2 ]
[ 8, 2, 3 ]
[ 1, 7, 5 ]
[ 6, 2, 5 ]
[ 2, 5, 6 ]
[ 7, 5, 8 ]
[ 5, 6, 2 ] - [ 5, 8, 2 ]
[ 8, 2, 5 ] - [ 8, 7, 5 ]
[ 5, 1, 7 ] - [ 5, 8, 7 ]
[ 2, 3, 8 ] - [ 2, 5, 8 ]

Cartan matrix
[1 0 0 0 0 0 1 0]
[1 1 1 1 1 0 1 1]
[0 0 1 1 0 0 1 1]
[0 0 0 1 0 0 0 0]
[1 1 0 0 1 1 1 1]
[0 1 1 1 0 1 0 0]
[0 0 0 0 1 1 1 0]
[0 1 0 0 1 0 1 1]

Good mutations
vertex  4 -> Algebra 1441   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1443   permutation [ 5, 6, 2, 1, 7, 3, 4, 8 ]
-------------------------

Algebra 1439

Quiver
[ 1, 7 ], [ 2, 3 ], [ 2, 4 ], [ 3, 8 ], [ 4, 5 ], [ 5, 1 ], [ 5, 6 ], [ 5, 8 ], [ 6, 4 ], [ 7, 5 ], [ 8, 2 ], [ 8, 7 ]

Relations
[ 7, 5, 1 ]
[ 3, 8, 2 ]
[ 4, 5, 8, 2 ]
[ 8, 2, 3 ]
[ 1, 7, 5 ]
[ 6, 4, 5 ]
[ 4, 5, 6 ]
[ 7, 5, 8 ]
[ 5, 6, 4 ] - [ 5, 8, 2, 4 ]
[ 8, 2, 4, 5 ] - [ 8, 7, 5 ]
[ 5, 1, 7 ] - [ 5, 8, 7 ]
[ 2, 3, 8 ] - [ 2, 4, 5, 8 ]

Cartan matrix
[1 0 0 0 0 0 1 0]
[1 1 1 1 1 0 1 1]
[0 0 1 0 0 0 1 1]
[1 0 0 1 1 0 1 1]
[1 1 0 1 1 1 1 1]
[0 0 0 1 0 1 0 0]
[0 0 0 0 1 1 1 0]
[0 1 0 1 1 0 1 1]

Good mutations
vertex  2 -> Algebra 1441   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1238   permutation [ 8, 1, 7, 2, 3, 4, 6, 5 ]
vertex  6 -> Algebra 1273   permutation [ 6, 8, 1, 7, 2, 3, 4, 5 ]
vertex  8 -> Algebra 1365   permutation [ 8, 5, 6, 4, 1, 7, 3, 2 ]
-------------------------

Algebra 1441

Quiver
[ 1, 7 ], [ 2, 4 ], [ 2, 5 ], [ 3, 4 ], [ 4, 8 ], [ 5, 1 ], [ 5, 6 ], [ 5, 8 ], [ 6, 2 ], [ 7, 5 ], [ 8, 2 ], [ 8, 7 ]

Relations
[ 7, 5, 1 ]
[ 4, 8, 2 ]
[ 8, 2, 4 ]
[ 1, 7, 5 ]
[ 6, 2, 5 ]
[ 2, 5, 6 ]
[ 7, 5, 8 ]
[ 5, 6, 2 ] - [ 5, 8, 2 ]
[ 8, 2, 5 ] - [ 8, 7, 5 ]
[ 5, 1, 7 ] - [ 5, 8, 7 ]
[ 2, 4, 8 ] - [ 2, 5, 8 ]

Cartan matrix
[1 0 0 0 0 0 1 0]
[1 1 0 1 1 0 1 1]
[0 0 1 1 0 0 1 1]
[0 0 0 1 0 0 1 1]
[1 1 0 0 1 1 1 1]
[0 1 0 1 0 1 0 0]
[0 0 0 0 1 1 1 0]
[0 1 0 0 1 0 1 1]

Good mutations
vertex  3 -> Algebra 1423   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1439   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1363   permutation [ 4, 5, 6, 2, 1, 7, 3, 8 ]
-------------------------

Algebra 1443

Quiver
[ 1, 2 ], [ 1, 4 ], [ 2, 3 ], [ 3, 8 ], [ 4, 5 ], [ 5, 8 ], [ 6, 5 ], [ 6, 7 ], [ 8, 1 ], [ 8, 6 ]

Relations
[ 2, 3, 8, 1 ]
[ 4, 5, 8, 1 ]
[ 3, 8, 1, 2 ]
[ 8, 1, 2, 3 ]
[ 5, 8, 1, 4 ]
[ 5, 8, 6 ]
[ 6, 5, 8 ]
[ 8, 1, 4, 5 ] - [ 8, 6, 5 ]
[ 1, 2, 3, 8 ] - [ 1, 4, 5, 8 ]

Cartan matrix
[1 1 1 1 1 0 0 1]
[0 1 1 0 0 1 1 1]
[1 0 1 1 1 1 1 1]
[0 0 0 1 1 0 0 1]
[1 1 0 0 1 0 0 1]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 0 1 1 1 1 1]

Good mutations
vertex  1 -> Algebra 1404   permutation [ 4, 3, 1, 7, 8, 2, 5, 6 ]
vertex  3 -> Algebra 1242   permutation [ 3, 4, 5, 8, 6, 7, 2, 1 ]
vertex  7 -> Algebra 1363   permutation [ 6, 1, 2, 3, 4, 5, 7, 8 ]
vertex  8 -> Algebra 1423   permutation [ 4, 3, 6, 7, 1, 2, 5, 8 ]
-------------------------

Algebra 1444

Quiver
[ 1, 5 ], [ 2, 3 ], [ 2, 4 ], [ 3, 8 ], [ 4, 5 ], [ 5, 8 ], [ 6, 1 ], [ 6, 7 ], [ 8, 2 ], [ 8, 6 ]

Relations
[ 5, 8, 6, 1 ]
[ 3, 8, 2 ]
[ 4, 5, 8, 2 ]
[ 8, 2, 3 ]
[ 5, 8, 2, 4 ]
[ 1, 5, 8, 6 ]
[ 6, 1, 5, 8 ]
[ 8, 2, 4, 5 ] - [ 8, 6, 1, 5 ]
[ 2, 3, 8 ] - [ 2, 4, 5, 8 ]

Cartan matrix
[1 1 0 0 1 0 0 1]
[0 1 1 1 1 1 1 1]
[1 0 1 0 0 1 1 1]
[0 0 0 1 1 1 1 1]
[0 1 0 0 1 1 1 1]
[1 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 0 1 1 1 1 1]

Good mutations
vertex  3 -> Algebra 1246   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1404   permutation [ 5, 3, 4, 7, 8, 2, 1, 6 ]
vertex  7 -> Algebra 1390   permutation [ 6, 1, 2, 3, 4, 5, 7, 8 ]
vertex  8 -> Algebra 1558   permutation [ 8, 5, 3, 1, 7, 2, 4, 6 ]
-------------------------

Algebra 1463

Quiver
[ 1, 2 ], [ 2, 6 ], [ 2, 8 ], [ 3, 2 ], [ 3, 4 ], [ 4, 5 ], [ 4, 6 ], [ 5, 3 ], [ 6, 1 ], [ 6, 3 ], [ 7, 2 ], [ 8, 1 ], [ 8, 7 ]

Relations
[ 2, 6, 3 ]
[ 5, 3, 4 ]
[ 6, 3, 4 ]
[ 3, 4, 5 ]
[ 1, 2, 6 ]
[ 2, 8, 7 ]
[ 1, 2, 8 ]
[ 7, 2, 8 ]
[ 2, 6, 1 ] - [ 2, 8, 1 ]
[ 6, 1, 2 ] - [ 6, 3, 2 ]
[ 8, 1, 2 ] - [ 8, 7, 2 ]
[ 4, 5, 3 ] - [ 4, 6, 3 ]
[ 3, 2, 6 ] - [ 3, 4, 6 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[1 1 0 0 0 1 0 1]
[1 1 1 1 0 1 0 1]
[1 1 1 1 1 1 0 0]
[0 1 1 0 1 0 0 1]
[1 1 1 0 0 1 0 0]
[0 1 0 0 0 1 1 0]
[1 1 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra 1526   permutation [ 6, 5, 1, 8, 7, 2, 4, 3 ]
vertex  2 -> Algebra 1017   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1571   permutation [ 6, 1, 3, 7, 2, 8, 5, 4 ]
vertex  4 -> Algebra 1468   permutation [ 1, 2, 3, 6, 5, 4, 7, 8 ]
vertex  5 -> Algebra 1316   permutation [ 3, 4, 2, 8, 7, 1, 5, 6 ]
vertex  6 -> Algebra 1315   permutation [ 3, 4, 2, 8, 7, 1, 5, 6 ]
vertex  7 -> Algebra 1525   permutation [ 3, 4, 2, 7, 8, 1, 5, 6 ]
-------------------------

Algebra 1464

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 4 ], [ 3, 8 ], [ 4, 5 ], [ 4, 6 ], [ 5, 3 ], [ 6, 2 ], [ 6, 7 ], [ 7, 4 ], [ 8, 2 ]

Relations
[ 8, 2, 3 ]
[ 5, 3, 4 ]
[ 3, 4, 5 ]
[ 2, 3, 4, 6 ]
[ 7, 4, 6 ]
[ 4, 6, 7 ]
[ 2, 3, 8 ]
[ 3, 4, 6, 2 ] - [ 3, 8, 2 ]
[ 4, 5, 3 ] - [ 4, 6, 2, 3 ]
[ 6, 2, 3, 4 ] - [ 6, 7, 4 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 1 0 0 0 0]
[1 1 1 1 0 1 0 1]
[1 1 1 1 1 1 0 0]
[0 0 1 0 1 0 0 1]
[1 1 1 1 0 1 1 0]
[0 0 0 1 1 0 1 0]
[1 1 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra 1319   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra 1019   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1257   permutation [ 7, 2, 1, 3, 8, 4, 5, 6 ]
vertex  8 -> Algebra 1018   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1466

Quiver
[ 1, 2 ], [ 2, 3 ], [ 2, 4 ], [ 2, 8 ], [ 3, 5 ], [ 4, 1 ], [ 4, 5 ], [ 5, 2 ], [ 6, 2 ], [ 6, 7 ], [ 8, 1 ], [ 8, 6 ]

Relations
[ 3, 5, 2 ]
[ 5, 2, 3 ]
[ 1, 2, 4 ]
[ 5, 2, 4 ]
[ 2, 8, 6 ]
[ 1, 2, 8 ]
[ 6, 2, 8 ]
[ 2, 4, 1 ] - [ 2, 8, 1 ]
[ 4, 1, 2 ] - [ 4, 5, 2 ]
[ 8, 1, 2 ] - [ 8, 6, 2 ]
[ 2, 3, 5 ] - [ 2, 4, 5 ]

Cartan matrix
[1 1 1 0 0 0 0 0]
[1 1 1 1 1 0 0 1]
[0 0 1 0 1 0 0 0]
[1 1 0 1 1 0 0 0]
[0 1 0 0 1 0 0 1]
[0 1 1 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 1 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra 1539   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1020   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1376   permutation [ 1, 2, 3, 5, 8, 6, 7, 4 ]
vertex  6 -> Algebra 1516   permutation [ 4, 6, 8, 7, 1, 5, 3, 2 ]
vertex  7 -> Algebra 1556   permutation [ 1, 2, 3, 5, 8, 7, 6, 4 ]
-------------------------

Algebra 1468

Quiver
[ 1, 2 ], [ 2, 4 ], [ 2, 8 ], [ 3, 2 ], [ 4, 1 ], [ 4, 6 ], [ 5, 6 ], [ 6, 3 ], [ 7, 2 ], [ 8, 1 ], [ 8, 7 ]

Relations
[ 2, 4, 6, 3 ]
[ 1, 2, 4 ]
[ 6, 3, 2, 4 ]
[ 3, 2, 4, 6 ]
[ 2, 8, 7 ]
[ 1, 2, 8 ]
[ 7, 2, 8 ]
[ 2, 4, 1 ] - [ 2, 8, 1 ]
[ 4, 1, 2 ] - [ 4, 6, 3, 2 ]
[ 8, 1, 2 ] - [ 8, 7, 2 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[1 1 0 1 0 1 0 1]
[1 1 1 1 0 0 0 1]
[1 1 1 1 0 1 0 0]
[0 1 1 0 1 1 0 1]
[0 1 1 0 0 1 0 1]
[0 1 0 1 0 1 1 0]
[1 1 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra 1541   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1023   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1331   permutation [ 4, 7, 1, 2, 8, 6, 5, 3 ]
vertex  4 -> Algebra 1203   permutation [ 1, 3, 2, 5, 6, 8, 7, 4 ]
vertex  5 -> Algebra 1258   permutation [ 4, 2, 1, 3, 8, 6, 5, 7 ]
vertex  6 -> Algebra 1463   permutation [ 1, 2, 3, 6, 5, 4, 7, 8 ]
vertex  7 -> Algebra 1313   permutation [ 4, 3, 1, 7, 8, 6, 5, 2 ]
-------------------------

Algebra 1479

Quiver
[ 1, 2 ], [ 2, 8 ], [ 3, 8 ], [ 4, 2 ], [ 5, 1 ], [ 5, 6 ], [ 6, 3 ], [ 7, 2 ], [ 8, 4 ], [ 8, 5 ]

Relations
[ 2, 8, 5, 1 ]
[ 8, 5, 6, 3 ]
[ 2, 8, 4 ]
[ 1, 2, 8, 5 ]
[ 6, 3, 8, 5 ]
[ 3, 8, 5, 6 ]
[ 4, 2, 8 ]
[ 8, 4, 2 ] - [ 8, 5, 1, 2 ]
[ 5, 1, 2, 8 ] - [ 5, 6, 3, 8 ]

Cartan matrix
[1 1 0 0 0 0 0 1]
[0 1 0 0 1 1 0 1]
[1 1 1 1 1 0 0 1]
[0 1 0 1 0 0 0 0]
[1 1 1 0 1 1 0 1]
[0 0 1 1 0 1 0 1]
[0 1 0 0 1 1 1 1]
[1 1 0 1 1 1 0 1]

Good mutations
vertex  2 -> Algebra 1480   permutation [ 1, 8, 3, 4, 5, 6, 7, 2 ]
vertex  3 -> Algebra 1344   permutation [ 5, 7, 1, 2, 8, 4, 6, 3 ]
vertex  4 -> Algebra 1541   permutation [ 8, 5, 4, 1, 7, 2, 3, 6 ]
vertex  5 -> Algebra 1331   permutation [ 1, 3, 5, 8, 6, 2, 7, 4 ]
vertex  7 -> Algebra 1334   permutation [ 1, 3, 5, 8, 6, 2, 7, 4 ]
vertex  8 -> Algebra 1054   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1480

Quiver
[ 1, 2 ], [ 2, 5 ], [ 2, 8 ], [ 3, 2 ], [ 5, 1 ], [ 5, 6 ], [ 6, 3 ], [ 7, 2 ], [ 8, 1 ], [ 8, 4 ], [ 8, 7 ]

Relations
[ 2, 5, 6, 3 ]
[ 1, 2, 5 ]
[ 6, 3, 2, 5 ]
[ 3, 2, 5, 6 ]
[ 2, 8, 7 ]
[ 1, 2, 8 ]
[ 7, 2, 8 ]
[ 2, 5, 1 ] - [ 2, 8, 1 ]
[ 5, 1, 2 ] - [ 5, 6, 3, 2 ]
[ 8, 1, 2 ] - [ 8, 7, 2 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[1 1 0 1 1 1 0 1]
[1 1 1 1 1 0 0 1]
[0 0 0 1 0 0 0 0]
[1 1 1 0 1 1 0 0]
[0 1 1 1 0 1 0 1]
[0 1 0 0 1 1 1 0]
[1 1 0 1 0 0 1 1]

Good mutations
vertex  1 -> Algebra 1246   permutation [ 7, 5, 6, 3, 2, 8, 4, 1 ]
vertex  2 -> Algebra 1055   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1339   permutation [ 5, 7, 1, 2, 8, 4, 6, 3 ]
vertex  4 -> Algebra 1523   permutation [ 5, 2, 1, 3, 4, 8, 6, 7 ]
vertex  5 -> Algebra 1482   permutation [ 1, 5, 3, 4, 2, 6, 7, 8 ]
vertex  7 -> Algebra 1248   permutation [ 7, 5, 6, 3, 2, 8, 4, 1 ]
vertex  8 -> Algebra 1479   permutation [ 1, 8, 3, 4, 5, 6, 7, 2 ]
-------------------------

Algebra 1482

Quiver
[ 1, 2 ], [ 2, 5 ], [ 3, 5 ], [ 5, 6 ], [ 5, 8 ], [ 6, 2 ], [ 6, 3 ], [ 7, 5 ], [ 8, 1 ], [ 8, 4 ], [ 8, 7 ]

Relations
[ 2, 5, 8, 1 ]
[ 5, 6, 3 ]
[ 2, 5, 6 ]
[ 3, 5, 6 ]
[ 5, 8, 7 ]
[ 1, 2, 5, 8 ]
[ 7, 5, 8 ]
[ 5, 6, 2 ] - [ 5, 8, 1, 2 ]
[ 6, 2, 5 ] - [ 6, 3, 5 ]
[ 8, 1, 2, 5 ] - [ 8, 7, 5 ]

Cartan matrix
[1 1 0 0 1 0 0 0]
[0 1 0 1 1 0 0 1]
[1 0 1 1 1 0 0 1]
[0 0 0 1 0 0 0 0]
[1 1 0 1 1 1 0 1]
[0 1 1 1 1 1 0 1]
[0 0 0 0 1 1 1 0]
[1 1 0 1 1 0 1 1]

Good mutations
vertex  1 -> Algebra 1558   permutation [ 2, 5, 1, 7, 4, 6, 3, 8 ]
vertex  2 -> Algebra 1480   permutation [ 1, 5, 3, 4, 2, 6, 7, 8 ]
vertex  3 -> Algebra 1538   permutation [ 1, 5, 2, 3, 6, 8, 7, 4 ]
vertex  4 -> Algebra 1571   permutation [ 1, 2, 8, 3, 5, 6, 7, 4 ]
vertex  7 -> Algebra 1522   permutation [ 7, 2, 6, 3, 5, 8, 4, 1 ]
vertex  8 -> Algebra 1331   permutation [ 1, 3, 2, 5, 6, 8, 7, 4 ]
-------------------------

Algebra 1490

Quiver
[ 1, 2 ], [ 2, 3 ], [ 2, 5 ], [ 3, 1 ], [ 3, 4 ], [ 3, 8 ], [ 5, 6 ], [ 5, 8 ], [ 6, 2 ], [ 7, 5 ], [ 8, 2 ], [ 8, 7 ]

Relations
[ 2, 3, 1 ]
[ 1, 2, 3 ]
[ 8, 2, 3 ]
[ 6, 2, 5 ]
[ 2, 5, 6 ]
[ 5, 8, 7 ]
[ 7, 5, 8 ]
[ 3, 1, 2 ] - [ 3, 8, 2 ]
[ 5, 6, 2 ] - [ 5, 8, 2 ]
[ 8, 2, 5 ] - [ 8, 7, 5 ]
[ 2, 3, 8 ] - [ 2, 5, 8 ]

Cartan matrix
[1 1 0 0 1 0 0 0]
[0 1 1 1 1 0 0 1]
[1 1 1 1 1 0 1 1]
[0 0 0 1 0 0 0 0]
[0 1 0 0 1 1 0 1]
[0 1 1 1 0 1 0 0]
[0 0 0 0 1 1 1 0]
[0 1 0 0 1 0 1 1]

Good mutations
vertex  3 -> Algebra 1319   permutation [ 1, 3, 2, 5, 6, 8, 7, 4 ]
vertex  4 -> Algebra 1494   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1225   permutation [ 7, 1, 2, 3, 4, 5, 6, 8 ]
vertex  8 -> Algebra 1538   permutation [ 1, 8, 2, 5, 6, 3, 7, 4 ]
-------------------------

Algebra 1494

Quiver
[ 1, 2 ], [ 2, 4 ], [ 2, 5 ], [ 3, 4 ], [ 4, 1 ], [ 4, 8 ], [ 5, 6 ], [ 5, 8 ], [ 6, 2 ], [ 7, 5 ], [ 8, 2 ], [ 8, 7 ]

Relations
[ 2, 4, 1 ]
[ 1, 2, 4 ]
[ 8, 2, 4 ]
[ 6, 2, 5 ]
[ 2, 5, 6 ]
[ 5, 8, 7 ]
[ 7, 5, 8 ]
[ 4, 1, 2 ] - [ 4, 8, 2 ]
[ 5, 6, 2 ] - [ 5, 8, 2 ]
[ 8, 2, 5 ] - [ 8, 7, 5 ]
[ 2, 4, 8 ] - [ 2, 5, 8 ]

Cartan matrix
[1 1 0 0 1 0 0 0]
[0 1 0 1 1 0 0 1]
[1 1 1 1 1 0 1 1]
[1 1 0 1 1 0 1 1]
[0 1 0 0 1 1 0 1]
[0 1 0 1 0 1 0 0]
[0 0 0 0 1 1 1 0]
[0 1 0 0 1 0 1 1]

Good mutations
vertex  3 -> Algebra 1490   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1318   permutation [ 1, 3, 2, 5, 6, 8, 7, 4 ]
vertex  7 -> Algebra 1203   permutation [ 7, 1, 2, 3, 4, 5, 6, 8 ]
vertex  8 -> Algebra 1542   permutation [ 2, 7, 1, 8, 3, 4, 6, 5 ]
-------------------------

Algebra 1504

Quiver
[ 1, 6 ], [ 2, 3 ], [ 3, 1 ], [ 3, 5 ], [ 4, 2 ], [ 5, 8 ], [ 6, 4 ], [ 6, 7 ], [ 8, 2 ]

Relations
[ 6, 4, 2, 3, 1 ]
[ 1, 6, 4, 2, 3 ]
[ 5, 8, 2, 3 ]
[ 2, 3, 1, 6, 4 ]
[ 8, 2, 3, 5 ]
[ 4, 2, 3, 1, 6 ]
[ 2, 3, 5, 8 ]
[ 3, 1, 6, 4, 2 ] - [ 3, 5, 8, 2 ]

Cartan matrix
[1 1 0 1 0 1 1 0]
[1 1 1 0 1 1 1 0]
[1 1 1 1 1 1 1 1]
[1 1 1 1 1 0 0 0]
[0 1 0 0 1 0 0 1]
[0 1 1 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 1 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra 1538   permutation [ 4, 3, 2, 5, 8, 6, 1, 7 ]
vertex  2 -> Algebra 1168   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1258   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1334   permutation [ 1, 8, 3, 2, 5, 6, 7, 4 ]
vertex  5 -> Algebra 1522   permutation [ 1, 2, 8, 5, 3, 6, 7, 4 ]
vertex  6 -> Algebra 1323   permutation [ 4, 3, 2, 5, 8, 1, 6, 7 ]
vertex  7 -> Algebra 1541   permutation [ 2, 3, 4, 1, 7, 6, 8, 5 ]
vertex  8 -> Algebra 1306   permutation [ 3, 6, 1, 7, 4, 2, 5, 8 ]
-------------------------

Algebra 1516

Quiver
[ 1, 5 ], [ 1, 6 ], [ 2, 3 ], [ 3, 4 ], [ 3, 5 ], [ 4, 2 ], [ 5, 8 ], [ 6, 8 ], [ 7, 6 ], [ 8, 1 ], [ 8, 2 ], [ 8, 7 ]

Relations
[ 5, 8, 1 ]
[ 6, 8, 1 ]
[ 4, 2, 3 ]
[ 5, 8, 2, 3 ]
[ 2, 3, 4 ]
[ 6, 8, 7 ]
[ 2, 3, 5, 8 ]
[ 7, 6, 8 ]
[ 3, 4, 2 ] - [ 3, 5, 8, 2 ]
[ 8, 1, 5 ] - [ 8, 2, 3, 5 ]
[ 8, 1, 6 ] - [ 8, 7, 6 ]
[ 1, 5, 8 ] - [ 1, 6, 8 ]

Cartan matrix
[1 1 0 0 1 1 0 1]
[0 1 1 0 1 0 0 0]
[0 1 1 1 1 0 1 1]
[0 1 0 1 0 0 0 0]
[0 1 0 0 1 0 1 1]
[0 1 1 0 0 1 0 1]
[0 0 0 0 0 1 1 0]
[1 1 1 0 1 1 1 1]

Good mutations
vertex  1 -> Algebra 1366   permutation [ 5, 8, 7, 6, 2, 3, 4, 1 ]
vertex  2 -> Algebra 1466   permutation [ 5, 8, 7, 1, 6, 2, 4, 3 ]
vertex  5 -> Algebra 1392   permutation [ 5, 6, 3, 7, 4, 2, 1, 8 ]
vertex  7 -> Algebra 1315   permutation [ 7, 1, 2, 3, 4, 5, 6, 8 ]
vertex  8 -> Algebra 1561   permutation [ 8, 6, 3, 7, 4, 2, 1, 5 ]
-------------------------

Algebra 1522

Quiver
[ 1, 6 ], [ 2, 5 ], [ 3, 2 ], [ 3, 4 ], [ 4, 5 ], [ 5, 1 ], [ 5, 3 ], [ 6, 7 ], [ 6, 8 ], [ 8, 2 ]

Relations
[ 6, 8, 2, 5, 1 ]
[ 2, 5, 3 ]
[ 4, 5, 3 ]
[ 5, 3, 4 ]
[ 1, 6, 8, 2, 5 ]
[ 8, 2, 5, 1, 6 ]
[ 2, 5, 1, 6, 8 ]
[ 5, 1, 6, 8, 2 ] - [ 5, 3, 2 ]
[ 3, 2, 5 ] - [ 3, 4, 5 ]

Cartan matrix
[1 1 0 0 0 1 1 1]
[1 1 0 0 1 1 1 0]
[1 1 1 1 1 1 1 0]
[1 0 0 1 1 1 1 1]
[1 1 1 0 1 1 1 1]
[0 1 0 0 1 1 1 1]
[0 0 0 0 0 0 1 0]
[1 1 0 0 1 0 0 1]

Good mutations
vertex  1 -> Algebra 1482   permutation [ 8, 2, 4, 7, 5, 3, 1, 6 ]
vertex  2 -> Algebra 1248   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1550   permutation [ 8, 4, 2, 3, 5, 1, 6, 7 ]
vertex  4 -> Algebra 1504   permutation [ 1, 2, 5, 8, 4, 6, 7, 3 ]
vertex  6 -> Algebra 1335   permutation [ 8, 4, 2, 5, 3, 1, 6, 7 ]
vertex  7 -> Algebra 1540   permutation [ 2, 4, 8, 1, 7, 6, 3, 5 ]
-------------------------

Algebra 1523

Quiver
[ 1, 3 ], [ 1, 7 ], [ 2, 1 ], [ 2, 6 ], [ 3, 2 ], [ 4, 2 ], [ 5, 6 ], [ 6, 3 ], [ 6, 8 ], [ 7, 4 ], [ 8, 2 ]

Relations
[ 3, 2, 1 ]
[ 7, 4, 2, 1 ]
[ 2, 1, 7, 4 ]
[ 3, 2, 6 ]
[ 8, 2, 6 ]
[ 4, 2, 1, 7 ]
[ 2, 6, 8 ]
[ 1, 3, 2 ] - [ 1, 7, 4, 2 ]
[ 6, 3, 2 ] - [ 6, 8, 2 ]
[ 2, 1, 3 ] - [ 2, 6, 3 ]

Cartan matrix
[1 1 1 1 0 0 1 0]
[1 1 1 0 0 1 1 0]
[0 1 1 0 0 0 0 0]
[1 1 1 1 0 1 0 0]
[0 1 1 0 1 1 0 1]
[0 1 1 0 0 1 0 1]
[0 1 0 1 0 1 1 0]
[1 1 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra 1571   permutation [ 3, 1, 6, 4, 2, 7, 8, 5 ]
vertex  2 -> Algebra 1261   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1283   permutation [ 6, 8, 1, 7, 4, 2, 5, 3 ]
vertex  4 -> Algebra 1329   permutation [ 1, 8, 3, 2, 5, 6, 7, 4 ]
vertex  5 -> Algebra 1480   permutation [ 3, 2, 4, 5, 1, 7, 8, 6 ]
vertex  6 -> Algebra 1526   permutation [ 3, 8, 1, 7, 4, 2, 5, 6 ]
vertex  8 -> Algebra 1325   permutation [ 1, 4, 3, 8, 5, 6, 7, 2 ]
-------------------------

Algebra 1524

Quiver
[ 1, 6 ], [ 2, 8 ], [ 3, 4 ], [ 3, 5 ], [ 4, 1 ], [ 6, 2 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 6, 2, 8, 3, 4, 1 ]
[ 8, 3, 4, 1, 6, 2 ]
[ 4, 1, 6, 2, 8, 3 ]
[ 1, 6, 2, 8, 3, 4 ]
[ 2, 8, 3, 4, 1, 6 ]
[ 3, 4, 1, 6, 2, 8 ]

Cartan matrix
[1 1 1 0 1 1 1 1]
[1 1 1 1 1 0 0 1]
[1 1 1 1 1 1 1 0]
[1 1 0 1 0 1 1 1]
[0 0 0 0 1 0 0 0]
[0 1 1 1 1 1 1 1]
[0 0 0 0 0 0 1 0]
[1 0 1 1 1 1 1 1]

Good mutations
vertex  3 -> Algebra 1306   permutation [ 4, 6, 1, 7, 2, 8, 3, 5 ]
vertex  5 -> Algebra 1550   permutation [ 2, 5, 8, 3, 4, 1, 6, 7 ]
vertex  6 -> Algebra 1306   permutation [ 2, 3, 8, 5, 4, 1, 6, 7 ]
vertex  7 -> Algebra 1550   permutation [ 4, 7, 1, 6, 2, 8, 3, 5 ]
-------------------------

Algebra 1525

Quiver
[ 1, 2 ], [ 1, 3 ], [ 2, 7 ], [ 2, 8 ], [ 3, 4 ], [ 3, 8 ], [ 4, 5 ], [ 5, 6 ], [ 6, 3 ], [ 7, 1 ], [ 8, 1 ], [ 8, 6 ]

Relations
[ 3, 8, 1 ]
[ 7, 1, 2 ]
[ 8, 1, 2 ]
[ 4, 5, 6, 3 ]
[ 5, 6, 3, 4 ]
[ 6, 3, 4, 5 ]
[ 1, 2, 7 ]
[ 6, 3, 8 ]
[ 2, 7, 1 ] - [ 2, 8, 1 ]
[ 8, 1, 3 ] - [ 8, 6, 3 ]
[ 3, 4, 5, 6 ] - [ 3, 8, 6 ]
[ 1, 2, 8 ] - [ 1, 3, 8 ]

Cartan matrix
[1 1 1 1 1 1 0 1]
[1 1 1 1 0 1 1 1]
[0 0 1 1 1 1 0 1]
[0 0 0 1 1 1 0 0]
[0 0 1 0 1 1 0 0]
[0 0 1 1 0 1 0 0]
[1 0 1 1 1 0 1 0]
[1 0 1 1 0 1 0 1]

Good mutations
vertex  1 -> Algebra 1542   permutation [ 6, 7, 8, 3, 2, 1, 5, 4 ]
vertex  2 -> Algebra 1313   permutation [ 8, 1, 6, 4, 5, 2, 7, 3 ]
vertex  3 -> Algebra 1312   permutation [ 8, 1, 6, 4, 5, 2, 7, 3 ]
vertex  4 -> Algebra 1463   permutation [ 6, 3, 1, 2, 7, 8, 4, 5 ]
vertex  6 -> Algebra 1335   permutation [ 6, 7, 8, 1, 2, 3, 5, 4 ]
vertex  7 -> Algebra 1285   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1526

Quiver
[ 1, 8 ], [ 2, 8 ], [ 3, 1 ], [ 3, 4 ], [ 4, 5 ], [ 5, 6 ], [ 6, 3 ], [ 7, 1 ], [ 7, 2 ], [ 8, 6 ], [ 8, 7 ]

Relations
[ 8, 7, 2 ]
[ 1, 8, 6, 3 ]
[ 4, 5, 6, 3 ]
[ 5, 6, 3, 4 ]
[ 6, 3, 4, 5 ]
[ 1, 8, 7 ]
[ 2, 8, 7 ]
[ 6, 3, 1, 8 ]
[ 8, 6, 3, 1 ] - [ 8, 7, 1 ]
[ 3, 1, 8, 6 ] - [ 3, 4, 5, 6 ]
[ 7, 1, 8 ] - [ 7, 2, 8 ]

Cartan matrix
[1 0 0 0 0 1 0 1]
[0 1 1 1 0 1 0 1]
[1 0 1 1 1 1 0 1]
[0 0 0 1 1 1 0 0]
[1 0 1 0 1 1 0 0]
[1 0 1 1 0 1 0 0]
[1 1 0 0 0 1 1 1]
[1 0 1 1 0 1 1 1]

Good mutations
vertex  1 -> Algebra 1285   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1527   permutation [ 1, 8, 3, 4, 5, 6, 7, 2 ]
vertex  3 -> Algebra 1463   permutation [ 3, 6, 8, 7, 2, 1, 5, 4 ]
vertex  4 -> Algebra 1537   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  5 -> Algebra 1335   permutation [ 3, 2, 1, 8, 7, 6, 4, 5 ]
vertex  6 -> Algebra 1317   permutation [ 6, 3, 8, 7, 2, 1, 5, 4 ]
vertex  7 -> Algebra 1541   permutation [ 6, 3, 8, 1, 2, 7, 5, 4 ]
vertex  8 -> Algebra 1523   permutation [ 3, 6, 1, 5, 7, 8, 4, 2 ]
-------------------------

Algebra 1527

Quiver
[ 1, 2 ], [ 2, 6 ], [ 2, 8 ], [ 3, 1 ], [ 3, 4 ], [ 4, 5 ], [ 5, 6 ], [ 6, 3 ], [ 7, 1 ], [ 8, 7 ]

Relations
[ 6, 3, 1, 2 ]
[ 8, 7, 1, 2 ]
[ 1, 2, 6, 3 ]
[ 4, 5, 6, 3 ]
[ 5, 6, 3, 4 ]
[ 6, 3, 4, 5 ]
[ 1, 2, 8, 7 ]
[ 7, 1, 2, 8 ]
[ 2, 6, 3, 1 ] - [ 2, 8, 7, 1 ]
[ 3, 1, 2, 6 ] - [ 3, 4, 5, 6 ]

Cartan matrix
[1 1 0 0 0 1 0 1]
[1 1 1 1 0 1 1 1]
[1 1 1 1 1 1 0 1]
[0 0 0 1 1 1 0 0]
[1 0 1 0 1 1 0 0]
[1 0 1 1 0 1 0 0]
[1 1 0 0 0 1 1 0]
[1 0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra 1286   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1316   permutation [ 3, 5, 1, 8, 7, 2, 4, 6 ]
vertex  3 -> Algebra 1316   permutation [ 2, 7, 6, 4, 5, 3, 8, 1 ]
vertex  4 -> Algebra 1526   permutation [ 6, 4, 2, 8, 7, 1, 5, 3 ]
vertex  5 -> Algebra 1323   permutation [ 3, 2, 1, 8, 7, 6, 4, 5 ]
vertex  6 -> Algebra 1286   permutation [ 6, 3, 2, 8, 7, 1, 5, 4 ]
vertex  7 -> Algebra 1323   permutation [ 2, 3, 6, 4, 5, 1, 8, 7 ]
vertex  8 -> Algebra 1526   permutation [ 1, 8, 3, 4, 5, 6, 7, 2 ]
-------------------------

Algebra 1537

Quiver
[ 1, 8 ], [ 2, 8 ], [ 3, 1 ], [ 3, 4 ], [ 4, 5 ], [ 4, 6 ], [ 5, 3 ], [ 6, 3 ], [ 7, 1 ], [ 7, 2 ], [ 8, 6 ], [ 8, 7 ]

Relations
[ 8, 7, 2 ]
[ 1, 8, 6, 3 ]
[ 5, 3, 4 ]
[ 6, 3, 4 ]
[ 3, 4, 5 ]
[ 1, 8, 7 ]
[ 2, 8, 7 ]
[ 6, 3, 1, 8 ]
[ 8, 6, 3, 1 ] - [ 8, 7, 1 ]
[ 4, 5, 3 ] - [ 4, 6, 3 ]
[ 3, 1, 8, 6 ] - [ 3, 4, 6 ]
[ 7, 1, 8 ] - [ 7, 2, 8 ]

Cartan matrix
[1 0 0 0 0 1 0 1]
[0 1 1 0 0 1 0 1]
[1 0 1 1 0 1 0 1]
[1 0 1 1 1 1 0 0]
[1 0 1 0 1 0 0 1]
[1 0 1 0 0 1 0 0]
[1 1 0 0 0 1 1 1]
[1 0 1 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra 1316   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1526   permutation [ 6, 5, 8, 2, 7, 1, 4, 3 ]
vertex  4 -> Algebra 1540   permutation [ 1, 2, 3, 6, 5, 4, 7, 8 ]
vertex  5 -> Algebra 1526   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra 1316   permutation [ 6, 5, 8, 7, 2, 1, 4, 3 ]
vertex  7 -> Algebra 1540   permutation [ 6, 5, 8, 1, 2, 7, 4, 3 ]
-------------------------

Algebra 1538

Quiver
[ 1, 3 ], [ 2, 4 ], [ 2, 6 ], [ 3, 2 ], [ 4, 5 ], [ 5, 3 ], [ 6, 1 ], [ 6, 7 ], [ 6, 8 ], [ 7, 2 ]

Relations
[ 3, 2, 6, 1 ]
[ 4, 5, 3, 2 ]
[ 5, 3, 2, 4 ]
[ 3, 2, 4, 5 ]
[ 1, 3, 2, 6 ]
[ 7, 2, 6 ]
[ 2, 6, 7 ]
[ 6, 1, 3, 2 ] - [ 6, 7, 2 ]
[ 2, 4, 5, 3 ] - [ 2, 6, 1, 3 ]

Cartan matrix
[1 1 1 1 0 0 0 0]
[1 1 1 1 1 1 0 1]
[0 1 1 1 0 1 0 1]
[0 0 1 1 1 0 0 0]
[0 1 1 0 1 1 0 1]
[1 1 1 1 0 1 1 1]
[0 1 0 1 1 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra 1490   permutation [ 1, 3, 6, 8, 4, 5, 7, 2 ]
vertex  3 -> Algebra 1339   permutation [ 3, 7, 1, 2, 6, 8, 5, 4 ]
vertex  4 -> Algebra 1482   permutation [ 1, 3, 4, 8, 2, 5, 7, 6 ]
vertex  6 -> Algebra 1320   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1504   permutation [ 7, 3, 2, 1, 4, 6, 8, 5 ]
vertex  8 -> Algebra 1542   permutation [ 3, 7, 1, 2, 8, 6, 5, 4 ]
-------------------------

Algebra 1539

Quiver
[ 1, 2 ], [ 1, 3 ], [ 2, 4 ], [ 2, 8 ], [ 3, 5 ], [ 4, 5 ], [ 5, 1 ], [ 6, 1 ], [ 6, 7 ], [ 8, 6 ]

Relations
[ 3, 5, 1 ]
[ 4, 5, 1, 2 ]
[ 8, 6, 1, 2 ]
[ 5, 1, 3 ]
[ 5, 1, 2, 4 ]
[ 1, 2, 8, 6 ]
[ 6, 1, 2, 8 ]
[ 2, 4, 5, 1 ] - [ 2, 8, 6, 1 ]
[ 1, 2, 4, 5 ] - [ 1, 3, 5 ]

Cartan matrix
[1 1 1 1 1 0 0 1]
[1 1 0 1 1 1 1 1]
[0 0 1 0 1 0 0 0]
[1 0 0 1 1 0 0 0]
[1 1 0 0 1 0 0 1]
[1 1 1 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 0 1 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra 1385   permutation [ 2, 1, 8, 3, 7, 5, 4, 6 ]
vertex  2 -> Algebra 1466   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1322   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra 1392   permutation [ 2, 5, 8, 3, 7, 6, 4, 1 ]
vertex  7 -> Algebra 1565   permutation [ 2, 7, 8, 3, 6, 1, 4, 5 ]
-------------------------

Algebra 1540

Quiver
[ 1, 8 ], [ 2, 8 ], [ 3, 1 ], [ 4, 6 ], [ 5, 6 ], [ 6, 3 ], [ 7, 1 ], [ 7, 2 ], [ 8, 4 ], [ 8, 7 ]

Relations
[ 8, 7, 2 ]
[ 1, 8, 4, 6, 3 ]
[ 6, 3, 1, 8, 4 ]
[ 3, 1, 8, 4, 6 ]
[ 1, 8, 7 ]
[ 2, 8, 7 ]
[ 4, 6, 3, 1, 8 ]
[ 8, 4, 6, 3, 1 ] - [ 8, 7, 1 ]
[ 7, 1, 8 ] - [ 7, 2, 8 ]

Cartan matrix
[1 0 0 1 0 1 0 1]
[0 1 1 1 0 1 0 1]
[1 0 1 1 0 0 0 1]
[1 0 1 1 0 1 0 0]
[1 0 1 0 1 1 0 1]
[1 0 1 0 0 1 0 1]
[1 1 0 1 0 1 1 1]
[1 0 1 1 0 1 1 1]

Good mutations
vertex  1 -> Algebra 1325   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1541   permutation [ 1, 8, 3, 4, 5, 6, 7, 2 ]
vertex  4 -> Algebra 1571   permutation [ 3, 1, 6, 2, 8, 7, 4, 5 ]
vertex  5 -> Algebra 1522   permutation [ 4, 1, 7, 2, 8, 6, 5, 3 ]
vertex  6 -> Algebra 1537   permutation [ 1, 2, 3, 6, 5, 4, 7, 8 ]
vertex  7 -> Algebra 1573   permutation [ 2, 3, 1, 5, 6, 7, 8, 4 ]
-------------------------

Algebra 1541

Quiver
[ 1, 2 ], [ 2, 4 ], [ 2, 8 ], [ 3, 1 ], [ 4, 6 ], [ 5, 6 ], [ 6, 3 ], [ 7, 1 ], [ 8, 7 ]

Relations
[ 4, 6, 3, 1, 2 ]
[ 8, 7, 1, 2 ]
[ 1, 2, 4, 6, 3 ]
[ 6, 3, 1, 2, 4 ]
[ 3, 1, 2, 4, 6 ]
[ 1, 2, 8, 7 ]
[ 7, 1, 2, 8 ]
[ 2, 4, 6, 3, 1 ] - [ 2, 8, 7, 1 ]

Cartan matrix
[1 1 0 1 0 1 0 1]
[1 1 1 1 0 1 1 1]
[1 1 1 1 0 0 0 1]
[1 0 1 1 0 1 0 0]
[1 1 1 0 1 1 0 1]
[1 1 1 0 0 1 0 1]
[1 1 0 1 0 1 1 0]
[1 0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra 1326   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1468   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1479   permutation [ 4, 6, 7, 3, 2, 8, 5, 1 ]
vertex  4 -> Algebra 1542   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1504   permutation [ 4, 1, 2, 3, 8, 6, 5, 7 ]
vertex  6 -> Algebra 1526   permutation [ 4, 5, 2, 8, 7, 1, 6, 3 ]
vertex  7 -> Algebra 1353   permutation [ 2, 5, 4, 6, 3, 1, 8, 7 ]
vertex  8 -> Algebra 1540   permutation [ 1, 8, 3, 4, 5, 6, 7, 2 ]
-------------------------

Algebra 1542

Quiver
[ 1, 4 ], [ 2, 4 ], [ 3, 1 ], [ 4, 6 ], [ 4, 8 ], [ 5, 6 ], [ 6, 2 ], [ 6, 3 ], [ 7, 1 ], [ 8, 7 ]

Relations
[ 4, 6, 2 ]
[ 1, 4, 6, 3 ]
[ 8, 7, 1, 4 ]
[ 2, 4, 6 ]
[ 3, 1, 4, 6 ]
[ 1, 4, 8, 7 ]
[ 7, 1, 4, 8 ]
[ 4, 6, 3, 1 ] - [ 4, 8, 7, 1 ]
[ 6, 2, 4 ] - [ 6, 3, 1, 4 ]

Cartan matrix
[1 0 0 1 0 1 0 1]
[0 1 0 1 0 0 1 1]
[1 0 1 1 0 0 0 1]
[1 0 1 1 0 1 1 1]
[1 1 1 1 1 1 0 1]
[1 1 1 1 0 1 0 1]
[1 0 0 1 0 1 1 0]
[1 0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra 1329   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1541   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1494   permutation [ 3, 1, 5, 6, 8, 7, 2, 4 ]
vertex  5 -> Algebra 1538   permutation [ 3, 4, 1, 8, 7, 6, 2, 5 ]
vertex  6 -> Algebra 1525   permutation [ 6, 5, 4, 8, 7, 1, 2, 3 ]
vertex  8 -> Algebra 1571   permutation [ 3, 1, 6, 8, 4, 7, 2, 5 ]
-------------------------

Algebra 1546

Quiver
[ 1, 4 ], [ 1, 7 ], [ 2, 4 ], [ 3, 1 ], [ 4, 3 ], [ 4, 5 ], [ 5, 1 ], [ 5, 6 ], [ 5, 8 ], [ 6, 4 ], [ 7, 5 ], [ 8, 7 ]

Relations
[ 7, 5, 1 ]
[ 1, 4, 3 ]
[ 3, 1, 4 ]
[ 6, 4, 5 ]
[ 8, 7, 5 ]
[ 4, 5, 6 ]
[ 7, 5, 8 ]
[ 4, 3, 1 ] - [ 4, 5, 1 ]
[ 5, 1, 4 ] - [ 5, 6, 4 ]
[ 1, 4, 5 ] - [ 1, 7, 5 ]
[ 5, 1, 7 ] - [ 5, 8, 7 ]

Cartan matrix
[1 0 0 1 1 0 1 0]
[1 1 1 1 1 0 1 1]
[1 0 1 0 0 0 1 0]
[1 0 1 1 1 0 1 1]
[1 0 0 1 1 1 1 1]
[0 0 1 1 0 1 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra 1565   permutation [ 5, 2, 6, 3, 4, 1, 8, 7 ]
vertex  2 -> Algebra 1385   permutation [ 5, 1, 6, 3, 2, 7, 8, 4 ]
vertex  3 -> Algebra 1344   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1365   permutation [ 5, 4, 6, 3, 1, 7, 8, 2 ]
-------------------------

Algebra 1550

Quiver
[ 1, 3 ], [ 2, 4 ], [ 3, 4 ], [ 4, 5 ], [ 5, 6 ], [ 6, 7 ], [ 7, 1 ], [ 7, 8 ]

Relations
[ 3, 4, 5, 6, 7, 1 ]
[ 4, 5, 6, 7, 1, 3 ]
[ 5, 6, 7, 1, 3, 4 ]
[ 6, 7, 1, 3, 4, 5 ]
[ 7, 1, 3, 4, 5, 6 ]
[ 1, 3, 4, 5, 6, 7 ]

Cartan matrix
[1 0 1 1 1 1 0 0]
[1 1 0 1 1 1 1 1]
[0 0 1 1 1 1 1 1]
[1 0 0 1 1 1 1 1]
[1 0 1 0 1 1 1 1]
[1 0 1 1 0 1 1 1]
[1 0 1 1 1 0 1 1]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra 1524   permutation [ 6, 1, 4, 5, 2, 7, 8, 3 ]
vertex  4 -> Algebra 1522   permutation [ 6, 3, 4, 2, 5, 7, 8, 1 ]
vertex  7 -> Algebra 1353   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1573   permutation [ 8, 5, 6, 2, 4, 7, 1, 3 ]
-------------------------

Algebra 1556

Quiver
[ 1, 2 ], [ 2, 3 ], [ 2, 5 ], [ 2, 8 ], [ 3, 4 ], [ 4, 2 ], [ 5, 1 ], [ 5, 7 ], [ 6, 7 ], [ 7, 2 ], [ 8, 1 ], [ 8, 4 ]

Relations
[ 3, 4, 2 ]
[ 4, 2, 3 ]
[ 1, 2, 5 ]
[ 7, 2, 5 ]
[ 2, 5, 7 ]
[ 1, 2, 8 ]
[ 4, 2, 8 ]
[ 2, 5, 1 ] - [ 2, 8, 1 ]
[ 5, 1, 2 ] - [ 5, 7, 2 ]
[ 8, 1, 2 ] - [ 8, 4, 2 ]
[ 2, 3, 4 ] - [ 2, 8, 4 ]

Cartan matrix
[1 1 1 0 0 0 0 0]
[1 1 1 1 1 0 0 1]
[0 0 1 1 0 0 0 0]
[0 1 0 1 1 0 0 0]
[1 1 1 0 1 0 1 0]
[0 1 1 1 0 1 1 1]
[0 1 1 1 0 0 1 1]
[1 1 0 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra 1565   permutation [ 1, 6, 5, 3, 7, 2, 8, 4 ]
vertex  3 -> Algebra 1418   permutation [ 3, 8, 5, 6, 7, 1, 4, 2 ]
vertex  6 -> Algebra 1466   permutation [ 1, 2, 3, 8, 4, 7, 6, 5 ]
vertex  8 -> Algebra 1373   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1558

Quiver
[ 1, 2 ], [ 1, 3 ], [ 2, 6 ], [ 2, 8 ], [ 3, 8 ], [ 4, 2 ], [ 6, 1 ], [ 6, 7 ], [ 7, 2 ], [ 8, 1 ], [ 8, 4 ], [ 8, 5 ]

Relations
[ 3, 8, 1 ]
[ 8, 1, 3 ]
[ 2, 8, 4 ]
[ 1, 2, 6 ]
[ 7, 2, 6 ]
[ 2, 6, 7 ]
[ 4, 2, 8 ]
[ 2, 6, 1 ] - [ 2, 8, 1 ]
[ 6, 1, 2 ] - [ 6, 7, 2 ]
[ 8, 1, 2 ] - [ 8, 4, 2 ]
[ 1, 2, 8 ] - [ 1, 3, 8 ]

Cartan matrix
[1 1 1 0 1 0 0 1]
[1 1 0 0 1 1 0 1]
[0 0 1 1 1 0 0 1]
[0 1 0 1 0 1 0 0]
[0 0 0 0 1 0 0 0]
[1 1 1 0 1 1 1 1]
[0 1 0 0 1 0 1 1]
[1 1 0 1 1 0 0 1]

Good mutations
vertex  1 -> Algebra 1444   permutation [ 4, 6, 3, 7, 2, 8, 5, 1 ]
vertex  3 -> Algebra 1482   permutation [ 3, 1, 7, 5, 2, 6, 4, 8 ]
vertex  5 -> Algebra 1561   permutation [ 8, 4, 6, 3, 7, 2, 5, 1 ]
vertex  8 -> Algebra 1386   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1561

Quiver
[ 1, 2 ], [ 1, 8 ], [ 2, 6 ], [ 3, 5 ], [ 3, 8 ], [ 4, 1 ], [ 5, 6 ], [ 6, 1 ], [ 6, 3 ], [ 7, 1 ], [ 8, 4 ], [ 8, 6 ]

Relations
[ 2, 6, 1 ]
[ 6, 1, 2 ]
[ 5, 6, 3 ]
[ 8, 6, 3 ]
[ 1, 8, 4 ]
[ 6, 3, 5 ]
[ 4, 1, 8 ]
[ 8, 4, 1 ] - [ 8, 6, 1 ]
[ 1, 2, 6 ] - [ 1, 8, 6 ]
[ 3, 5, 6 ] - [ 3, 8, 6 ]
[ 6, 1, 8 ] - [ 6, 3, 8 ]

Cartan matrix
[1 1 0 0 0 1 0 1]
[0 1 1 0 0 1 0 0]
[1 0 1 1 1 1 0 1]
[1 1 0 1 0 0 0 0]
[1 0 0 0 1 1 0 0]
[1 0 1 0 0 1 0 1]
[1 1 0 0 0 1 1 1]
[1 0 0 1 0 1 0 1]

Good mutations
vertex  1 -> Algebra 1516   permutation [ 7, 6, 3, 5, 8, 2, 4, 1 ]
vertex  4 -> Algebra 1571   permutation [ 4, 8, 1, 5, 6, 3, 2, 7 ]
vertex  7 -> Algebra 1558   permutation [ 8, 6, 4, 2, 7, 3, 5, 1 ]
vertex  8 -> Algebra 1390   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1565

Quiver
[ 1, 3 ], [ 1, 7 ], [ 2, 5 ], [ 3, 5 ], [ 4, 8 ], [ 5, 6 ], [ 6, 1 ], [ 6, 4 ], [ 7, 8 ], [ 8, 6 ]

Relations
[ 3, 5, 6, 1 ]
[ 7, 8, 6, 1 ]
[ 5, 6, 1, 3 ]
[ 8, 6, 4 ]
[ 6, 1, 3, 5 ]
[ 4, 8, 6 ]
[ 8, 6, 1, 7 ]
[ 1, 3, 5, 6 ] - [ 1, 7, 8, 6 ]
[ 6, 1, 7, 8 ] - [ 6, 4, 8 ]

Cartan matrix
[1 0 1 0 1 1 1 1]
[1 1 0 1 1 1 1 1]
[0 0 1 1 1 1 0 0]
[0 0 0 1 0 0 0 1]
[1 0 0 1 1 1 1 1]
[1 0 1 1 0 1 1 1]
[0 0 0 0 0 1 1 1]
[1 0 1 0 0 1 0 1]

Good mutations
vertex  1 -> Algebra 1556   permutation [ 1, 6, 4, 8, 3, 2, 5, 7 ]
vertex  2 -> Algebra 1539   permutation [ 6, 1, 4, 7, 8, 5, 2, 3 ]
vertex  4 -> Algebra 1414   permutation [ 4, 1, 3, 2, 5, 7, 8, 6 ]
vertex  6 -> Algebra 1546   permutation [ 6, 2, 4, 5, 1, 3, 8, 7 ]
-------------------------

Algebra 1571

Quiver
[ 1, 2 ], [ 2, 5 ], [ 3, 1 ], [ 3, 7 ], [ 4, 5 ], [ 5, 3 ], [ 5, 6 ], [ 6, 2 ], [ 6, 4 ], [ 7, 5 ], [ 8, 3 ]

Relations
[ 2, 5, 3, 1 ]
[ 1, 2, 5, 3 ]
[ 7, 5, 3 ]
[ 5, 6, 4 ]
[ 2, 5, 6 ]
[ 4, 5, 6 ]
[ 5, 3, 7 ]
[ 5, 3, 1, 2 ] - [ 5, 6, 2 ]
[ 3, 1, 2, 5 ] - [ 3, 7, 5 ]
[ 6, 2, 5 ] - [ 6, 4, 5 ]

Cartan matrix
[1 1 0 0 1 0 0 0]
[0 1 1 0 1 0 0 0]
[1 1 1 0 1 0 1 0]
[1 0 1 1 1 0 0 0]
[1 1 1 0 1 1 0 0]
[0 1 1 1 1 1 0 0]
[0 0 0 0 1 1 1 0]
[1 1 1 0 1 0 1 1]

Good mutations
vertex  1 -> Algebra 1561   permutation [ 3, 7, 6, 1, 4, 5, 8, 2 ]
vertex  2 -> Algebra 1523   permutation [ 2, 5, 1, 4, 8, 3, 6, 7 ]
vertex  3 -> Algebra 1463   permutation [ 2, 5, 3, 8, 7, 1, 4, 6 ]
vertex  4 -> Algebra 1542   permutation [ 2, 7, 1, 5, 8, 3, 6, 4 ]
vertex  7 -> Algebra 1540   permutation [ 2, 4, 1, 7, 8, 3, 6, 5 ]
vertex  8 -> Algebra 1482   permutation [ 1, 2, 4, 8, 5, 6, 7, 3 ]
-------------------------

Algebra 1573

Quiver
[ 1, 6 ], [ 2, 3 ], [ 3, 6 ], [ 4, 5 ], [ 5, 2 ], [ 6, 7 ], [ 7, 8 ], [ 8, 5 ]

Relations
[ 3, 6, 7, 8, 5, 2 ]
[ 6, 7, 8, 5, 2, 3 ]
[ 2, 3, 6, 7, 8, 5 ]
[ 7, 8, 5, 2, 3, 6 ]
[ 8, 5, 2, 3, 6, 7 ]
[ 5, 2, 3, 6, 7, 8 ]

Cartan matrix
[1 1 0 0 1 1 1 1]
[0 1 1 0 0 1 1 1]
[0 0 1 0 1 1 1 1]
[0 1 1 1 1 1 1 0]
[0 1 1 0 1 1 1 0]
[0 1 0 0 1 1 1 1]
[0 1 1 0 1 0 1 1]
[0 1 1 0 1 1 0 1]

Good mutations
vertex  1 -> Algebra 1550   permutation [ 7, 4, 8, 5, 2, 3, 6, 1 ]
vertex  4 -> Algebra 1550   permutation [ 2, 1, 3, 6, 7, 8, 5, 4 ]
vertex  5 -> Algebra 1540   permutation [ 8, 4, 7, 3, 1, 6, 5, 2 ]
vertex  6 -> Algebra 1540   permutation [ 3, 1, 2, 8, 4, 5, 6, 7 ]
-------------------------



==> anc/txt/E8_13.txt <==
Algebra  466

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 8 ], [ 4, 3 ], [ 4, 6 ], [ 5, 4 ], [ 6, 5 ], [ 6, 7 ], [ 8, 2 ], [ 8, 4 ]

Relations
[ 3, 8, 2 ]
[ 3, 8, 4 ]
[ 6, 5, 4 ]
[ 4, 6, 5 ]
[ 5, 4, 6 ]
[ 2, 3, 8 ]
[ 4, 3, 8 ]
[ 8, 2, 3 ] - [ 8, 4, 3 ]

Cartan matrix
[1 1 1 0 0 0 0 0]
[0 1 1 0 0 0 0 0]
[0 0 1 0 0 0 0 1]
[0 0 1 1 0 1 1 0]
[0 0 1 1 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 1 1 0 1 1 1]

Good mutations
vertex  1 -> Algebra  622   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  900   permutation [ 1, 2, 8, 5, 6, 4, 7, 3 ]
vertex  7 -> Algebra  905   permutation [ 1, 2, 8, 5, 4, 7, 6, 3 ]
-------------------------

Algebra  472

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 8 ], [ 4, 3 ], [ 4, 5 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 2 ], [ 8, 4 ]

Relations
[ 3, 8, 2 ]
[ 3, 8, 4 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 2, 3, 8 ]
[ 4, 3, 8 ]
[ 8, 2, 3 ] - [ 8, 4, 3 ]

Cartan matrix
[1 1 1 0 0 0 0 0]
[0 1 1 0 0 0 0 0]
[0 0 1 0 0 0 0 1]
[0 0 1 1 1 0 1 0]
[0 0 0 0 1 0 1 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 1 0]
[0 1 1 1 1 0 1 1]

Good mutations
vertex  1 -> Algebra  628   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  925   permutation [ 1, 2, 8, 5, 6, 4, 7, 3 ]
-------------------------

Algebra  622

Quiver
[ 1, 2 ], [ 1, 3 ], [ 3, 8 ], [ 4, 3 ], [ 4, 6 ], [ 5, 4 ], [ 6, 5 ], [ 6, 7 ], [ 8, 1 ], [ 8, 4 ]

Relations
[ 3, 8, 1 ]
[ 3, 8, 4 ]
[ 6, 5, 4 ]
[ 4, 6, 5 ]
[ 5, 4, 6 ]
[ 1, 3, 8 ]
[ 4, 3, 8 ]
[ 8, 1, 3 ] - [ 8, 4, 3 ]

Cartan matrix
[1 1 1 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[0 0 1 0 0 0 0 1]
[0 0 1 1 0 1 1 0]
[0 0 1 1 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 1 1 0 1 1 1]

Good mutations
vertex  2 -> Algebra  466   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra 1075   permutation [ 2, 1, 8, 5, 6, 4, 7, 3 ]
vertex  7 -> Algebra 1081   permutation [ 2, 1, 8, 5, 4, 7, 6, 3 ]
-------------------------

Algebra  628

Quiver
[ 1, 2 ], [ 1, 3 ], [ 3, 8 ], [ 4, 3 ], [ 4, 5 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 1 ], [ 8, 4 ]

Relations
[ 3, 8, 1 ]
[ 3, 8, 4 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 1, 3, 8 ]
[ 4, 3, 8 ]
[ 8, 1, 3 ] - [ 8, 4, 3 ]

Cartan matrix
[1 1 1 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[0 0 1 0 0 0 0 1]
[0 0 1 1 1 0 1 0]
[0 0 0 0 1 0 1 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 1 0]
[1 1 1 1 1 0 1 1]

Good mutations
vertex  2 -> Algebra  472   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1101   permutation [ 2, 1, 8, 5, 6, 4, 7, 3 ]
-------------------------

Algebra  645

Quiver
[ 1, 4 ], [ 2, 3 ], [ 3, 4 ], [ 4, 8 ], [ 5, 1 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 1 ], [ 8, 3 ]

Relations
[ 4, 8, 1 ]
[ 4, 8, 3 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 1, 4, 8 ]
[ 3, 4, 8 ]
[ 8, 1, 4 ] - [ 8, 3, 4 ]

Cartan matrix
[1 0 0 1 0 0 0 0]
[0 1 1 1 0 0 0 0]
[0 0 1 1 0 0 0 0]
[0 0 0 1 0 0 0 1]
[1 0 0 1 1 0 1 0]
[1 0 0 1 1 1 0 0]
[0 0 0 0 0 1 1 0]
[1 0 1 1 0 0 0 1]

Good mutations
vertex  2 -> Algebra  751   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  905   permutation [ 2, 3, 8, 6, 1, 7, 5, 4 ]
-------------------------

Algebra  751

Quiver
[ 1, 4 ], [ 2, 3 ], [ 2, 4 ], [ 4, 8 ], [ 5, 1 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 1 ], [ 8, 2 ]

Relations
[ 4, 8, 1 ]
[ 4, 8, 2 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 1, 4, 8 ]
[ 2, 4, 8 ]
[ 8, 1, 4 ] - [ 8, 2, 4 ]

Cartan matrix
[1 0 0 1 0 0 0 0]
[0 1 1 1 0 0 0 0]
[0 0 1 0 0 0 0 0]
[0 0 0 1 0 0 0 1]
[1 0 0 1 1 0 1 0]
[1 0 0 1 1 1 0 0]
[0 0 0 0 0 1 1 0]
[1 1 1 1 0 0 0 1]

Good mutations
vertex  3 -> Algebra  645   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1081   permutation [ 3, 2, 8, 6, 1, 7, 5, 4 ]
-------------------------

Algebra  900

Quiver
[ 1, 2 ], [ 2, 8 ], [ 3, 2 ], [ 3, 6 ], [ 4, 5 ], [ 5, 6 ], [ 6, 7 ], [ 6, 8 ], [ 7, 5 ], [ 8, 3 ]

Relations
[ 8, 3, 2 ]
[ 2, 8, 3 ]
[ 6, 8, 3 ]
[ 6, 7, 5 ]
[ 7, 5, 6 ]
[ 8, 3, 6 ]
[ 5, 6, 7 ]
[ 3, 2, 8 ] - [ 3, 6, 8 ]

Cartan matrix
[1 1 0 0 0 0 0 1]
[0 1 0 0 0 0 0 1]
[0 1 1 0 0 1 1 1]
[0 0 0 1 1 1 0 1]
[0 0 0 0 1 1 0 1]
[0 0 0 0 0 1 1 1]
[0 0 0 0 1 0 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra 1075   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  925   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  5 -> Algebra  466   permutation [ 1, 2, 8, 6, 4, 5, 7, 3 ]
-------------------------

Algebra  905

Quiver
[ 1, 2 ], [ 2, 8 ], [ 3, 2 ], [ 3, 5 ], [ 4, 5 ], [ 5, 7 ], [ 5, 8 ], [ 6, 7 ], [ 7, 4 ], [ 8, 3 ]

Relations
[ 8, 3, 2 ]
[ 2, 8, 3 ]
[ 5, 8, 3 ]
[ 5, 7, 4 ]
[ 7, 4, 5 ]
[ 8, 3, 5 ]
[ 4, 5, 7 ]
[ 3, 2, 8 ] - [ 3, 5, 8 ]

Cartan matrix
[1 1 0 0 0 0 0 1]
[0 1 0 0 0 0 0 1]
[0 1 1 0 1 0 1 1]
[0 0 0 1 1 0 0 1]
[0 0 0 0 1 0 1 1]
[0 0 0 1 0 1 1 0]
[0 0 0 1 0 0 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra 1081   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  466   permutation [ 1, 2, 8, 5, 4, 7, 6, 3 ]
vertex  7 -> Algebra  645   permutation [ 5, 1, 2, 8, 7, 4, 6, 3 ]
-------------------------

Algebra  925

Quiver
[ 1, 2 ], [ 2, 8 ], [ 3, 2 ], [ 3, 6 ], [ 4, 5 ], [ 4, 6 ], [ 6, 7 ], [ 6, 8 ], [ 7, 4 ], [ 8, 3 ]

Relations
[ 8, 3, 2 ]
[ 2, 8, 3 ]
[ 6, 8, 3 ]
[ 6, 7, 4 ]
[ 7, 4, 6 ]
[ 8, 3, 6 ]
[ 4, 6, 7 ]
[ 3, 2, 8 ] - [ 3, 6, 8 ]

Cartan matrix
[1 1 0 0 0 0 0 1]
[0 1 0 0 0 0 0 1]
[0 1 1 0 0 1 1 1]
[0 0 0 1 1 1 0 1]
[0 0 0 0 1 0 0 0]
[0 0 0 0 0 1 1 1]
[0 0 0 1 1 0 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra 1101   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  472   permutation [ 1, 2, 8, 6, 4, 5, 7, 3 ]
vertex  5 -> Algebra  900   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
-------------------------

Algebra 1075

Quiver
[ 2, 1 ], [ 2, 8 ], [ 3, 2 ], [ 3, 6 ], [ 4, 5 ], [ 5, 6 ], [ 6, 7 ], [ 6, 8 ], [ 7, 5 ], [ 8, 3 ]

Relations
[ 8, 3, 2 ]
[ 2, 8, 3 ]
[ 6, 8, 3 ]
[ 6, 7, 5 ]
[ 7, 5, 6 ]
[ 8, 3, 6 ]
[ 5, 6, 7 ]
[ 3, 2, 8 ] - [ 3, 6, 8 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 0 0 0 0 0 1]
[1 1 1 0 0 1 1 1]
[0 0 0 1 1 1 0 1]
[0 0 0 0 1 1 0 1]
[0 0 0 0 0 1 1 1]
[0 0 0 0 1 0 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  900   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1101   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  5 -> Algebra  622   permutation [ 2, 1, 8, 6, 4, 5, 7, 3 ]
-------------------------

Algebra 1081

Quiver
[ 2, 1 ], [ 2, 8 ], [ 3, 2 ], [ 3, 5 ], [ 4, 5 ], [ 5, 7 ], [ 5, 8 ], [ 6, 7 ], [ 7, 4 ], [ 8, 3 ]

Relations
[ 8, 3, 2 ]
[ 2, 8, 3 ]
[ 5, 8, 3 ]
[ 5, 7, 4 ]
[ 7, 4, 5 ]
[ 8, 3, 5 ]
[ 4, 5, 7 ]
[ 3, 2, 8 ] - [ 3, 5, 8 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 0 0 0 0 0 1]
[1 1 1 0 1 0 1 1]
[0 0 0 1 1 0 0 1]
[0 0 0 0 1 0 1 1]
[0 0 0 1 0 1 1 0]
[0 0 0 1 0 0 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  905   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  622   permutation [ 2, 1, 8, 5, 4, 7, 6, 3 ]
vertex  7 -> Algebra  751   permutation [ 5, 2, 1, 8, 7, 4, 6, 3 ]
-------------------------

Algebra 1101

Quiver
[ 2, 1 ], [ 2, 8 ], [ 3, 2 ], [ 3, 6 ], [ 4, 5 ], [ 4, 6 ], [ 6, 7 ], [ 6, 8 ], [ 7, 4 ], [ 8, 3 ]

Relations
[ 8, 3, 2 ]
[ 2, 8, 3 ]
[ 6, 8, 3 ]
[ 6, 7, 4 ]
[ 7, 4, 6 ]
[ 8, 3, 6 ]
[ 4, 6, 7 ]
[ 3, 2, 8 ] - [ 3, 6, 8 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 0 0 0 0 0 1]
[1 1 1 0 0 1 1 1]
[0 0 0 1 1 1 0 1]
[0 0 0 0 1 0 0 0]
[0 0 0 0 0 1 1 1]
[0 0 0 1 1 0 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  925   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  628   permutation [ 2, 1, 8, 6, 4, 5, 7, 3 ]
vertex  5 -> Algebra 1075   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
-------------------------



==> anc/txt/E8_14.txt <==
Algebra  681

Quiver
[ 1, 7 ], [ 1, 8 ], [ 2, 3 ], [ 3, 4 ], [ 3, 5 ], [ 4, 2 ], [ 4, 8 ], [ 5, 1 ], [ 5, 6 ], [ 6, 3 ], [ 7, 5 ], [ 8, 3 ]

Relations
[ 7, 5, 1 ]
[ 8, 3, 5, 1 ]
[ 3, 4, 2 ]
[ 2, 3, 4 ]
[ 8, 3, 4 ]
[ 6, 3, 5 ]
[ 3, 5, 6 ]
[ 5, 1, 7 ]
[ 4, 2, 3 ] - [ 4, 8, 3 ]
[ 5, 1, 8, 3 ] - [ 5, 6, 3 ]
[ 1, 7, 5 ] - [ 1, 8, 3, 5 ]
[ 3, 4, 8 ] - [ 3, 5, 1, 8 ]

Cartan matrix
[1 0 1 0 1 0 1 1]
[1 1 1 0 1 0 0 0]
[1 0 1 1 1 0 0 1]
[0 1 1 1 1 0 0 1]
[1 0 1 0 1 1 0 1]
[0 0 1 1 0 1 0 0]
[0 0 0 0 1 1 1 0]
[0 0 1 0 1 0 0 1]

Good mutations
vertex  2 -> Algebra  860   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1192   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1193   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  797

Quiver
[ 1, 2 ], [ 2, 8 ], [ 3, 4 ], [ 4, 5 ], [ 5, 6 ], [ 6, 7 ], [ 7, 2 ], [ 8, 3 ]

Relations
[ 8, 3, 4, 5, 6, 7, 2 ]
[ 4, 5, 6, 7, 2, 8, 3 ]
[ 5, 6, 7, 2, 8, 3, 4 ]
[ 6, 7, 2, 8, 3, 4, 5 ]
[ 7, 2, 8, 3, 4, 5, 6 ]
[ 2, 8, 3, 4, 5, 6, 7 ]
[ 3, 4, 5, 6, 7, 2, 8 ]

Cartan matrix
[1 1 1 1 1 1 0 1]
[0 1 1 1 1 1 0 1]
[0 1 1 1 1 1 1 0]
[0 1 0 1 1 1 1 1]
[0 1 1 0 1 1 1 1]
[0 1 1 1 0 1 1 1]
[0 1 1 1 1 0 1 1]
[0 0 1 1 1 1 1 1]

Good mutations
vertex  1 -> Algebra  997   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1185   permutation [ 6, 1, 8, 2, 3, 4, 5, 7 ]
-------------------------

Algebra  860

Quiver
[ 1, 7 ], [ 1, 8 ], [ 2, 3 ], [ 2, 5 ], [ 3, 4 ], [ 4, 8 ], [ 5, 1 ], [ 5, 6 ], [ 6, 2 ], [ 7, 5 ], [ 8, 2 ]

Relations
[ 7, 5, 1 ]
[ 8, 2, 5, 1 ]
[ 3, 4, 8, 2 ]
[ 4, 8, 2, 3 ]
[ 8, 2, 3, 4 ]
[ 6, 2, 5 ]
[ 2, 5, 6 ]
[ 5, 1, 7 ]
[ 5, 1, 8, 2 ] - [ 5, 6, 2 ]
[ 1, 7, 5 ] - [ 1, 8, 2, 5 ]
[ 2, 3, 4, 8 ] - [ 2, 5, 1, 8 ]

Cartan matrix
[1 1 1 0 1 0 1 1]
[1 1 1 1 1 0 0 1]
[0 0 1 1 0 0 0 1]
[0 1 0 1 1 0 0 1]
[1 1 1 0 1 1 0 1]
[0 1 1 1 0 1 0 0]
[0 0 0 0 1 1 1 0]
[0 1 1 0 1 0 0 1]

Good mutations
vertex  1 -> Algebra 1370   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  877   permutation [ 1, 5, 3, 4, 2, 6, 7, 8 ]
vertex  3 -> Algebra  681   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1371   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1372   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  877

Quiver
[ 1, 7 ], [ 1, 8 ], [ 2, 1 ], [ 2, 5 ], [ 3, 4 ], [ 3, 5 ], [ 4, 8 ], [ 5, 6 ], [ 5, 8 ], [ 6, 3 ], [ 7, 2 ], [ 8, 2 ], [ 8, 3 ]

Relations
[ 7, 2, 1 ]
[ 8, 2, 1 ]
[ 5, 8, 2 ]
[ 4, 8, 3 ]
[ 8, 3, 4 ]
[ 6, 3, 5 ]
[ 3, 5, 6 ]
[ 2, 1, 7 ]
[ 1, 7, 2 ] - [ 1, 8, 2 ]
[ 5, 6, 3 ] - [ 5, 8, 3 ]
[ 8, 2, 5 ] - [ 8, 3, 5 ]
[ 2, 1, 8 ] - [ 2, 5, 8 ]
[ 3, 4, 8 ] - [ 3, 5, 8 ]

Cartan matrix
[1 1 1 0 1 0 1 1]
[1 1 1 0 1 1 0 1]
[0 0 1 1 1 0 0 1]
[0 1 0 1 0 0 0 1]
[0 0 1 0 1 1 0 1]
[0 0 1 1 0 1 0 0]
[0 1 0 0 1 1 1 0]
[0 1 1 0 1 0 0 1]

Good mutations
vertex  1 -> Algebra 1400   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  860   permutation [ 1, 5, 3, 4, 2, 6, 7, 8 ]
vertex  7 -> Algebra 1193   permutation [ 5, 1, 8, 7, 3, 4, 6, 2 ]
vertex  8 -> Algebra 1401   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  997

Quiver
[ 2, 1 ], [ 2, 8 ], [ 3, 4 ], [ 4, 5 ], [ 5, 6 ], [ 6, 7 ], [ 7, 2 ], [ 8, 3 ]

Relations
[ 8, 3, 4, 5, 6, 7, 2 ]
[ 4, 5, 6, 7, 2, 8, 3 ]
[ 5, 6, 7, 2, 8, 3, 4 ]
[ 6, 7, 2, 8, 3, 4, 5 ]
[ 7, 2, 8, 3, 4, 5, 6 ]
[ 2, 8, 3, 4, 5, 6, 7 ]
[ 3, 4, 5, 6, 7, 2, 8 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 1 1 1 0 1]
[1 1 1 1 1 1 1 0]
[1 1 0 1 1 1 1 1]
[1 1 1 0 1 1 1 1]
[1 1 1 1 0 1 1 1]
[1 1 1 1 1 0 1 1]
[0 0 1 1 1 1 1 1]

Good mutations
vertex  1 -> Algebra  797   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1247   permutation [ 1, 3, 4, 5, 6, 7, 2, 8 ]
-------------------------

Algebra 1185

Quiver
[ 1, 8 ], [ 2, 3 ], [ 3, 4 ], [ 3, 5 ], [ 4, 2 ], [ 4, 8 ], [ 5, 6 ], [ 6, 7 ], [ 7, 1 ], [ 8, 3 ]

Relations
[ 8, 3, 5, 6, 7, 1 ]
[ 3, 4, 2 ]
[ 5, 6, 7, 1, 8, 3 ]
[ 2, 3, 4 ]
[ 8, 3, 4 ]
[ 6, 7, 1, 8, 3, 5 ]
[ 7, 1, 8, 3, 5, 6 ]
[ 1, 8, 3, 5, 6, 7 ]
[ 4, 2, 3 ] - [ 4, 8, 3 ]
[ 3, 4, 8 ] - [ 3, 5, 6, 7, 1, 8 ]

Cartan matrix
[1 0 1 0 1 1 0 1]
[1 1 1 0 1 1 1 0]
[1 0 1 1 1 1 1 1]
[0 1 1 1 1 1 1 1]
[1 0 0 0 1 1 1 1]
[1 0 1 0 0 1 1 1]
[1 0 1 0 1 0 1 1]
[0 0 1 0 1 1 1 1]

Good mutations
vertex  2 -> Algebra 1364   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  797   permutation [ 2, 4, 5, 6, 7, 1, 8, 3 ]
vertex  5 -> Algebra 1192   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  8 -> Algebra 1284   permutation [ 2, 8, 5, 6, 7, 1, 4, 3 ]
-------------------------

Algebra 1192

Quiver
[ 1, 8 ], [ 2, 3 ], [ 3, 4 ], [ 3, 5 ], [ 4, 2 ], [ 4, 8 ], [ 5, 6 ], [ 5, 7 ], [ 6, 3 ], [ 7, 1 ], [ 8, 3 ]

Relations
[ 8, 3, 5, 7, 1 ]
[ 3, 4, 2 ]
[ 2, 3, 4 ]
[ 8, 3, 4 ]
[ 6, 3, 5 ]
[ 7, 1, 8, 3, 5 ]
[ 3, 5, 6 ]
[ 1, 8, 3, 5, 7 ]
[ 4, 2, 3 ] - [ 4, 8, 3 ]
[ 5, 6, 3 ] - [ 5, 7, 1, 8, 3 ]
[ 3, 4, 8 ] - [ 3, 5, 7, 1, 8 ]

Cartan matrix
[1 0 1 0 1 0 0 1]
[1 1 1 0 1 0 1 0]
[1 0 1 1 1 0 1 1]
[0 1 1 1 1 0 1 1]
[1 0 1 0 1 1 1 1]
[0 0 1 1 0 1 0 0]
[1 0 1 0 0 0 1 1]
[0 0 1 0 1 0 1 1]

Good mutations
vertex  2 -> Algebra 1371   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra 1185   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  7 -> Algebra  681   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1391   permutation [ 2, 8, 5, 6, 7, 1, 4, 3 ]
-------------------------

Algebra 1193

Quiver
[ 1, 3 ], [ 1, 7 ], [ 2, 3 ], [ 3, 5 ], [ 3, 8 ], [ 4, 2 ], [ 5, 1 ], [ 5, 6 ], [ 6, 3 ], [ 7, 5 ], [ 8, 1 ], [ 8, 4 ]

Relations
[ 7, 5, 1 ]
[ 3, 8, 4, 2 ]
[ 2, 3, 8, 4 ]
[ 6, 3, 5 ]
[ 3, 5, 6 ]
[ 5, 1, 7 ]
[ 1, 3, 8 ]
[ 4, 2, 3, 8 ]
[ 3, 5, 1 ] - [ 3, 8, 1 ]
[ 5, 1, 3 ] - [ 5, 6, 3 ]
[ 8, 1, 3 ] - [ 8, 4, 2, 3 ]
[ 1, 3, 5 ] - [ 1, 7, 5 ]

Cartan matrix
[1 0 1 0 1 0 1 0]
[1 1 1 0 1 0 0 1]
[1 0 1 1 1 0 0 1]
[0 1 1 1 1 0 0 0]
[1 0 1 0 1 1 0 0]
[0 0 1 1 0 1 0 1]
[0 0 0 0 1 1 1 0]
[1 1 1 1 1 0 1 1]

Good mutations
vertex  1 -> Algebra 1371   permutation [ 2, 1, 5, 6, 8, 7, 4, 3 ]
vertex  2 -> Algebra 1372   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1507   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  877   permutation [ 2, 8, 5, 6, 1, 7, 4, 3 ]
vertex  7 -> Algebra 1391   permutation [ 2, 8, 5, 6, 7, 1, 4, 3 ]
vertex  8 -> Algebra  681   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1216

Quiver
[ 1, 7 ], [ 2, 3 ], [ 3, 4 ], [ 3, 5 ], [ 4, 2 ], [ 5, 1 ], [ 5, 6 ], [ 5, 8 ], [ 6, 3 ], [ 7, 5 ], [ 8, 2 ], [ 8, 7 ]

Relations
[ 7, 5, 1 ]
[ 4, 2, 3 ]
[ 2, 3, 4 ]
[ 1, 7, 5 ]
[ 6, 3, 5 ]
[ 3, 5, 6 ]
[ 2, 3, 5, 8 ]
[ 7, 5, 8 ]
[ 3, 4, 2 ] - [ 3, 5, 8, 2 ]
[ 5, 6, 3 ] - [ 5, 8, 2, 3 ]
[ 8, 2, 3, 5 ] - [ 8, 7, 5 ]
[ 5, 1, 7 ] - [ 5, 8, 7 ]

Cartan matrix
[1 0 0 0 0 0 1 0]
[1 1 1 0 1 0 0 0]
[1 1 1 1 1 0 1 1]
[0 1 0 1 0 0 0 0]
[1 1 1 0 1 1 1 1]
[0 0 1 1 0 1 0 0]
[0 0 0 0 1 1 1 0]
[0 1 1 0 1 0 1 1]

Good mutations
vertex  1 -> Algebra 1515   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1244   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1507   permutation [ 1, 2, 5, 4, 8, 6, 7, 3 ]
-------------------------

Algebra 1244

Quiver
[ 1, 7 ], [ 2, 3 ], [ 3, 4 ], [ 4, 5 ], [ 5, 1 ], [ 5, 6 ], [ 5, 8 ], [ 6, 4 ], [ 7, 5 ], [ 8, 2 ], [ 8, 7 ]

Relations
[ 7, 5, 1 ]
[ 3, 4, 5, 8, 2 ]
[ 4, 5, 8, 2, 3 ]
[ 1, 7, 5 ]
[ 6, 4, 5 ]
[ 4, 5, 6 ]
[ 2, 3, 4, 5, 8 ]
[ 7, 5, 8 ]
[ 5, 6, 4 ] - [ 5, 8, 2, 3, 4 ]
[ 8, 2, 3, 4, 5 ] - [ 8, 7, 5 ]
[ 5, 1, 7 ] - [ 5, 8, 7 ]

Cartan matrix
[1 0 0 0 0 0 1 0]
[1 1 1 1 1 0 0 0]
[1 0 1 1 1 0 1 1]
[1 1 0 1 1 0 1 1]
[1 1 1 1 1 1 1 1]
[0 0 0 1 0 1 0 0]
[0 0 0 0 1 1 1 0]
[0 1 1 1 1 0 1 1]

Good mutations
vertex  1 -> Algebra 1520   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1216   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  6 -> Algebra 1247   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  8 -> Algebra 1401   permutation [ 2, 4, 8, 6, 1, 7, 3, 5 ]
-------------------------

Algebra 1247

Quiver
[ 1, 7 ], [ 2, 3 ], [ 3, 4 ], [ 4, 5 ], [ 5, 6 ], [ 6, 1 ], [ 6, 8 ], [ 7, 6 ], [ 8, 2 ], [ 8, 7 ]

Relations
[ 7, 6, 1 ]
[ 3, 4, 5, 6, 8, 2 ]
[ 4, 5, 6, 8, 2, 3 ]
[ 5, 6, 8, 2, 3, 4 ]
[ 6, 8, 2, 3, 4, 5 ]
[ 1, 7, 6 ]
[ 2, 3, 4, 5, 6, 8 ]
[ 7, 6, 8 ]
[ 8, 2, 3, 4, 5, 6 ] - [ 8, 7, 6 ]
[ 6, 1, 7 ] - [ 6, 8, 7 ]

Cartan matrix
[1 0 0 0 0 0 1 0]
[1 1 1 1 1 1 0 0]
[1 0 1 1 1 1 1 1]
[1 1 0 1 1 1 1 1]
[1 1 1 0 1 1 1 1]
[1 1 1 1 0 1 1 1]
[0 0 0 0 0 1 1 0]
[0 1 1 1 1 1 1 1]

Good mutations
vertex  1 -> Algebra 1364   permutation [ 5, 8, 7, 1, 2, 3, 4, 6 ]
vertex  5 -> Algebra 1244   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  7 -> Algebra  997   permutation [ 1, 7, 2, 3, 4, 5, 6, 8 ]
vertex  8 -> Algebra 1279   permutation [ 5, 2, 1, 7, 8, 3, 4, 6 ]
-------------------------

Algebra 1279

Quiver
[ 1, 8 ], [ 2, 5 ], [ 2, 6 ], [ 3, 4 ], [ 4, 5 ], [ 5, 8 ], [ 6, 7 ], [ 7, 1 ], [ 8, 2 ], [ 8, 3 ]

Relations
[ 8, 2, 6, 7, 1 ]
[ 5, 8, 2 ]
[ 6, 7, 1, 8, 2 ]
[ 4, 5, 8, 3 ]
[ 5, 8, 3, 4 ]
[ 7, 1, 8, 2, 6 ]
[ 1, 8, 2, 6, 7 ]
[ 3, 4, 5, 8 ]
[ 8, 2, 5 ] - [ 8, 3, 4, 5 ]
[ 2, 5, 8 ] - [ 2, 6, 7, 1, 8 ]

Cartan matrix
[1 1 1 1 1 1 0 1]
[1 1 1 0 1 1 1 1]
[0 0 1 1 1 0 0 0]
[0 0 0 1 1 0 0 1]
[0 0 1 0 1 0 0 1]
[1 0 1 1 0 1 1 1]
[1 1 1 1 1 0 1 1]
[0 1 1 1 1 1 1 1]

Good mutations
vertex  1 -> Algebra 1401   permutation [ 2, 7, 5, 1, 3, 4, 6, 8 ]
vertex  2 -> Algebra 1284   permutation [ 1, 6, 3, 4, 5, 2, 7, 8 ]
vertex  3 -> Algebra 1384   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1247   permutation [ 3, 2, 6, 7, 1, 8, 4, 5 ]
-------------------------

Algebra 1284

Quiver
[ 1, 8 ], [ 2, 6 ], [ 2, 7 ], [ 3, 4 ], [ 4, 5 ], [ 5, 6 ], [ 6, 8 ], [ 7, 1 ], [ 8, 2 ], [ 8, 3 ]

Relations
[ 8, 2, 7, 1 ]
[ 6, 8, 2 ]
[ 7, 1, 8, 2 ]
[ 4, 5, 6, 8, 3 ]
[ 5, 6, 8, 3, 4 ]
[ 6, 8, 3, 4, 5 ]
[ 1, 8, 2, 7 ]
[ 3, 4, 5, 6, 8 ]
[ 8, 2, 6 ] - [ 8, 3, 4, 5, 6 ]
[ 2, 6, 8 ] - [ 2, 7, 1, 8 ]

Cartan matrix
[1 1 1 1 1 1 0 1]
[1 1 1 1 0 1 1 1]
[0 0 1 1 1 1 0 0]
[0 0 0 1 1 1 0 1]
[0 0 1 0 1 1 0 1]
[0 0 1 1 0 1 0 1]
[1 0 1 1 1 0 1 1]
[0 1 1 1 1 1 1 1]

Good mutations
vertex  1 -> Algebra 1521   permutation [ 2, 3, 4, 5, 6, 7, 1, 8 ]
vertex  2 -> Algebra 1185   permutation [ 6, 1, 8, 7, 3, 4, 5, 2 ]
vertex  3 -> Algebra 1391   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  6 -> Algebra 1279   permutation [ 1, 6, 3, 4, 5, 2, 7, 8 ]
-------------------------

Algebra 1364

Quiver
[ 1, 8 ], [ 2, 3 ], [ 2, 5 ], [ 3, 4 ], [ 4, 8 ], [ 5, 6 ], [ 6, 7 ], [ 7, 1 ], [ 8, 2 ]

Relations
[ 8, 2, 5, 6, 7, 1 ]
[ 3, 4, 8, 2 ]
[ 5, 6, 7, 1, 8, 2 ]
[ 4, 8, 2, 3 ]
[ 8, 2, 3, 4 ]
[ 6, 7, 1, 8, 2, 5 ]
[ 7, 1, 8, 2, 5, 6 ]
[ 1, 8, 2, 5, 6, 7 ]
[ 2, 3, 4, 8 ] - [ 2, 5, 6, 7, 1, 8 ]

Cartan matrix
[1 1 1 0 1 1 0 1]
[1 1 1 1 1 1 1 1]
[0 0 1 1 0 0 0 1]
[0 1 0 1 1 1 1 1]
[1 0 0 0 1 1 1 1]
[1 1 1 0 0 1 1 1]
[1 1 1 0 1 0 1 1]
[0 1 1 0 1 1 1 1]

Good mutations
vertex  1 -> Algebra 1520   permutation [ 4, 5, 6, 7, 8, 1, 3, 2 ]
vertex  2 -> Algebra 1384   permutation [ 1, 5, 3, 4, 2, 6, 7, 8 ]
vertex  3 -> Algebra 1185   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1247   permutation [ 4, 5, 6, 7, 1, 8, 3, 2 ]
vertex  5 -> Algebra 1371   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  8 -> Algebra 1521   permutation [ 8, 5, 6, 7, 1, 4, 3, 2 ]
-------------------------

Algebra 1370

Quiver
[ 1, 5 ], [ 2, 3 ], [ 2, 5 ], [ 3, 4 ], [ 4, 8 ], [ 5, 6 ], [ 5, 8 ], [ 6, 2 ], [ 7, 1 ], [ 8, 1 ], [ 8, 2 ]

Relations
[ 5, 8, 1 ]
[ 3, 4, 8, 2 ]
[ 4, 8, 2, 3 ]
[ 8, 2, 3, 4 ]
[ 6, 2, 5 ]
[ 2, 5, 6 ]
[ 1, 5, 8 ]
[ 5, 6, 2 ] - [ 5, 8, 2 ]
[ 8, 1, 5 ] - [ 8, 2, 5 ]
[ 2, 3, 4, 8 ] - [ 2, 5, 8 ]

Cartan matrix
[1 0 0 0 1 1 0 0]
[0 1 1 1 1 0 0 1]
[1 0 1 1 0 0 0 1]
[1 1 0 1 1 0 0 1]
[0 1 1 0 1 1 0 1]
[0 1 1 1 0 1 0 0]
[1 0 0 0 1 1 1 0]
[1 1 1 0 1 0 0 1]

Good mutations
vertex  1 -> Algebra  860   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1400   permutation [ 1, 5, 3, 4, 2, 6, 7, 8 ]
vertex  7 -> Algebra 1434   permutation [ 2, 3, 4, 5, 6, 1, 7, 8 ]
vertex  8 -> Algebra 1552   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1371

Quiver
[ 1, 8 ], [ 2, 3 ], [ 2, 5 ], [ 3, 4 ], [ 4, 8 ], [ 5, 6 ], [ 5, 7 ], [ 6, 2 ], [ 7, 1 ], [ 8, 2 ]

Relations
[ 8, 2, 5, 7, 1 ]
[ 3, 4, 8, 2 ]
[ 4, 8, 2, 3 ]
[ 8, 2, 3, 4 ]
[ 6, 2, 5 ]
[ 7, 1, 8, 2, 5 ]
[ 2, 5, 6 ]
[ 1, 8, 2, 5, 7 ]
[ 5, 6, 2 ] - [ 5, 7, 1, 8, 2 ]
[ 2, 3, 4, 8 ] - [ 2, 5, 7, 1, 8 ]

Cartan matrix
[1 1 1 0 1 0 0 1]
[1 1 1 1 1 0 1 1]
[0 0 1 1 0 0 0 1]
[0 1 0 1 1 0 1 1]
[1 1 1 0 1 1 1 1]
[0 1 1 1 0 1 0 0]
[1 1 1 0 0 0 1 1]
[0 1 1 0 1 0 1 1]

Good mutations
vertex  1 -> Algebra 1553   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1193   permutation [ 2, 1, 8, 7, 3, 4, 6, 5 ]
vertex  3 -> Algebra 1192   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra 1364   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  7 -> Algebra  860   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1554   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1372

Quiver
[ 1, 2 ], [ 1, 7 ], [ 2, 3 ], [ 2, 5 ], [ 2, 8 ], [ 3, 4 ], [ 4, 2 ], [ 5, 1 ], [ 5, 6 ], [ 6, 2 ], [ 7, 5 ], [ 8, 1 ], [ 8, 4 ]

Relations
[ 7, 5, 1 ]
[ 3, 4, 2 ]
[ 4, 2, 3 ]
[ 6, 2, 5 ]
[ 2, 5, 6 ]
[ 5, 1, 7 ]
[ 1, 2, 8 ]
[ 4, 2, 8 ]
[ 2, 5, 1 ] - [ 2, 8, 1 ]
[ 5, 1, 2 ] - [ 5, 6, 2 ]
[ 8, 1, 2 ] - [ 8, 4, 2 ]
[ 2, 3, 4 ] - [ 2, 8, 4 ]
[ 1, 2, 5 ] - [ 1, 7, 5 ]

Cartan matrix
[1 1 1 0 1 0 1 0]
[1 1 1 1 1 0 0 1]
[0 0 1 1 0 0 0 0]
[0 1 0 1 1 0 0 0]
[1 1 1 0 1 1 0 0]
[0 1 1 1 0 1 0 1]
[0 0 0 0 1 1 1 0]
[1 1 0 1 1 0 1 1]

Good mutations
vertex  1 -> Algebra 1553   permutation [ 3, 1, 5, 6, 8, 7, 4, 2 ]
vertex  2 -> Algebra 1555   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1193   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1435   permutation [ 8, 5, 6, 1, 7, 4, 3, 2 ]
vertex  7 -> Algebra 1554   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  860   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1384

Quiver
[ 1, 8 ], [ 2, 5 ], [ 2, 6 ], [ 3, 4 ], [ 3, 5 ], [ 4, 8 ], [ 5, 8 ], [ 6, 7 ], [ 7, 1 ], [ 8, 2 ], [ 8, 3 ]

Relations
[ 8, 2, 6, 7, 1 ]
[ 5, 8, 2 ]
[ 6, 7, 1, 8, 2 ]
[ 4, 8, 3 ]
[ 5, 8, 3 ]
[ 8, 3, 4 ]
[ 7, 1, 8, 2, 6 ]
[ 1, 8, 2, 6, 7 ]
[ 8, 2, 5 ] - [ 8, 3, 5 ]
[ 2, 5, 8 ] - [ 2, 6, 7, 1, 8 ]
[ 3, 4, 8 ] - [ 3, 5, 8 ]

Cartan matrix
[1 1 1 0 1 1 0 1]
[1 1 0 0 1 1 1 1]
[0 0 1 1 1 0 0 1]
[0 1 0 1 0 1 1 1]
[0 0 0 0 1 0 0 1]
[1 0 1 0 0 1 1 1]
[1 1 1 0 1 0 1 1]
[0 1 1 0 1 1 1 1]

Good mutations
vertex  1 -> Algebra 1555   permutation [ 2, 8, 5, 1, 7, 3, 6, 4 ]
vertex  2 -> Algebra 1391   permutation [ 1, 6, 3, 4, 5, 2, 7, 8 ]
vertex  4 -> Algebra 1279   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1364   permutation [ 1, 5, 3, 4, 2, 6, 7, 8 ]
vertex  8 -> Algebra 1545   permutation [ 4, 7, 2, 1, 6, 8, 5, 3 ]
-------------------------

Algebra 1391

Quiver
[ 1, 8 ], [ 2, 6 ], [ 2, 7 ], [ 3, 4 ], [ 3, 5 ], [ 4, 8 ], [ 5, 6 ], [ 6, 8 ], [ 7, 1 ], [ 8, 2 ], [ 8, 3 ]

Relations
[ 8, 2, 7, 1 ]
[ 6, 8, 2 ]
[ 7, 1, 8, 2 ]
[ 4, 8, 3 ]
[ 5, 6, 8, 3 ]
[ 8, 3, 4 ]
[ 6, 8, 3, 5 ]
[ 1, 8, 2, 7 ]
[ 8, 2, 6 ] - [ 8, 3, 5, 6 ]
[ 2, 6, 8 ] - [ 2, 7, 1, 8 ]
[ 3, 4, 8 ] - [ 3, 5, 6, 8 ]

Cartan matrix
[1 1 1 0 1 1 0 1]
[1 1 1 0 0 1 1 1]
[0 0 1 1 1 1 0 1]
[0 1 0 1 0 0 1 1]
[0 0 0 0 1 1 0 1]
[0 0 1 0 0 1 0 1]
[1 0 1 0 1 0 1 1]
[0 1 1 0 1 1 1 1]

Good mutations
vertex  1 -> Algebra 1554   permutation [ 6, 8, 1, 7, 3, 4, 5, 2 ]
vertex  2 -> Algebra 1192   permutation [ 6, 1, 8, 7, 3, 4, 5, 2 ]
vertex  4 -> Algebra 1284   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1193   permutation [ 6, 1, 8, 7, 3, 4, 5, 2 ]
vertex  6 -> Algebra 1384   permutation [ 1, 6, 3, 4, 5, 2, 7, 8 ]
vertex  8 -> Algebra 1514   permutation [ 1, 6, 3, 5, 2, 7, 4, 8 ]
-------------------------

Algebra 1400

Quiver
[ 1, 2 ], [ 2, 5 ], [ 3, 4 ], [ 3, 5 ], [ 4, 8 ], [ 5, 6 ], [ 5, 8 ], [ 6, 3 ], [ 7, 1 ], [ 8, 1 ], [ 8, 3 ]

Relations
[ 2, 5, 8, 1 ]
[ 5, 8, 1, 2 ]
[ 4, 8, 3 ]
[ 8, 3, 4 ]
[ 6, 3, 5 ]
[ 3, 5, 6 ]
[ 1, 2, 5, 8 ]
[ 5, 6, 3 ] - [ 5, 8, 3 ]
[ 8, 1, 2, 5 ] - [ 8, 3, 5 ]
[ 3, 4, 8 ] - [ 3, 5, 8 ]

Cartan matrix
[1 1 0 0 1 1 0 0]
[0 1 1 0 1 1 0 1]
[1 0 1 1 1 0 0 1]
[1 1 0 1 0 0 0 1]
[1 0 1 0 1 1 0 1]
[0 0 1 1 0 1 0 0]
[1 1 0 0 1 1 1 0]
[1 1 1 0 1 0 0 1]

Good mutations
vertex  1 -> Algebra  877   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1370   permutation [ 1, 5, 3, 4, 2, 6, 7, 8 ]
vertex  7 -> Algebra 1435   permutation [ 2, 3, 4, 5, 6, 1, 7, 8 ]
vertex  8 -> Algebra 1564   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1401

Quiver
[ 1, 3 ], [ 1, 7 ], [ 2, 8 ], [ 3, 8 ], [ 4, 2 ], [ 5, 6 ], [ 6, 3 ], [ 7, 2 ], [ 8, 1 ], [ 8, 4 ], [ 8, 5 ]

Relations
[ 3, 8, 1 ]
[ 7, 2, 8, 1 ]
[ 2, 8, 4 ]
[ 6, 3, 8, 5 ]
[ 3, 8, 5, 6 ]
[ 2, 8, 1, 7 ]
[ 4, 2, 8 ]
[ 5, 6, 3, 8 ]
[ 8, 1, 7, 2 ] - [ 8, 4, 2 ]
[ 8, 1, 3 ] - [ 8, 5, 6, 3 ]
[ 1, 3, 8 ] - [ 1, 7, 2, 8 ]

Cartan matrix
[1 1 1 0 1 0 1 1]
[1 1 1 0 1 1 0 1]
[0 0 1 1 1 0 0 1]
[0 1 0 1 0 0 0 0]
[0 0 1 0 1 1 0 0]
[0 0 1 1 0 1 0 1]
[0 1 0 0 1 1 1 1]
[1 1 1 1 1 1 1 1]

Good mutations
vertex  1 -> Algebra 1521   permutation [ 7, 5, 6, 3, 1, 2, 4, 8 ]
vertex  3 -> Algebra 1244   permutation [ 5, 1, 7, 2, 8, 4, 6, 3 ]
vertex  4 -> Algebra 1279   permutation [ 4, 1, 5, 6, 3, 7, 2, 8 ]
vertex  5 -> Algebra 1555   permutation [ 1, 8, 3, 4, 2, 6, 7, 5 ]
vertex  7 -> Algebra 1507   permutation [ 5, 1, 8, 7, 3, 4, 6, 2 ]
vertex  8 -> Algebra  877   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1434

Quiver
[ 1, 2 ], [ 1, 4 ], [ 2, 3 ], [ 3, 8 ], [ 4, 5 ], [ 4, 8 ], [ 5, 1 ], [ 6, 4 ], [ 6, 7 ], [ 8, 1 ], [ 8, 6 ]

Relations
[ 2, 3, 8, 1 ]
[ 3, 8, 1, 2 ]
[ 8, 1, 2, 3 ]
[ 5, 1, 4 ]
[ 1, 4, 5 ]
[ 4, 8, 6 ]
[ 6, 4, 8 ]
[ 4, 5, 1 ] - [ 4, 8, 1 ]
[ 8, 1, 4 ] - [ 8, 6, 4 ]
[ 1, 2, 3, 8 ] - [ 1, 4, 8 ]

Cartan matrix
[1 1 1 1 0 0 0 1]
[0 1 1 0 0 1 1 1]
[1 0 1 1 0 1 1 1]
[1 1 0 1 1 0 0 1]
[1 1 1 0 1 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 0 1 0 1 1 1]

Good mutations
vertex  1 -> Algebra 1435   permutation [ 4, 2, 3, 1, 5, 6, 7, 8 ]
vertex  6 -> Algebra 1553   permutation [ 7, 1, 2, 3, 4, 5, 6, 8 ]
vertex  7 -> Algebra 1370   permutation [ 6, 1, 2, 3, 4, 5, 7, 8 ]
vertex  8 -> Algebra 1543   permutation [ 1, 2, 4, 8, 5, 6, 7, 3 ]
-------------------------

Algebra 1435

Quiver
[ 1, 4 ], [ 2, 3 ], [ 2, 4 ], [ 3, 8 ], [ 4, 5 ], [ 4, 8 ], [ 5, 2 ], [ 6, 1 ], [ 6, 7 ], [ 8, 2 ], [ 8, 6 ]

Relations
[ 4, 8, 6, 1 ]
[ 3, 8, 2 ]
[ 8, 2, 3 ]
[ 5, 2, 4 ]
[ 2, 4, 5 ]
[ 1, 4, 8, 6 ]
[ 6, 1, 4, 8 ]
[ 4, 5, 2 ] - [ 4, 8, 2 ]
[ 8, 2, 4 ] - [ 8, 6, 1, 4 ]
[ 2, 3, 8 ] - [ 2, 4, 8 ]

Cartan matrix
[1 1 0 1 1 0 0 1]
[0 1 1 1 0 1 1 1]
[1 0 1 0 0 1 1 1]
[0 1 0 1 1 1 1 1]
[0 1 1 0 1 0 0 0]
[1 0 0 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 0 1 0 1 1 1]

Good mutations
vertex  4 -> Algebra 1434   permutation [ 4, 2, 3, 1, 5, 6, 7, 8 ]
vertex  6 -> Algebra 1372   permutation [ 4, 8, 7, 6, 2, 3, 5, 1 ]
vertex  7 -> Algebra 1400   permutation [ 6, 1, 2, 3, 4, 5, 7, 8 ]
vertex  8 -> Algebra 1545   permutation [ 1, 2, 4, 8, 5, 6, 7, 3 ]
-------------------------

Algebra 1507

Quiver
[ 1, 7 ], [ 2, 5 ], [ 2, 8 ], [ 3, 1 ], [ 3, 2 ], [ 3, 6 ], [ 4, 2 ], [ 5, 3 ], [ 6, 8 ], [ 7, 5 ], [ 8, 3 ], [ 8, 4 ]

Relations
[ 7, 5, 3, 1 ]
[ 5, 3, 2 ]
[ 1, 7, 5, 3 ]
[ 6, 8, 3 ]
[ 2, 8, 4 ]
[ 8, 3, 6 ]
[ 5, 3, 1, 7 ]
[ 4, 2, 8 ]
[ 8, 3, 2 ] - [ 8, 4, 2 ]
[ 2, 5, 3 ] - [ 2, 8, 3 ]
[ 3, 1, 7, 5 ] - [ 3, 2, 5 ]
[ 3, 2, 8 ] - [ 3, 6, 8 ]

Cartan matrix
[1 0 0 0 1 0 1 0]
[1 1 1 0 1 0 0 1]
[1 1 1 0 1 1 1 1]
[0 1 0 1 1 0 0 0]
[1 0 1 0 1 1 0 0]
[0 0 0 1 0 1 0 1]
[0 0 1 0 1 1 1 0]
[1 1 1 1 1 0 1 1]

Good mutations
vertex  1 -> Algebra 1557   permutation [ 6, 2, 7, 1, 5, 8, 4, 3 ]
vertex  2 -> Algebra 1520   permutation [ 8, 1, 7, 5, 2, 4, 6, 3 ]
vertex  3 -> Algebra 1193   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1401   permutation [ 2, 8, 5, 6, 1, 7, 4, 3 ]
vertex  5 -> Algebra 1216   permutation [ 1, 2, 8, 4, 3, 6, 7, 5 ]
vertex  7 -> Algebra 1514   permutation [ 2, 1, 5, 7, 8, 4, 6, 3 ]
-------------------------

Algebra 1514

Quiver
[ 1, 3 ], [ 1, 5 ], [ 2, 3 ], [ 3, 4 ], [ 3, 8 ], [ 4, 2 ], [ 5, 6 ], [ 5, 8 ], [ 6, 1 ], [ 7, 5 ], [ 8, 1 ], [ 8, 2 ], [ 8, 7 ]

Relations
[ 3, 8, 1 ]
[ 4, 2, 3 ]
[ 2, 3, 4 ]
[ 6, 1, 5 ]
[ 1, 5, 6 ]
[ 5, 8, 7 ]
[ 2, 3, 8 ]
[ 7, 5, 8 ]
[ 5, 6, 1 ] - [ 5, 8, 1 ]
[ 3, 4, 2 ] - [ 3, 8, 2 ]
[ 8, 1, 3 ] - [ 8, 2, 3 ]
[ 8, 1, 5 ] - [ 8, 7, 5 ]
[ 1, 3, 8 ] - [ 1, 5, 8 ]

Cartan matrix
[1 1 1 1 1 0 0 1]
[0 1 1 0 0 0 0 0]
[0 1 1 1 0 0 1 1]
[0 1 0 1 0 0 0 0]
[1 1 1 0 1 1 0 1]
[1 0 1 1 0 1 0 0]
[0 0 0 0 1 1 1 0]
[1 1 1 0 1 0 1 1]

Good mutations
vertex  1 -> Algebra 1515   permutation [ 5, 2, 3, 4, 1, 6, 7, 8 ]
vertex  2 -> Algebra 1544   permutation [ 8, 6, 7, 1, 5, 2, 4, 3 ]
vertex  4 -> Algebra 1507   permutation [ 2, 1, 8, 6, 3, 7, 4, 5 ]
vertex  8 -> Algebra 1391   permutation [ 1, 5, 3, 7, 4, 2, 6, 8 ]
-------------------------

Algebra 1515

Quiver
[ 1, 5 ], [ 2, 3 ], [ 3, 4 ], [ 3, 5 ], [ 4, 2 ], [ 5, 6 ], [ 5, 8 ], [ 6, 3 ], [ 7, 1 ], [ 8, 2 ], [ 8, 7 ]

Relations
[ 5, 8, 7, 1 ]
[ 4, 2, 3 ]
[ 2, 3, 4 ]
[ 6, 3, 5 ]
[ 3, 5, 6 ]
[ 1, 5, 8, 7 ]
[ 2, 3, 5, 8 ]
[ 7, 1, 5, 8 ]
[ 3, 4, 2 ] - [ 3, 5, 8, 2 ]
[ 5, 6, 3 ] - [ 5, 8, 2, 3 ]
[ 8, 2, 3, 5 ] - [ 8, 7, 1, 5 ]

Cartan matrix
[1 1 1 0 1 1 0 1]
[0 1 1 0 1 0 0 0]
[0 1 1 1 1 0 1 1]
[0 1 0 1 0 0 0 0]
[0 1 1 0 1 1 1 1]
[0 0 1 1 0 1 0 0]
[1 0 0 0 1 1 1 0]
[1 1 1 0 1 0 1 1]

Good mutations
vertex  1 -> Algebra 1216   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1543   permutation [ 5, 6, 7, 8, 1, 2, 4, 3 ]
vertex  4 -> Algebra 1520   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1514   permutation [ 5, 2, 3, 4, 1, 6, 7, 8 ]
vertex  8 -> Algebra 1557   permutation [ 6, 2, 7, 1, 8, 3, 4, 5 ]
-------------------------

Algebra 1520

Quiver
[ 1, 5 ], [ 2, 3 ], [ 3, 4 ], [ 4, 5 ], [ 5, 6 ], [ 5, 8 ], [ 6, 4 ], [ 7, 1 ], [ 8, 2 ], [ 8, 7 ]

Relations
[ 5, 8, 7, 1 ]
[ 3, 4, 5, 8, 2 ]
[ 4, 5, 8, 2, 3 ]
[ 6, 4, 5 ]
[ 4, 5, 6 ]
[ 1, 5, 8, 7 ]
[ 2, 3, 4, 5, 8 ]
[ 7, 1, 5, 8 ]
[ 5, 6, 4 ] - [ 5, 8, 2, 3, 4 ]
[ 8, 2, 3, 4, 5 ] - [ 8, 7, 1, 5 ]

Cartan matrix
[1 1 1 1 1 1 0 1]
[0 1 1 1 1 0 0 0]
[0 0 1 1 1 0 1 1]
[0 1 0 1 1 0 1 1]
[0 1 1 1 1 1 1 1]
[0 0 0 1 0 1 0 0]
[1 0 0 0 1 1 1 0]
[1 1 1 1 1 0 1 1]

Good mutations
vertex  1 -> Algebra 1244   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1553   permutation [ 6, 8, 7, 1, 3, 2, 4, 5 ]
vertex  3 -> Algebra 1515   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1507   permutation [ 2, 5, 8, 6, 4, 7, 3, 1 ]
vertex  6 -> Algebra 1364   permutation [ 6, 8, 7, 1, 2, 3, 4, 5 ]
vertex  8 -> Algebra 1555   permutation [ 2, 5, 8, 6, 4, 7, 3, 1 ]
-------------------------

Algebra 1521

Quiver
[ 1, 5 ], [ 1, 6 ], [ 2, 3 ], [ 3, 4 ], [ 4, 5 ], [ 5, 8 ], [ 6, 8 ], [ 7, 6 ], [ 8, 1 ], [ 8, 2 ], [ 8, 7 ]

Relations
[ 5, 8, 1 ]
[ 6, 8, 1 ]
[ 3, 4, 5, 8, 2 ]
[ 4, 5, 8, 2, 3 ]
[ 5, 8, 2, 3, 4 ]
[ 6, 8, 7 ]
[ 2, 3, 4, 5, 8 ]
[ 7, 6, 8 ]
[ 8, 1, 5 ] - [ 8, 2, 3, 4, 5 ]
[ 8, 1, 6 ] - [ 8, 7, 6 ]
[ 1, 5, 8 ] - [ 1, 6, 8 ]

Cartan matrix
[1 1 1 0 1 1 0 1]
[0 1 1 1 1 0 0 0]
[0 0 1 1 1 0 1 1]
[0 1 0 1 1 0 1 1]
[0 1 1 0 1 0 1 1]
[0 1 1 1 0 1 0 1]
[0 0 0 0 0 1 1 0]
[1 1 1 1 1 1 1 1]

Good mutations
vertex  1 -> Algebra 1364   permutation [ 5, 8, 7, 6, 2, 3, 4, 1 ]
vertex  2 -> Algebra 1554   permutation [ 5, 8, 7, 6, 3, 2, 4, 1 ]
vertex  5 -> Algebra 1401   permutation [ 5, 6, 4, 7, 2, 3, 1, 8 ]
vertex  7 -> Algebra 1284   permutation [ 7, 1, 2, 3, 4, 5, 6, 8 ]
vertex  8 -> Algebra 1564   permutation [ 8, 6, 4, 7, 2, 3, 1, 5 ]
-------------------------

Algebra 1543

Quiver
[ 1, 2 ], [ 1, 4 ], [ 2, 8 ], [ 3, 5 ], [ 4, 3 ], [ 4, 8 ], [ 5, 1 ], [ 6, 4 ], [ 6, 7 ], [ 8, 1 ], [ 8, 6 ]

Relations
[ 2, 8, 1 ]
[ 8, 1, 2 ]
[ 5, 1, 4, 3 ]
[ 3, 5, 1, 4 ]
[ 1, 4, 3, 5 ]
[ 4, 8, 6 ]
[ 6, 4, 8 ]
[ 4, 3, 5, 1 ] - [ 4, 8, 1 ]
[ 8, 1, 4 ] - [ 8, 6, 4 ]
[ 1, 2, 8 ] - [ 1, 4, 8 ]

Cartan matrix
[1 1 1 1 0 0 0 1]
[0 1 0 0 0 1 1 1]
[1 1 1 0 1 0 0 0]
[1 0 1 1 1 0 0 1]
[1 1 0 1 1 0 0 1]
[0 0 1 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 0 1 1 0 1 1 1]

Good mutations
vertex  1 -> Algebra 1544   permutation [ 4, 2, 3, 1, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1434   permutation [ 1, 2, 8, 3, 5, 6, 7, 4 ]
vertex  6 -> Algebra 1515   permutation [ 5, 6, 8, 7, 1, 2, 3, 4 ]
vertex  7 -> Algebra 1552   permutation [ 6, 1, 2, 8, 3, 5, 7, 4 ]
-------------------------

Algebra 1544

Quiver
[ 1, 3 ], [ 1, 4 ], [ 2, 4 ], [ 3, 5 ], [ 4, 5 ], [ 4, 8 ], [ 5, 1 ], [ 5, 2 ], [ 6, 1 ], [ 6, 7 ], [ 8, 6 ]

Relations
[ 3, 5, 1 ]
[ 4, 5, 2 ]
[ 5, 1, 3 ]
[ 8, 6, 1, 4 ]
[ 2, 4, 5 ]
[ 1, 4, 8, 6 ]
[ 6, 1, 4, 8 ]
[ 4, 5, 1 ] - [ 4, 8, 6, 1 ]
[ 5, 1, 4 ] - [ 5, 2, 4 ]
[ 1, 3, 5 ] - [ 1, 4, 5 ]

Cartan matrix
[1 0 1 1 1 0 0 1]
[0 1 0 1 0 1 1 1]
[0 1 1 0 1 0 0 0]
[1 0 0 1 1 1 1 1]
[1 1 0 1 1 0 0 1]
[1 0 1 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 0 1 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra 1545   permutation [ 3, 2, 1, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1543   permutation [ 4, 2, 3, 1, 5, 6, 7, 8 ]
vertex  6 -> Algebra 1514   permutation [ 4, 6, 8, 7, 5, 2, 3, 1 ]
vertex  7 -> Algebra 1567   permutation [ 3, 4, 8, 7, 6, 5, 2, 1 ]
-------------------------

Algebra 1545

Quiver
[ 1, 3 ], [ 2, 4 ], [ 3, 5 ], [ 3, 6 ], [ 4, 3 ], [ 4, 8 ], [ 5, 2 ], [ 6, 1 ], [ 6, 4 ], [ 6, 7 ], [ 8, 6 ]

Relations
[ 3, 6, 1 ]
[ 4, 3, 5, 2 ]
[ 5, 2, 4, 3 ]
[ 8, 6, 4 ]
[ 2, 4, 3, 5 ]
[ 1, 3, 6 ]
[ 6, 4, 8 ]
[ 6, 1, 3 ] - [ 6, 4, 3 ]
[ 3, 5, 2, 4 ] - [ 3, 6, 4 ]
[ 4, 3, 6 ] - [ 4, 8, 6 ]

Cartan matrix
[1 1 1 0 1 0 0 0]
[0 1 1 1 0 1 1 1]
[0 1 1 1 1 1 1 0]
[0 0 1 1 1 1 1 1]
[0 1 0 1 1 0 0 1]
[1 0 1 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 0 0 0 0 1 1 1]

Good mutations
vertex  3 -> Algebra 1544   permutation [ 3, 2, 1, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1435   permutation [ 1, 2, 8, 3, 5, 6, 7, 4 ]
vertex  6 -> Algebra 1384   permutation [ 4, 3, 8, 1, 7, 5, 2, 6 ]
vertex  7 -> Algebra 1564   permutation [ 6, 1, 2, 8, 3, 5, 7, 4 ]
-------------------------

Algebra 1552

Quiver
[ 1, 8 ], [ 2, 3 ], [ 2, 8 ], [ 3, 4 ], [ 4, 1 ], [ 4, 2 ], [ 5, 6 ], [ 6, 2 ], [ 7, 1 ], [ 8, 4 ], [ 8, 5 ]

Relations
[ 8, 4, 1 ]
[ 3, 4, 2 ]
[ 4, 2, 3 ]
[ 1, 8, 4 ]
[ 6, 2, 8, 5 ]
[ 2, 8, 5, 6 ]
[ 5, 6, 2, 8 ]
[ 8, 4, 2 ] - [ 8, 5, 6, 2 ]
[ 2, 3, 4 ] - [ 2, 8, 4 ]
[ 4, 1, 8 ] - [ 4, 2, 8 ]

Cartan matrix
[1 0 0 0 1 1 0 1]
[0 1 1 1 1 0 0 1]
[1 0 1 1 0 0 0 0]
[1 1 0 1 1 0 0 1]
[0 1 1 0 1 1 0 0]
[0 1 1 1 0 1 0 1]
[1 0 0 0 1 1 1 1]
[0 1 0 1 1 1 0 1]

Good mutations
vertex  1 -> Algebra 1553   permutation [ 3, 8, 5, 6, 1, 7, 4, 2 ]
vertex  2 -> Algebra 1567   permutation [ 5, 2, 4, 7, 1, 6, 3, 8 ]
vertex  7 -> Algebra 1543   permutation [ 2, 3, 5, 8, 6, 1, 7, 4 ]
vertex  8 -> Algebra 1370   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1553

Quiver
[ 1, 7 ], [ 2, 3 ], [ 2, 5 ], [ 3, 4 ], [ 4, 8 ], [ 5, 6 ], [ 5, 7 ], [ 6, 2 ], [ 7, 8 ], [ 8, 1 ], [ 8, 2 ]

Relations
[ 7, 8, 1 ]
[ 3, 4, 8, 2 ]
[ 4, 8, 2, 3 ]
[ 8, 2, 3, 4 ]
[ 6, 2, 5 ]
[ 7, 8, 2, 5 ]
[ 2, 5, 6 ]
[ 1, 7, 8 ]
[ 5, 6, 2 ] - [ 5, 7, 8, 2 ]
[ 8, 1, 7 ] - [ 8, 2, 5, 7 ]
[ 2, 3, 4, 8 ] - [ 2, 5, 7, 8 ]

Cartan matrix
[1 0 0 0 0 0 1 0]
[0 1 1 1 1 0 1 1]
[1 0 1 1 0 0 0 1]
[1 1 0 1 1 0 1 1]
[0 1 1 0 1 1 1 1]
[0 1 1 1 0 1 0 0]
[0 1 1 0 0 0 1 1]
[1 1 1 0 1 0 1 1]

Good mutations
vertex  1 -> Algebra 1371   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1372   permutation [ 2, 8, 1, 7, 3, 4, 6, 5 ]
vertex  5 -> Algebra 1552   permutation [ 5, 8, 1, 7, 3, 4, 6, 2 ]
vertex  6 -> Algebra 1520   permutation [ 4, 6, 5, 7, 8, 1, 3, 2 ]
vertex  7 -> Algebra 1434   permutation [ 2, 3, 4, 5, 6, 7, 1, 8 ]
vertex  8 -> Algebra 1557   permutation [ 3, 8, 5, 6, 7, 4, 1, 2 ]
-------------------------

Algebra 1554

Quiver
[ 1, 2 ], [ 2, 3 ], [ 2, 5 ], [ 2, 8 ], [ 3, 4 ], [ 4, 2 ], [ 5, 6 ], [ 5, 7 ], [ 6, 2 ], [ 7, 1 ], [ 8, 1 ], [ 8, 4 ]

Relations
[ 3, 4, 2 ]
[ 4, 2, 3 ]
[ 6, 2, 5 ]
[ 7, 1, 2, 5 ]
[ 2, 5, 6 ]
[ 1, 2, 5, 7 ]
[ 1, 2, 8 ]
[ 4, 2, 8 ]
[ 2, 5, 7, 1 ] - [ 2, 8, 1 ]
[ 5, 6, 2 ] - [ 5, 7, 1, 2 ]
[ 8, 1, 2 ] - [ 8, 4, 2 ]
[ 2, 3, 4 ] - [ 2, 8, 4 ]

Cartan matrix
[1 1 1 0 1 0 0 0]
[1 1 1 1 1 0 1 1]
[0 0 1 1 0 0 0 0]
[0 1 0 1 1 0 1 0]
[1 1 1 0 1 1 1 0]
[0 1 1 1 0 1 0 1]
[1 1 1 0 0 0 1 0]
[1 1 0 1 1 0 0 1]

Good mutations
vertex  1 -> Algebra 1555   permutation [ 1, 2, 7, 3, 4, 5, 8, 6 ]
vertex  2 -> Algebra 1557   permutation [ 4, 1, 6, 8, 3, 5, 7, 2 ]
vertex  3 -> Algebra 1391   permutation [ 3, 8, 5, 6, 7, 1, 4, 2 ]
vertex  6 -> Algebra 1521   permutation [ 8, 6, 5, 7, 1, 4, 3, 2 ]
vertex  7 -> Algebra 1372   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1371   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1555

Quiver
[ 1, 3 ], [ 1, 7 ], [ 2, 1 ], [ 2, 4 ], [ 2, 6 ], [ 3, 2 ], [ 4, 5 ], [ 5, 2 ], [ 6, 3 ], [ 6, 8 ], [ 7, 5 ], [ 8, 2 ]

Relations
[ 3, 2, 1 ]
[ 7, 5, 2, 1 ]
[ 4, 5, 2 ]
[ 5, 2, 4 ]
[ 3, 2, 6 ]
[ 8, 2, 6 ]
[ 5, 2, 1, 7 ]
[ 2, 6, 8 ]
[ 1, 3, 2 ] - [ 1, 7, 5, 2 ]
[ 6, 3, 2 ] - [ 6, 8, 2 ]
[ 2, 1, 3 ] - [ 2, 6, 3 ]
[ 2, 1, 7, 5 ] - [ 2, 4, 5 ]

Cartan matrix
[1 1 1 0 1 0 1 0]
[1 1 1 1 1 1 1 0]
[0 1 1 1 0 0 0 0]
[0 0 0 1 1 0 0 0]
[1 1 1 0 1 1 0 0]
[0 1 1 1 0 1 0 1]
[0 1 0 0 1 1 1 0]
[1 1 0 1 1 0 1 1]

Good mutations
vertex  1 -> Algebra 1554   permutation [ 1, 2, 4, 5, 6, 8, 3, 7 ]
vertex  2 -> Algebra 1372   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1520   permutation [ 8, 1, 7, 5, 2, 4, 6, 3 ]
vertex  4 -> Algebra 1384   permutation [ 4, 1, 6, 8, 3, 7, 5, 2 ]
vertex  7 -> Algebra 1557   permutation [ 4, 1, 6, 8, 3, 5, 7, 2 ]
vertex  8 -> Algebra 1401   permutation [ 1, 5, 3, 4, 8, 6, 7, 2 ]
-------------------------

Algebra 1557

Quiver
[ 1, 6 ], [ 2, 5 ], [ 2, 6 ], [ 3, 4 ], [ 3, 5 ], [ 4, 8 ], [ 5, 8 ], [ 6, 7 ], [ 6, 8 ], [ 7, 2 ], [ 8, 1 ], [ 8, 2 ], [ 8, 3 ]

Relations
[ 6, 8, 1 ]
[ 5, 8, 2 ]
[ 4, 8, 3 ]
[ 5, 8, 3 ]
[ 8, 3, 4 ]
[ 7, 2, 6 ]
[ 2, 6, 7 ]
[ 1, 6, 8 ]
[ 6, 7, 2 ] - [ 6, 8, 2 ]
[ 8, 2, 5 ] - [ 8, 3, 5 ]
[ 8, 1, 6 ] - [ 8, 2, 6 ]
[ 2, 5, 8 ] - [ 2, 6, 8 ]
[ 3, 4, 8 ] - [ 3, 5, 8 ]

Cartan matrix
[1 0 0 0 0 1 1 0]
[0 1 0 0 1 1 0 1]
[1 0 1 1 1 0 0 1]
[1 1 0 1 0 1 0 1]
[1 0 0 0 1 0 0 1]
[0 1 1 0 1 1 1 1]
[0 1 0 0 1 0 1 0]
[1 1 1 0 1 1 0 1]

Good mutations
vertex  2 -> Algebra 1553   permutation [ 7, 8, 1, 6, 3, 4, 5, 2 ]
vertex  3 -> Algebra 1567   permutation [ 1, 2, 5, 4, 3, 6, 7, 8 ]
vertex  4 -> Algebra 1507   permutation [ 4, 2, 8, 7, 5, 1, 3, 6 ]
vertex  5 -> Algebra 1515   permutation [ 4, 2, 6, 7, 8, 1, 3, 5 ]
vertex  7 -> Algebra 1555   permutation [ 2, 8, 5, 1, 6, 3, 7, 4 ]
vertex  8 -> Algebra 1554   permutation [ 2, 8, 5, 1, 6, 3, 7, 4 ]
-------------------------

Algebra 1564

Quiver
[ 1, 2 ], [ 1, 8 ], [ 2, 5 ], [ 3, 8 ], [ 4, 1 ], [ 5, 1 ], [ 5, 6 ], [ 6, 3 ], [ 7, 1 ], [ 8, 4 ], [ 8, 5 ]

Relations
[ 2, 5, 1 ]
[ 5, 1, 2 ]
[ 8, 5, 6, 3 ]
[ 1, 8, 4 ]
[ 6, 3, 8, 5 ]
[ 3, 8, 5, 6 ]
[ 4, 1, 8 ]
[ 8, 4, 1 ] - [ 8, 5, 1 ]
[ 1, 2, 5 ] - [ 1, 8, 5 ]
[ 5, 1, 8 ] - [ 5, 6, 3, 8 ]

Cartan matrix
[1 1 0 0 1 1 0 1]
[0 1 1 0 1 1 0 0]
[1 0 1 1 1 0 0 1]
[1 1 0 1 0 0 0 0]
[1 0 1 0 1 1 0 1]
[0 0 1 1 0 1 0 1]
[1 1 0 0 1 1 1 1]
[1 0 0 1 1 1 0 1]

Good mutations
vertex  1 -> Algebra 1521   permutation [ 7, 5, 6, 3, 8, 2, 4, 1 ]
vertex  5 -> Algebra 1567   permutation [ 2, 8, 4, 7, 1, 6, 3, 5 ]
vertex  7 -> Algebra 1545   permutation [ 2, 3, 5, 8, 6, 1, 7, 4 ]
vertex  8 -> Algebra 1400   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1567

Quiver
[ 1, 6 ], [ 2, 3 ], [ 2, 6 ], [ 3, 5 ], [ 4, 5 ], [ 5, 8 ], [ 6, 7 ], [ 6, 8 ], [ 7, 2 ], [ 8, 1 ], [ 8, 2 ]

Relations
[ 6, 8, 1 ]
[ 3, 5, 8, 2 ]
[ 5, 8, 2, 3 ]
[ 8, 2, 3, 5 ]
[ 7, 2, 6 ]
[ 2, 6, 7 ]
[ 1, 6, 8 ]
[ 6, 7, 2 ] - [ 6, 8, 2 ]
[ 8, 1, 6 ] - [ 8, 2, 6 ]
[ 2, 3, 5, 8 ] - [ 2, 6, 8 ]

Cartan matrix
[1 0 0 0 0 1 1 0]
[0 1 1 0 1 1 0 1]
[1 0 1 0 1 0 0 1]
[1 1 0 1 1 1 0 1]
[1 1 0 0 1 1 0 1]
[0 1 1 0 0 1 1 1]
[0 1 1 0 1 0 1 0]
[1 1 1 0 0 1 0 1]

Good mutations
vertex  2 -> Algebra 1552   permutation [ 5, 2, 7, 3, 1, 6, 4, 8 ]
vertex  4 -> Algebra 1544   permutation [ 8, 7, 1, 2, 6, 5, 4, 3 ]
vertex  5 -> Algebra 1557   permutation [ 1, 2, 5, 4, 3, 6, 7, 8 ]
vertex  8 -> Algebra 1564   permutation [ 5, 1, 7, 3, 8, 6, 4, 2 ]
-------------------------



==> anc/txt/E8_15.txt <==
Algebra  805

Quiver
[ 1, 2 ], [ 2, 8 ], [ 3, 4 ], [ 4, 5 ], [ 5, 2 ], [ 5, 7 ], [ 6, 7 ], [ 7, 4 ], [ 8, 3 ]

Relations
[ 8, 3, 4, 5, 2 ]
[ 4, 5, 2, 8, 3 ]
[ 2, 8, 3, 4, 5 ]
[ 7, 4, 5 ]
[ 4, 5, 7 ]
[ 3, 4, 5, 2, 8 ]
[ 5, 2, 8, 3, 4 ] - [ 5, 7, 4 ]

Cartan matrix
[1 1 1 1 0 0 0 1]
[0 1 1 1 0 0 0 1]
[0 1 1 1 1 0 0 0]
[0 1 0 1 1 0 0 1]
[0 1 1 1 1 0 1 1]
[0 0 0 1 0 1 1 0]
[0 0 0 1 0 0 1 0]
[0 0 1 1 1 0 0 1]

Good mutations
vertex  1 -> Algebra 1004   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1184   permutation [ 7, 1, 8, 2, 3, 4, 6, 5 ]
vertex  3 -> Algebra  879   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  6 -> Algebra  809   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
-------------------------

Algebra  809

Quiver
[ 1, 2 ], [ 2, 8 ], [ 3, 4 ], [ 4, 5 ], [ 5, 2 ], [ 5, 6 ], [ 6, 4 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 8, 3, 4, 5, 2 ]
[ 4, 5, 2, 8, 3 ]
[ 2, 8, 3, 4, 5 ]
[ 6, 4, 5 ]
[ 4, 5, 6 ]
[ 3, 4, 5, 2, 8 ]
[ 5, 2, 8, 3, 4 ] - [ 5, 6, 4 ]

Cartan matrix
[1 1 1 1 0 0 0 1]
[0 1 1 1 0 0 0 1]
[0 1 1 1 1 0 0 0]
[0 1 0 1 1 0 0 1]
[0 1 1 1 1 1 1 1]
[0 0 0 1 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 1 1 1 0 0 1]

Good mutations
vertex  1 -> Algebra 1008   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1127   permutation [ 1, 8, 2, 3, 4, 6, 7, 5 ]
vertex  3 -> Algebra  882   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  7 -> Algebra  805   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
-------------------------

Algebra  873

Quiver
[ 1, 2 ], [ 2, 8 ], [ 3, 4 ], [ 3, 5 ], [ 4, 8 ], [ 5, 6 ], [ 6, 2 ], [ 6, 7 ], [ 7, 5 ], [ 8, 3 ]

Relations
[ 8, 3, 5, 6, 2 ]
[ 4, 8, 3 ]
[ 5, 6, 2, 8, 3 ]
[ 8, 3, 4 ]
[ 2, 8, 3, 5, 6 ]
[ 7, 5, 6 ]
[ 5, 6, 7 ]
[ 6, 2, 8, 3, 5 ] - [ 6, 7, 5 ]
[ 3, 4, 8 ] - [ 3, 5, 6, 2, 8 ]

Cartan matrix
[1 1 1 0 1 0 0 1]
[0 1 1 0 1 0 0 1]
[0 1 1 1 1 1 0 1]
[0 0 0 1 0 0 0 1]
[0 1 0 0 1 1 0 1]
[0 1 1 0 1 1 1 1]
[0 0 0 0 1 0 1 0]
[0 0 1 0 1 1 0 1]

Good mutations
vertex  1 -> Algebra 1050   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  894   permutation [ 1, 2, 5, 4, 3, 6, 7, 8 ]
vertex  5 -> Algebra  882   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
-------------------------

Algebra  879

Quiver
[ 1, 2 ], [ 2, 8 ], [ 3, 4 ], [ 3, 5 ], [ 4, 8 ], [ 5, 2 ], [ 5, 7 ], [ 6, 7 ], [ 7, 3 ], [ 8, 3 ]

Relations
[ 8, 3, 5, 2 ]
[ 4, 8, 3 ]
[ 8, 3, 4 ]
[ 2, 8, 3, 5 ]
[ 7, 3, 5 ]
[ 3, 5, 7 ]
[ 5, 2, 8, 3 ] - [ 5, 7, 3 ]
[ 3, 4, 8 ] - [ 3, 5, 2, 8 ]

Cartan matrix
[1 1 1 0 0 0 0 1]
[0 1 1 0 0 0 0 1]
[0 1 1 1 1 0 0 1]
[0 0 0 1 0 0 0 1]
[0 1 1 0 1 0 1 1]
[0 0 1 1 0 1 1 0]
[0 0 1 1 0 0 1 0]
[0 0 1 0 1 0 0 1]

Good mutations
vertex  1 -> Algebra 1056   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  805   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  6 -> Algebra  882   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
-------------------------

Algebra  882

Quiver
[ 1, 2 ], [ 2, 8 ], [ 3, 4 ], [ 3, 5 ], [ 4, 8 ], [ 5, 2 ], [ 5, 6 ], [ 6, 3 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 8, 3, 5, 2 ]
[ 4, 8, 3 ]
[ 8, 3, 4 ]
[ 2, 8, 3, 5 ]
[ 6, 3, 5 ]
[ 3, 5, 6 ]
[ 5, 2, 8, 3 ] - [ 5, 6, 3 ]
[ 3, 4, 8 ] - [ 3, 5, 2, 8 ]

Cartan matrix
[1 1 1 0 0 0 0 1]
[0 1 1 0 0 0 0 1]
[0 1 1 1 1 0 0 1]
[0 0 0 1 0 0 0 1]
[0 1 1 0 1 1 1 1]
[0 0 1 1 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 1 0 1 0 0 1]

Good mutations
vertex  1 -> Algebra 1059   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  809   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  6 -> Algebra  873   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  7 -> Algebra  879   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
-------------------------

Algebra  892

Quiver
[ 1, 2 ], [ 2, 8 ], [ 3, 5 ], [ 3, 6 ], [ 4, 5 ], [ 5, 8 ], [ 6, 7 ], [ 7, 2 ], [ 8, 3 ]

Relations
[ 8, 3, 6, 7, 2 ]
[ 5, 8, 3 ]
[ 6, 7, 2, 8, 3 ]
[ 8, 3, 5 ]
[ 7, 2, 8, 3, 6 ]
[ 2, 8, 3, 6, 7 ]
[ 3, 5, 8 ] - [ 3, 6, 7, 2, 8 ]

Cartan matrix
[1 1 1 0 0 1 0 1]
[0 1 1 0 0 1 0 1]
[0 1 1 0 1 1 1 1]
[0 0 0 1 1 0 0 1]
[0 0 0 0 1 0 0 1]
[0 1 0 0 0 1 1 1]
[0 1 1 0 0 0 1 1]
[0 0 1 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra 1066   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  919   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  894   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
-------------------------

Algebra  894

Quiver
[ 1, 2 ], [ 2, 8 ], [ 3, 5 ], [ 3, 6 ], [ 4, 5 ], [ 5, 8 ], [ 6, 2 ], [ 6, 7 ], [ 7, 3 ], [ 8, 3 ]

Relations
[ 8, 3, 6, 2 ]
[ 5, 8, 3 ]
[ 8, 3, 5 ]
[ 2, 8, 3, 6 ]
[ 7, 3, 6 ]
[ 3, 6, 7 ]
[ 6, 2, 8, 3 ] - [ 6, 7, 3 ]
[ 3, 5, 8 ] - [ 3, 6, 2, 8 ]

Cartan matrix
[1 1 1 0 0 0 0 1]
[0 1 1 0 0 0 0 1]
[0 1 1 0 1 1 0 1]
[0 0 0 1 1 0 0 1]
[0 0 0 0 1 0 0 1]
[0 1 1 0 0 1 1 1]
[0 0 1 0 1 0 1 0]
[0 0 1 0 0 1 0 1]

Good mutations
vertex  1 -> Algebra 1068   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  920   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  5 -> Algebra  873   permutation [ 1, 2, 5, 4, 3, 6, 7, 8 ]
vertex  7 -> Algebra  892   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
-------------------------

Algebra  919

Quiver
[ 1, 2 ], [ 2, 8 ], [ 3, 4 ], [ 3, 6 ], [ 4, 5 ], [ 4, 8 ], [ 6, 7 ], [ 7, 2 ], [ 8, 3 ]

Relations
[ 8, 3, 6, 7, 2 ]
[ 4, 8, 3 ]
[ 6, 7, 2, 8, 3 ]
[ 8, 3, 4 ]
[ 7, 2, 8, 3, 6 ]
[ 2, 8, 3, 6, 7 ]
[ 3, 4, 8 ] - [ 3, 6, 7, 2, 8 ]

Cartan matrix
[1 1 1 0 0 1 0 1]
[0 1 1 0 0 1 0 1]
[0 1 1 1 1 1 1 1]
[0 0 0 1 1 0 0 1]
[0 0 0 0 1 0 0 0]
[0 1 0 0 0 1 1 1]
[0 1 1 0 0 0 1 1]
[0 0 1 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra 1093   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  892   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  920   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
-------------------------

Algebra  920

Quiver
[ 1, 2 ], [ 2, 8 ], [ 3, 4 ], [ 3, 6 ], [ 4, 5 ], [ 4, 8 ], [ 6, 2 ], [ 6, 7 ], [ 7, 3 ], [ 8, 3 ]

Relations
[ 8, 3, 6, 2 ]
[ 4, 8, 3 ]
[ 8, 3, 4 ]
[ 2, 8, 3, 6 ]
[ 7, 3, 6 ]
[ 3, 6, 7 ]
[ 6, 2, 8, 3 ] - [ 6, 7, 3 ]
[ 3, 4, 8 ] - [ 3, 6, 2, 8 ]

Cartan matrix
[1 1 1 0 0 0 0 1]
[0 1 1 0 0 0 0 1]
[0 1 1 1 1 1 0 1]
[0 0 0 1 1 0 0 1]
[0 0 0 0 1 0 0 0]
[0 1 1 0 0 1 1 1]
[0 0 1 1 1 0 1 0]
[0 0 1 0 0 1 0 1]

Good mutations
vertex  1 -> Algebra 1094   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  894   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  7 -> Algebra  919   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
-------------------------

Algebra 1004

Quiver
[ 2, 1 ], [ 2, 8 ], [ 3, 4 ], [ 4, 5 ], [ 5, 2 ], [ 5, 7 ], [ 6, 7 ], [ 7, 4 ], [ 8, 3 ]

Relations
[ 8, 3, 4, 5, 2 ]
[ 4, 5, 2, 8, 3 ]
[ 2, 8, 3, 4, 5 ]
[ 7, 4, 5 ]
[ 4, 5, 7 ]
[ 3, 4, 5, 2, 8 ]
[ 5, 2, 8, 3, 4 ] - [ 5, 7, 4 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 1 0 0 0 1]
[1 1 1 1 1 0 0 0]
[1 1 0 1 1 0 0 1]
[1 1 1 1 1 0 1 1]
[0 0 0 1 0 1 1 0]
[0 0 0 1 0 0 1 0]
[0 0 1 1 1 0 0 1]

Good mutations
vertex  1 -> Algebra  805   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1056   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  6 -> Algebra 1008   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
-------------------------

Algebra 1008

Quiver
[ 2, 1 ], [ 2, 8 ], [ 3, 4 ], [ 4, 5 ], [ 5, 2 ], [ 5, 6 ], [ 6, 4 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 8, 3, 4, 5, 2 ]
[ 4, 5, 2, 8, 3 ]
[ 2, 8, 3, 4, 5 ]
[ 6, 4, 5 ]
[ 4, 5, 6 ]
[ 3, 4, 5, 2, 8 ]
[ 5, 2, 8, 3, 4 ] - [ 5, 6, 4 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 1 0 0 0 1]
[1 1 1 1 1 0 0 0]
[1 1 0 1 1 0 0 1]
[1 1 1 1 1 1 1 1]
[0 0 0 1 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 1 1 1 0 0 1]

Good mutations
vertex  1 -> Algebra  809   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1059   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1004   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
-------------------------

Algebra 1050

Quiver
[ 2, 1 ], [ 2, 8 ], [ 3, 4 ], [ 3, 5 ], [ 4, 8 ], [ 5, 6 ], [ 6, 2 ], [ 6, 7 ], [ 7, 5 ], [ 8, 3 ]

Relations
[ 8, 3, 5, 6, 2 ]
[ 4, 8, 3 ]
[ 5, 6, 2, 8, 3 ]
[ 8, 3, 4 ]
[ 2, 8, 3, 5, 6 ]
[ 7, 5, 6 ]
[ 5, 6, 7 ]
[ 6, 2, 8, 3, 5 ] - [ 6, 7, 5 ]
[ 3, 4, 8 ] - [ 3, 5, 6, 2, 8 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 1 0 0 1]
[1 1 1 1 1 1 0 1]
[0 0 0 1 0 0 0 1]
[1 1 0 0 1 1 0 1]
[1 1 1 0 1 1 1 1]
[0 0 0 0 1 0 1 0]
[0 0 1 0 1 1 0 1]

Good mutations
vertex  1 -> Algebra  873   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1068   permutation [ 1, 2, 5, 4, 3, 6, 7, 8 ]
vertex  5 -> Algebra 1059   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
-------------------------

Algebra 1056

Quiver
[ 2, 1 ], [ 2, 8 ], [ 3, 4 ], [ 3, 5 ], [ 4, 8 ], [ 5, 2 ], [ 5, 7 ], [ 6, 7 ], [ 7, 3 ], [ 8, 3 ]

Relations
[ 8, 3, 5, 2 ]
[ 4, 8, 3 ]
[ 8, 3, 4 ]
[ 2, 8, 3, 5 ]
[ 7, 3, 5 ]
[ 3, 5, 7 ]
[ 5, 2, 8, 3 ] - [ 5, 7, 3 ]
[ 3, 4, 8 ] - [ 3, 5, 2, 8 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 0 0 0 1]
[1 1 1 1 1 0 0 1]
[0 0 0 1 0 0 0 1]
[1 1 1 0 1 0 1 1]
[0 0 1 1 0 1 1 0]
[0 0 1 1 0 0 1 0]
[0 0 1 0 1 0 0 1]

Good mutations
vertex  1 -> Algebra  879   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1004   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  6 -> Algebra 1059   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
-------------------------

Algebra 1059

Quiver
[ 2, 1 ], [ 2, 8 ], [ 3, 4 ], [ 3, 5 ], [ 4, 8 ], [ 5, 2 ], [ 5, 6 ], [ 6, 3 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 8, 3, 5, 2 ]
[ 4, 8, 3 ]
[ 8, 3, 4 ]
[ 2, 8, 3, 5 ]
[ 6, 3, 5 ]
[ 3, 5, 6 ]
[ 5, 2, 8, 3 ] - [ 5, 6, 3 ]
[ 3, 4, 8 ] - [ 3, 5, 2, 8 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 0 0 0 1]
[1 1 1 1 1 0 0 1]
[0 0 0 1 0 0 0 1]
[1 1 1 0 1 1 1 1]
[0 0 1 1 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 1 0 1 0 0 1]

Good mutations
vertex  1 -> Algebra  882   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1008   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  6 -> Algebra 1050   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  7 -> Algebra 1056   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
-------------------------

Algebra 1066

Quiver
[ 2, 1 ], [ 2, 8 ], [ 3, 5 ], [ 3, 6 ], [ 4, 5 ], [ 5, 8 ], [ 6, 7 ], [ 7, 2 ], [ 8, 3 ]

Relations
[ 8, 3, 6, 7, 2 ]
[ 5, 8, 3 ]
[ 6, 7, 2, 8, 3 ]
[ 8, 3, 5 ]
[ 7, 2, 8, 3, 6 ]
[ 2, 8, 3, 6, 7 ]
[ 3, 5, 8 ] - [ 3, 6, 7, 2, 8 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 0 1 0 1]
[1 1 1 0 1 1 1 1]
[0 0 0 1 1 0 0 1]
[0 0 0 0 1 0 0 1]
[1 1 0 0 0 1 1 1]
[1 1 1 0 0 0 1 1]
[0 0 1 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra  892   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1274   permutation [ 6, 8, 1, 2, 3, 4, 5, 7 ]
vertex  4 -> Algebra 1093   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra 1068   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
-------------------------

Algebra 1068

Quiver
[ 2, 1 ], [ 2, 8 ], [ 3, 5 ], [ 3, 6 ], [ 4, 5 ], [ 5, 8 ], [ 6, 2 ], [ 6, 7 ], [ 7, 3 ], [ 8, 3 ]

Relations
[ 8, 3, 6, 2 ]
[ 5, 8, 3 ]
[ 8, 3, 5 ]
[ 2, 8, 3, 6 ]
[ 7, 3, 6 ]
[ 3, 6, 7 ]
[ 6, 2, 8, 3 ] - [ 6, 7, 3 ]
[ 3, 5, 8 ] - [ 3, 6, 2, 8 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 0 0 0 1]
[1 1 1 0 1 1 0 1]
[0 0 0 1 1 0 0 1]
[0 0 0 0 1 0 0 1]
[1 1 1 0 0 1 1 1]
[0 0 1 0 1 0 1 0]
[0 0 1 0 0 1 0 1]

Good mutations
vertex  1 -> Algebra  894   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1094   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  5 -> Algebra 1050   permutation [ 1, 2, 5, 4, 3, 6, 7, 8 ]
vertex  7 -> Algebra 1066   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
-------------------------

Algebra 1093

Quiver
[ 2, 1 ], [ 2, 8 ], [ 3, 4 ], [ 3, 6 ], [ 4, 5 ], [ 4, 8 ], [ 6, 7 ], [ 7, 2 ], [ 8, 3 ]

Relations
[ 8, 3, 6, 7, 2 ]
[ 4, 8, 3 ]
[ 6, 7, 2, 8, 3 ]
[ 8, 3, 4 ]
[ 7, 2, 8, 3, 6 ]
[ 2, 8, 3, 6, 7 ]
[ 3, 4, 8 ] - [ 3, 6, 7, 2, 8 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 0 1 0 1]
[1 1 1 1 1 1 1 1]
[0 0 0 1 1 0 0 1]
[0 0 0 0 1 0 0 0]
[1 1 0 0 0 1 1 1]
[1 1 1 0 0 0 1 1]
[0 0 1 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra  919   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1276   permutation [ 6, 8, 1, 2, 3, 4, 5, 7 ]
vertex  5 -> Algebra 1066   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra 1094   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
-------------------------

Algebra 1094

Quiver
[ 2, 1 ], [ 2, 8 ], [ 3, 4 ], [ 3, 6 ], [ 4, 5 ], [ 4, 8 ], [ 6, 2 ], [ 6, 7 ], [ 7, 3 ], [ 8, 3 ]

Relations
[ 8, 3, 6, 2 ]
[ 4, 8, 3 ]
[ 8, 3, 4 ]
[ 2, 8, 3, 6 ]
[ 7, 3, 6 ]
[ 3, 6, 7 ]
[ 6, 2, 8, 3 ] - [ 6, 7, 3 ]
[ 3, 4, 8 ] - [ 3, 6, 2, 8 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 0 0 0 1]
[1 1 1 1 1 1 0 1]
[0 0 0 1 1 0 0 1]
[0 0 0 0 1 0 0 0]
[1 1 1 0 0 1 1 1]
[0 0 1 1 1 0 1 0]
[0 0 1 0 0 1 0 1]

Good mutations
vertex  1 -> Algebra  920   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1068   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  7 -> Algebra 1093   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
-------------------------

Algebra 1127

Quiver
[ 1, 2 ], [ 2, 3 ], [ 2, 4 ], [ 3, 1 ], [ 3, 8 ], [ 4, 5 ], [ 5, 8 ], [ 6, 5 ], [ 6, 7 ], [ 8, 2 ], [ 8, 6 ]

Relations
[ 2, 3, 1 ]
[ 4, 5, 8, 2 ]
[ 1, 2, 3 ]
[ 8, 2, 3 ]
[ 5, 8, 2, 4 ]
[ 5, 8, 6 ]
[ 6, 5, 8 ]
[ 3, 1, 2 ] - [ 3, 8, 2 ]
[ 8, 2, 4, 5 ] - [ 8, 6, 5 ]
[ 2, 3, 8 ] - [ 2, 4, 5, 8 ]

Cartan matrix
[1 1 0 1 1 0 0 0]
[0 1 1 1 1 0 0 1]
[1 1 1 1 1 1 1 1]
[0 0 0 1 1 0 0 1]
[0 1 0 0 1 0 0 1]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 0 1 1 1 1 1]

Good mutations
vertex  3 -> Algebra  809   permutation [ 1, 3, 4, 5, 8, 6, 7, 2 ]
vertex  7 -> Algebra 1184   permutation [ 6, 1, 2, 3, 4, 5, 7, 8 ]
vertex  8 -> Algebra 1276   permutation [ 1, 8, 4, 5, 3, 6, 7, 2 ]
-------------------------

Algebra 1184

Quiver
[ 1, 6 ], [ 2, 3 ], [ 3, 4 ], [ 3, 5 ], [ 4, 2 ], [ 4, 8 ], [ 5, 6 ], [ 6, 8 ], [ 7, 1 ], [ 8, 1 ], [ 8, 3 ]

Relations
[ 6, 8, 1 ]
[ 3, 4, 2 ]
[ 5, 6, 8, 3 ]
[ 2, 3, 4 ]
[ 8, 3, 4 ]
[ 6, 8, 3, 5 ]
[ 1, 6, 8 ]
[ 4, 2, 3 ] - [ 4, 8, 3 ]
[ 8, 1, 6 ] - [ 8, 3, 5, 6 ]
[ 3, 4, 8 ] - [ 3, 5, 6, 8 ]

Cartan matrix
[1 0 0 0 0 1 0 0]
[0 1 1 0 1 1 0 0]
[0 0 1 1 1 1 0 1]
[1 1 1 1 1 1 0 1]
[0 0 0 0 1 1 0 1]
[0 0 1 0 0 1 0 1]
[1 0 0 0 0 1 1 0]
[1 0 1 0 1 1 0 1]

Good mutations
vertex  4 -> Algebra  805   permutation [ 2, 4, 5, 6, 8, 7, 1, 3 ]
vertex  7 -> Algebra 1127   permutation [ 2, 3, 4, 5, 6, 1, 7, 8 ]
vertex  8 -> Algebra 1274   permutation [ 2, 8, 5, 6, 4, 7, 1, 3 ]
-------------------------

Algebra 1274

Quiver
[ 1, 8 ], [ 2, 4 ], [ 2, 5 ], [ 3, 4 ], [ 4, 8 ], [ 5, 1 ], [ 5, 7 ], [ 6, 7 ], [ 7, 2 ], [ 8, 2 ], [ 8, 3 ]

Relations
[ 8, 2, 5, 1 ]
[ 4, 8, 2 ]
[ 4, 8, 3 ]
[ 1, 8, 2, 5 ]
[ 7, 2, 5 ]
[ 2, 5, 7 ]
[ 3, 4, 8 ]
[ 5, 1, 8, 2 ] - [ 5, 7, 2 ]
[ 8, 2, 4 ] - [ 8, 3, 4 ]
[ 2, 4, 8 ] - [ 2, 5, 1, 8 ]

Cartan matrix
[1 1 1 1 0 0 0 1]
[1 1 0 1 1 0 0 1]
[0 0 1 1 0 0 0 0]
[0 0 0 1 0 0 0 1]
[1 1 1 1 1 0 1 1]
[0 1 0 1 0 1 1 0]
[0 1 0 1 0 0 1 0]
[0 1 1 1 1 0 0 1]

Good mutations
vertex  2 -> Algebra 1184   permutation [ 7, 1, 8, 5, 3, 4, 6, 2 ]
vertex  4 -> Algebra 1066   permutation [ 3, 4, 5, 6, 7, 1, 8, 2 ]
vertex  6 -> Algebra 1276   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
-------------------------

Algebra 1276

Quiver
[ 1, 8 ], [ 2, 4 ], [ 2, 5 ], [ 3, 4 ], [ 4, 8 ], [ 5, 1 ], [ 5, 6 ], [ 6, 2 ], [ 6, 7 ], [ 8, 2 ], [ 8, 3 ]

Relations
[ 8, 2, 5, 1 ]
[ 4, 8, 2 ]
[ 4, 8, 3 ]
[ 1, 8, 2, 5 ]
[ 6, 2, 5 ]
[ 2, 5, 6 ]
[ 3, 4, 8 ]
[ 5, 1, 8, 2 ] - [ 5, 6, 2 ]
[ 8, 2, 4 ] - [ 8, 3, 4 ]
[ 2, 4, 8 ] - [ 2, 5, 1, 8 ]

Cartan matrix
[1 1 1 1 0 0 0 1]
[1 1 0 1 1 0 0 1]
[0 0 1 1 0 0 0 0]
[0 0 0 1 0 0 0 1]
[1 1 1 1 1 1 1 1]
[0 1 0 1 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 1 1 1 0 0 1]

Good mutations
vertex  2 -> Algebra 1127   permutation [ 1, 8, 5, 3, 4, 6, 7, 2 ]
vertex  4 -> Algebra 1093   permutation [ 3, 4, 5, 6, 7, 1, 8, 2 ]
vertex  7 -> Algebra 1274   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
-------------------------



==> anc/txt/E8_2.txt <==
Algebra    3

Quiver
[ 1, 3 ], [ 2, 1 ], [ 3, 2 ], [ 3, 4 ], [ 3, 8 ], [ 4, 5 ], [ 5, 6 ], [ 6, 7 ]

Relations
[ 3, 2, 1 ]
[ 1, 3, 2 ]
[ 2, 1, 3 ]

Cartan matrix
[1 0 1 1 1 1 1 1]
[1 1 0 0 0 0 0 0]
[0 1 1 1 1 1 1 1]
[0 0 0 1 1 1 1 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  3 -> Algebra   18   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra   22   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra   23   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra    4

Quiver
[ 1, 2 ], [ 2, 4 ], [ 2, 8 ], [ 3, 2 ], [ 4, 3 ], [ 4, 5 ], [ 5, 6 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 4, 3, 2 ]
[ 8, 3, 2 ]
[ 3, 2, 4 ]
[ 3, 2, 8 ]
[ 2, 4, 3 ] - [ 2, 8, 3 ]

Cartan matrix
[1 1 1 1 1 1 1 1]
[0 1 1 1 1 1 1 1]
[0 1 1 0 0 0 0 0]
[0 0 1 1 1 1 1 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra   11   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra   24   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra   28   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra   11

Quiver
[ 2, 1 ], [ 2, 4 ], [ 2, 8 ], [ 3, 2 ], [ 4, 3 ], [ 4, 5 ], [ 5, 6 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 4, 3, 2 ]
[ 8, 3, 2 ]
[ 3, 2, 4 ]
[ 3, 2, 8 ]
[ 2, 4, 3 ] - [ 2, 8, 3 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 1 1 1 1 1]
[1 1 1 0 0 0 0 0]
[0 0 1 1 1 1 1 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra    4   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra   51   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra   55   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra   18

Quiver
[ 1, 4 ], [ 1, 8 ], [ 2, 3 ], [ 3, 1 ], [ 4, 3 ], [ 4, 5 ], [ 5, 6 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 4, 3, 1 ]
[ 8, 3, 1 ]
[ 3, 1, 4 ]
[ 3, 1, 8 ]
[ 1, 4, 3 ] - [ 1, 8, 3 ]

Cartan matrix
[1 0 1 1 1 1 1 1]
[1 1 1 0 0 0 0 0]
[1 0 1 0 0 0 0 0]
[0 0 1 1 1 1 1 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra   24   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra    3   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra   82   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra   22

Quiver
[ 1, 3 ], [ 2, 1 ], [ 3, 2 ], [ 3, 4 ], [ 3, 8 ], [ 4, 5 ], [ 5, 6 ], [ 7, 6 ]

Relations
[ 3, 2, 1 ]
[ 1, 3, 2 ]
[ 2, 1, 3 ]

Cartan matrix
[1 0 1 1 1 1 0 1]
[1 1 0 0 0 0 0 0]
[0 1 1 1 1 1 0 1]
[0 0 0 1 1 1 0 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  3 -> Algebra   82   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra   96   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra    3   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra   97   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra   23

Quiver
[ 1, 3 ], [ 2, 1 ], [ 3, 2 ], [ 3, 4 ], [ 4, 5 ], [ 5, 6 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 3, 2, 1 ]
[ 1, 3, 2 ]
[ 2, 1, 3 ]

Cartan matrix
[1 0 1 1 1 1 1 0]
[1 1 0 0 0 0 0 0]
[0 1 1 1 1 1 1 0]
[0 0 0 1 1 1 1 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 1 1 1 1 1 1]

Good mutations
vertex  7 -> Algebra   97   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra    3   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra   24

Quiver
[ 1, 4 ], [ 1, 8 ], [ 2, 1 ], [ 2, 3 ], [ 4, 2 ], [ 4, 5 ], [ 5, 6 ], [ 6, 7 ], [ 8, 2 ]

Relations
[ 4, 2, 1 ]
[ 8, 2, 1 ]
[ 2, 1, 4 ]
[ 2, 1, 8 ]
[ 1, 4, 2 ] - [ 1, 8, 2 ]

Cartan matrix
[1 1 1 1 1 1 1 1]
[1 1 1 0 0 0 0 0]
[0 0 1 0 0 0 0 0]
[0 1 1 1 1 1 1 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 1 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra    4   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra   18   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  103   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra   28

Quiver
[ 1, 2 ], [ 2, 4 ], [ 2, 8 ], [ 3, 2 ], [ 4, 3 ], [ 4, 5 ], [ 5, 6 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 4, 3, 2 ]
[ 8, 3, 2 ]
[ 3, 2, 4 ]
[ 3, 2, 8 ]
[ 2, 4, 3 ] - [ 2, 8, 3 ]

Cartan matrix
[1 1 1 1 1 1 0 1]
[0 1 1 1 1 1 0 1]
[0 1 1 0 0 0 0 0]
[0 0 1 1 1 1 0 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra   55   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  103   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  117   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra    4   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra   51

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 1 ], [ 4, 2 ], [ 4, 5 ], [ 5, 6 ], [ 6, 7 ], [ 8, 2 ]

Relations
[ 2, 3, 1 ]
[ 3, 1, 2 ]
[ 1, 2, 3 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 1 0 0 0 0 0]
[1 0 1 0 0 0 0 0]
[0 1 1 1 1 1 1 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 1 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra   11   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  176   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  179   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  180   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra   55

Quiver
[ 2, 1 ], [ 2, 4 ], [ 2, 8 ], [ 3, 2 ], [ 4, 3 ], [ 4, 5 ], [ 5, 6 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 4, 3, 2 ]
[ 8, 3, 2 ]
[ 3, 2, 4 ]
[ 3, 2, 8 ]
[ 2, 4, 3 ] - [ 2, 8, 3 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 1 1 1 0 1]
[1 1 1 0 0 0 0 0]
[0 0 1 1 1 1 0 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra   28   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  179   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  193   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra   11   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra   82

Quiver
[ 1, 4 ], [ 1, 8 ], [ 2, 3 ], [ 3, 1 ], [ 4, 3 ], [ 4, 5 ], [ 5, 6 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 4, 3, 1 ]
[ 8, 3, 1 ]
[ 3, 1, 4 ]
[ 3, 1, 8 ]
[ 1, 4, 3 ] - [ 1, 8, 3 ]

Cartan matrix
[1 0 1 1 1 1 0 1]
[1 1 1 0 0 0 0 0]
[1 0 1 0 0 0 0 0]
[0 0 1 1 1 1 0 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  103   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra   22   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  269   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra   18   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra   94

Quiver
[ 1, 3 ], [ 2, 1 ], [ 3, 2 ], [ 3, 4 ], [ 3, 8 ], [ 4, 5 ], [ 6, 7 ], [ 7, 5 ]

Relations
[ 3, 2, 1 ]
[ 1, 3, 2 ]
[ 2, 1, 3 ]

Cartan matrix
[1 0 1 1 1 0 0 1]
[1 1 0 0 0 0 0 0]
[0 1 1 1 1 0 0 1]
[0 0 0 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 1 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  3 -> Algebra  267   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  300   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra   96   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra  301   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra   96

Quiver
[ 1, 3 ], [ 2, 1 ], [ 3, 2 ], [ 3, 4 ], [ 3, 8 ], [ 4, 5 ], [ 6, 5 ], [ 6, 7 ]

Relations
[ 3, 2, 1 ]
[ 1, 3, 2 ]
[ 2, 1, 3 ]

Cartan matrix
[1 0 1 1 1 0 0 1]
[1 1 0 0 0 0 0 0]
[0 1 1 1 1 0 0 1]
[0 0 0 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  3 -> Algebra  269   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  303   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra   22   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra   94   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra  304   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra   97

Quiver
[ 1, 3 ], [ 2, 1 ], [ 3, 2 ], [ 3, 4 ], [ 4, 5 ], [ 5, 6 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 3, 2, 1 ]
[ 1, 3, 2 ]
[ 2, 1, 3 ]

Cartan matrix
[1 0 1 1 1 1 0 0]
[1 1 0 0 0 0 0 0]
[0 1 1 1 1 1 0 0]
[0 0 0 1 1 1 0 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 1 1 1 1 1 0 1]

Good mutations
vertex  6 -> Algebra  304   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra   23   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra   22   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  103

Quiver
[ 1, 4 ], [ 1, 8 ], [ 2, 1 ], [ 2, 3 ], [ 4, 2 ], [ 4, 5 ], [ 5, 6 ], [ 7, 6 ], [ 8, 2 ]

Relations
[ 4, 2, 1 ]
[ 8, 2, 1 ]
[ 2, 1, 4 ]
[ 2, 1, 8 ]
[ 1, 4, 2 ] - [ 1, 8, 2 ]

Cartan matrix
[1 1 1 1 1 1 0 1]
[1 1 1 0 0 0 0 0]
[0 0 1 0 0 0 0 0]
[0 1 1 1 1 1 0 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 1 1 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra   28   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra   82   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  325   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra   24   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  115

Quiver
[ 1, 2 ], [ 2, 4 ], [ 2, 8 ], [ 3, 2 ], [ 4, 3 ], [ 4, 5 ], [ 6, 7 ], [ 7, 5 ], [ 8, 3 ]

Relations
[ 4, 3, 2 ]
[ 8, 3, 2 ]
[ 3, 2, 4 ]
[ 3, 2, 8 ]
[ 2, 4, 3 ] - [ 2, 8, 3 ]

Cartan matrix
[1 1 1 1 1 0 0 1]
[0 1 1 1 1 0 0 1]
[0 1 1 0 0 0 0 0]
[0 0 1 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 1 0 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  191   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  323   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  357   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  117   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
-------------------------

Algebra  117

Quiver
[ 1, 2 ], [ 2, 4 ], [ 2, 8 ], [ 3, 2 ], [ 4, 3 ], [ 4, 5 ], [ 6, 5 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 4, 3, 2 ]
[ 8, 3, 2 ]
[ 3, 2, 4 ]
[ 3, 2, 8 ]
[ 2, 4, 3 ] - [ 2, 8, 3 ]

Cartan matrix
[1 1 1 1 1 0 0 1]
[0 1 1 1 1 0 0 1]
[0 1 1 0 0 0 0 0]
[0 0 1 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  193   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  325   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  360   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra   28   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  115   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
-------------------------

Algebra  176

Quiver
[ 1, 2 ], [ 2, 3 ], [ 2, 4 ], [ 3, 1 ], [ 5, 4 ], [ 5, 6 ], [ 6, 7 ], [ 8, 2 ]

Relations
[ 2, 3, 1 ]
[ 3, 1, 2 ]
[ 1, 2, 3 ]

Cartan matrix
[1 1 0 1 0 0 0 0]
[0 1 1 1 0 0 0 0]
[1 0 1 0 0 0 0 0]
[0 0 0 1 0 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 1 1 0 0 0 1]

Good mutations
vertex  4 -> Algebra   51   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  304   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  478   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  303   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  179

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 1 ], [ 4, 2 ], [ 4, 5 ], [ 5, 6 ], [ 7, 6 ], [ 8, 2 ]

Relations
[ 2, 3, 1 ]
[ 3, 1, 2 ]
[ 1, 2, 3 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 1 0 0 0 0 0]
[1 0 1 0 0 0 0 0]
[0 1 1 1 1 1 0 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 1 1 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra   55   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  478   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  486   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra   51   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  487   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  180

Quiver
[ 1, 2 ], [ 2, 3 ], [ 2, 8 ], [ 3, 1 ], [ 4, 2 ], [ 4, 5 ], [ 5, 6 ], [ 6, 7 ]

Relations
[ 2, 3, 1 ]
[ 3, 1, 2 ]
[ 1, 2, 3 ]

Cartan matrix
[1 1 0 0 0 0 0 1]
[0 1 1 0 0 0 0 1]
[1 0 1 0 0 0 0 0]
[0 1 1 1 1 1 1 1]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  4 -> Algebra  303   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  487   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra   51   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  191

Quiver
[ 2, 1 ], [ 2, 4 ], [ 2, 8 ], [ 3, 2 ], [ 4, 3 ], [ 4, 5 ], [ 6, 7 ], [ 7, 5 ], [ 8, 3 ]

Relations
[ 4, 3, 2 ]
[ 8, 3, 2 ]
[ 3, 2, 4 ]
[ 3, 2, 8 ]
[ 2, 4, 3 ] - [ 2, 8, 3 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 1 1 0 0 1]
[1 1 1 0 0 0 0 0]
[0 0 1 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 1 0 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  115   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  484   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  516   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  193   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
-------------------------

Algebra  193

Quiver
[ 2, 1 ], [ 2, 4 ], [ 2, 8 ], [ 3, 2 ], [ 4, 3 ], [ 4, 5 ], [ 6, 5 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 4, 3, 2 ]
[ 8, 3, 2 ]
[ 3, 2, 4 ]
[ 3, 2, 8 ]
[ 2, 4, 3 ] - [ 2, 8, 3 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 1 1 0 0 1]
[1 1 1 0 0 0 0 0]
[0 0 1 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  117   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  486   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  519   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra   55   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  191   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
-------------------------

Algebra  267

Quiver
[ 1, 4 ], [ 1, 8 ], [ 2, 3 ], [ 3, 1 ], [ 4, 3 ], [ 4, 5 ], [ 6, 7 ], [ 7, 5 ], [ 8, 3 ]

Relations
[ 4, 3, 1 ]
[ 8, 3, 1 ]
[ 3, 1, 4 ]
[ 3, 1, 8 ]
[ 1, 4, 3 ] - [ 1, 8, 3 ]

Cartan matrix
[1 0 1 1 1 0 0 1]
[1 1 1 0 0 0 0 0]
[1 0 1 0 0 0 0 0]
[0 0 1 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 1 0 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  323   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra   94   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  667   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  269   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
-------------------------

Algebra  269

Quiver
[ 1, 4 ], [ 1, 8 ], [ 2, 3 ], [ 3, 1 ], [ 4, 3 ], [ 4, 5 ], [ 6, 5 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 4, 3, 1 ]
[ 8, 3, 1 ]
[ 3, 1, 4 ]
[ 3, 1, 8 ]
[ 1, 4, 3 ] - [ 1, 8, 3 ]

Cartan matrix
[1 0 1 1 1 0 0 1]
[1 1 1 0 0 0 0 0]
[1 0 1 0 0 0 0 0]
[0 0 1 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  325   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra   96   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  670   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra   82   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  267   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
-------------------------

Algebra  292

Quiver
[ 1, 3 ], [ 2, 1 ], [ 3, 2 ], [ 3, 4 ], [ 3, 8 ], [ 5, 6 ], [ 6, 7 ], [ 7, 4 ]

Relations
[ 3, 2, 1 ]
[ 1, 3, 2 ]
[ 2, 1, 3 ]

Cartan matrix
[1 0 1 1 0 0 0 1]
[1 1 0 0 0 0 0 0]
[0 1 1 1 0 0 0 1]
[0 0 0 1 0 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 1 0 1 1 0]
[0 0 0 1 0 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  3 -> Algebra  659   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  719   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  298   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  8 -> Algebra  720   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  298

Quiver
[ 1, 3 ], [ 2, 1 ], [ 3, 2 ], [ 3, 4 ], [ 3, 8 ], [ 5, 6 ], [ 5, 7 ], [ 7, 4 ]

Relations
[ 3, 2, 1 ]
[ 1, 3, 2 ]
[ 2, 1, 3 ]

Cartan matrix
[1 0 1 1 0 0 0 1]
[1 1 0 0 0 0 0 0]
[0 1 1 1 0 0 0 1]
[0 0 0 1 0 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 1 0 0]
[0 0 0 1 0 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  3 -> Algebra  665   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  728   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  300   permutation [ 1, 2, 3, 4, 7, 6, 5, 8 ]
vertex  6 -> Algebra  292   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  8 -> Algebra  729   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  300

Quiver
[ 1, 3 ], [ 2, 1 ], [ 3, 2 ], [ 3, 4 ], [ 3, 8 ], [ 5, 4 ], [ 5, 7 ], [ 6, 7 ]

Relations
[ 3, 2, 1 ]
[ 1, 3, 2 ]
[ 2, 1, 3 ]

Cartan matrix
[1 0 1 1 0 0 0 1]
[1 1 0 0 0 0 0 0]
[0 1 1 1 0 0 0 1]
[0 0 0 1 0 0 0 0]
[0 0 0 1 1 0 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  3 -> Algebra  667   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  487   permutation [ 1, 3, 2, 4, 5, 7, 6, 8 ]
vertex  5 -> Algebra   94   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  303   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  7 -> Algebra  298   permutation [ 1, 2, 3, 4, 7, 6, 5, 8 ]
vertex  8 -> Algebra  478   permutation [ 1, 3, 2, 4, 5, 7, 6, 8 ]
-------------------------

Algebra  301

Quiver
[ 1, 3 ], [ 2, 1 ], [ 3, 2 ], [ 3, 4 ], [ 4, 5 ], [ 6, 7 ], [ 7, 5 ], [ 8, 3 ]

Relations
[ 3, 2, 1 ]
[ 1, 3, 2 ]
[ 2, 1, 3 ]

Cartan matrix
[1 0 1 1 1 0 0 0]
[1 1 0 0 0 0 0 0]
[0 1 1 1 1 0 0 0]
[0 0 0 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 1 0 1 0]
[0 1 1 1 1 0 0 1]

Good mutations
vertex  5 -> Algebra  478   permutation [ 1, 3, 2, 4, 5, 7, 6, 8 ]
vertex  6 -> Algebra  304   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra   94   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  303

Quiver
[ 1, 3 ], [ 2, 1 ], [ 3, 2 ], [ 3, 4 ], [ 3, 8 ], [ 5, 4 ], [ 5, 6 ], [ 6, 7 ]

Relations
[ 3, 2, 1 ]
[ 1, 3, 2 ]
[ 2, 1, 3 ]

Cartan matrix
[1 0 1 1 0 0 0 1]
[1 1 0 0 0 0 0 0]
[0 1 1 1 0 0 0 1]
[0 0 0 1 0 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  3 -> Algebra  670   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  180   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra   96   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  300   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra  176   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  304

Quiver
[ 1, 3 ], [ 2, 1 ], [ 3, 2 ], [ 3, 4 ], [ 4, 5 ], [ 6, 5 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 3, 2, 1 ]
[ 1, 3, 2 ]
[ 2, 1, 3 ]

Cartan matrix
[1 0 1 1 1 0 0 0]
[1 1 0 0 0 0 0 0]
[0 1 1 1 1 0 0 0]
[0 0 0 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 1 1 1 0 0 1]

Good mutations
vertex  5 -> Algebra  176   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra   97   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  301   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra   96   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  323

Quiver
[ 1, 4 ], [ 1, 8 ], [ 2, 1 ], [ 2, 3 ], [ 4, 2 ], [ 4, 5 ], [ 6, 7 ], [ 7, 5 ], [ 8, 2 ]

Relations
[ 4, 2, 1 ]
[ 8, 2, 1 ]
[ 2, 1, 4 ]
[ 2, 1, 8 ]
[ 1, 4, 2 ] - [ 1, 8, 2 ]

Cartan matrix
[1 1 1 1 1 0 0 1]
[1 1 1 0 0 0 0 0]
[0 0 1 0 0 0 0 0]
[0 1 1 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 1 0 1 0]
[0 1 1 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  115   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  267   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  773   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  325   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
-------------------------

Algebra  325

Quiver
[ 1, 4 ], [ 1, 8 ], [ 2, 1 ], [ 2, 3 ], [ 4, 2 ], [ 4, 5 ], [ 6, 5 ], [ 6, 7 ], [ 8, 2 ]

Relations
[ 4, 2, 1 ]
[ 8, 2, 1 ]
[ 2, 1, 4 ]
[ 2, 1, 8 ]
[ 1, 4, 2 ] - [ 1, 8, 2 ]

Cartan matrix
[1 1 1 1 1 0 0 1]
[1 1 1 0 0 0 0 0]
[0 0 1 0 0 0 0 0]
[0 1 1 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 1 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  117   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  269   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  776   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  103   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  323   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
-------------------------

Algebra  349

Quiver
[ 1, 2 ], [ 2, 4 ], [ 2, 8 ], [ 3, 2 ], [ 4, 3 ], [ 5, 6 ], [ 6, 7 ], [ 7, 4 ], [ 8, 3 ]

Relations
[ 4, 3, 2 ]
[ 8, 3, 2 ]
[ 3, 2, 4 ]
[ 3, 2, 8 ]
[ 2, 4, 3 ] - [ 2, 8, 3 ]

Cartan matrix
[1 1 1 1 0 0 0 1]
[0 1 1 1 0 0 0 1]
[0 1 1 0 0 0 0 0]
[0 0 1 1 0 0 0 0]
[0 0 1 1 1 1 1 0]
[0 0 1 1 0 1 1 0]
[0 0 1 1 0 0 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  508   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  765   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  355   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
-------------------------

Algebra  355

Quiver
[ 1, 2 ], [ 2, 4 ], [ 2, 8 ], [ 3, 2 ], [ 4, 3 ], [ 5, 6 ], [ 5, 7 ], [ 7, 4 ], [ 8, 3 ]

Relations
[ 4, 3, 2 ]
[ 8, 3, 2 ]
[ 3, 2, 4 ]
[ 3, 2, 8 ]
[ 2, 4, 3 ] - [ 2, 8, 3 ]

Cartan matrix
[1 1 1 1 0 0 0 1]
[0 1 1 1 0 0 0 1]
[0 1 1 0 0 0 0 0]
[0 0 1 1 0 0 0 0]
[0 0 1 1 1 1 1 0]
[0 0 0 0 0 1 0 0]
[0 0 1 1 0 0 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  514   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  771   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  357   permutation [ 1, 2, 3, 4, 7, 6, 5, 8 ]
vertex  6 -> Algebra  349   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
-------------------------

Algebra  357

Quiver
[ 1, 2 ], [ 2, 4 ], [ 2, 8 ], [ 3, 2 ], [ 4, 3 ], [ 5, 4 ], [ 5, 7 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 4, 3, 2 ]
[ 8, 3, 2 ]
[ 3, 2, 4 ]
[ 3, 2, 8 ]
[ 2, 4, 3 ] - [ 2, 8, 3 ]

Cartan matrix
[1 1 1 1 0 0 0 1]
[0 1 1 1 0 0 0 1]
[0 1 1 0 0 0 0 0]
[0 0 1 1 0 0 0 0]
[0 0 1 1 1 0 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  516   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  773   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  115   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  360   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  7 -> Algebra  355   permutation [ 1, 2, 3, 4, 7, 6, 5, 8 ]
-------------------------

Algebra  360

Quiver
[ 1, 2 ], [ 2, 4 ], [ 2, 8 ], [ 3, 2 ], [ 4, 3 ], [ 5, 4 ], [ 5, 6 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 4, 3, 2 ]
[ 8, 3, 2 ]
[ 3, 2, 4 ]
[ 3, 2, 8 ]
[ 2, 4, 3 ] - [ 2, 8, 3 ]

Cartan matrix
[1 1 1 1 0 0 0 1]
[0 1 1 1 0 0 0 1]
[0 1 1 0 0 0 0 0]
[0 0 1 1 0 0 0 0]
[0 0 1 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  519   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  776   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  117   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  357   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
-------------------------

Algebra  478

Quiver
[ 1, 2 ], [ 2, 3 ], [ 2, 4 ], [ 3, 1 ], [ 5, 4 ], [ 5, 6 ], [ 7, 6 ], [ 8, 2 ]

Relations
[ 2, 3, 1 ]
[ 3, 1, 2 ]
[ 1, 2, 3 ]

Cartan matrix
[1 1 0 1 0 0 0 0]
[0 1 1 1 0 0 0 0]
[1 0 1 0 0 0 0 0]
[0 0 0 1 0 0 0 0]
[0 0 0 1 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 1 1 1 0 0 0 1]

Good mutations
vertex  4 -> Algebra  179   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  301   permutation [ 1, 3, 2, 4, 5, 7, 6, 8 ]
vertex  6 -> Algebra  729   permutation [ 1, 3, 2, 4, 6, 7, 5, 8 ]
vertex  7 -> Algebra  176   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  300   permutation [ 1, 3, 2, 4, 5, 7, 6, 8 ]
-------------------------

Algebra  484

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 1 ], [ 4, 2 ], [ 4, 5 ], [ 6, 7 ], [ 7, 5 ], [ 8, 2 ]

Relations
[ 2, 3, 1 ]
[ 3, 1, 2 ]
[ 1, 2, 3 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 1 0 0 0 0 0]
[1 0 1 0 0 0 0 0]
[0 1 1 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 1 0 1 0]
[0 1 1 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  191   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  720   permutation [ 1, 3, 2, 4, 6, 7, 5, 8 ]
vertex  5 -> Algebra  988   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  486   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra  719   permutation [ 1, 3, 2, 4, 6, 7, 5, 8 ]
-------------------------

Algebra  486

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 1 ], [ 4, 2 ], [ 4, 5 ], [ 6, 5 ], [ 6, 7 ], [ 8, 2 ]

Relations
[ 2, 3, 1 ]
[ 3, 1, 2 ]
[ 1, 2, 3 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 1 0 0 0 0 0]
[1 0 1 0 0 0 0 0]
[0 1 1 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 1 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  193   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  729   permutation [ 1, 3, 2, 4, 6, 7, 5, 8 ]
vertex  5 -> Algebra  989   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  179   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  484   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra  728   permutation [ 1, 3, 2, 4, 6, 7, 5, 8 ]
-------------------------

Algebra  487

Quiver
[ 1, 2 ], [ 2, 3 ], [ 2, 8 ], [ 3, 1 ], [ 4, 2 ], [ 4, 5 ], [ 5, 6 ], [ 7, 6 ]

Relations
[ 2, 3, 1 ]
[ 3, 1, 2 ]
[ 1, 2, 3 ]

Cartan matrix
[1 1 0 0 0 0 0 1]
[0 1 1 0 0 0 0 1]
[1 0 1 0 0 0 0 0]
[0 1 1 1 1 1 0 1]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  4 -> Algebra  300   permutation [ 1, 3, 2, 4, 5, 7, 6, 8 ]
vertex  6 -> Algebra  728   permutation [ 1, 3, 2, 4, 6, 7, 5, 8 ]
vertex  7 -> Algebra  180   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  179   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  508

Quiver
[ 2, 1 ], [ 2, 4 ], [ 2, 8 ], [ 3, 2 ], [ 4, 3 ], [ 5, 6 ], [ 6, 7 ], [ 7, 4 ], [ 8, 3 ]

Relations
[ 4, 3, 2 ]
[ 8, 3, 2 ]
[ 3, 2, 4 ]
[ 3, 2, 8 ]
[ 2, 4, 3 ] - [ 2, 8, 3 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 1 0 0 0 1]
[1 1 1 0 0 0 0 0]
[0 0 1 1 0 0 0 0]
[0 0 1 1 1 1 1 0]
[0 0 1 1 0 1 1 0]
[0 0 1 1 0 0 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  349   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  985   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  514   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
-------------------------

Algebra  514

Quiver
[ 2, 1 ], [ 2, 4 ], [ 2, 8 ], [ 3, 2 ], [ 4, 3 ], [ 5, 6 ], [ 5, 7 ], [ 7, 4 ], [ 8, 3 ]

Relations
[ 4, 3, 2 ]
[ 8, 3, 2 ]
[ 3, 2, 4 ]
[ 3, 2, 8 ]
[ 2, 4, 3 ] - [ 2, 8, 3 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 1 0 0 0 1]
[1 1 1 0 0 0 0 0]
[0 0 1 1 0 0 0 0]
[0 0 1 1 1 1 1 0]
[0 0 0 0 0 1 0 0]
[0 0 1 1 0 0 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  355   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  987   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  516   permutation [ 1, 2, 3, 4, 7, 6, 5, 8 ]
vertex  6 -> Algebra  508   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
-------------------------

Algebra  516

Quiver
[ 2, 1 ], [ 2, 4 ], [ 2, 8 ], [ 3, 2 ], [ 4, 3 ], [ 5, 4 ], [ 5, 7 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 4, 3, 2 ]
[ 8, 3, 2 ]
[ 3, 2, 4 ]
[ 3, 2, 8 ]
[ 2, 4, 3 ] - [ 2, 8, 3 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 1 0 0 0 1]
[1 1 1 0 0 0 0 0]
[0 0 1 1 0 0 0 0]
[0 0 1 1 1 0 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  357   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  988   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  191   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  519   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  7 -> Algebra  514   permutation [ 1, 2, 3, 4, 7, 6, 5, 8 ]
-------------------------

Algebra  519

Quiver
[ 2, 1 ], [ 2, 4 ], [ 2, 8 ], [ 3, 2 ], [ 4, 3 ], [ 5, 4 ], [ 5, 6 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 4, 3, 2 ]
[ 8, 3, 2 ]
[ 3, 2, 4 ]
[ 3, 2, 8 ]
[ 2, 4, 3 ] - [ 2, 8, 3 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 1 0 0 0 1]
[1 1 1 0 0 0 0 0]
[0 0 1 1 0 0 0 0]
[0 0 1 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  360   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  989   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  193   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  516   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
-------------------------

Algebra  659

Quiver
[ 1, 4 ], [ 1, 8 ], [ 2, 3 ], [ 3, 1 ], [ 4, 3 ], [ 5, 6 ], [ 6, 7 ], [ 7, 4 ], [ 8, 3 ]

Relations
[ 4, 3, 1 ]
[ 8, 3, 1 ]
[ 3, 1, 4 ]
[ 3, 1, 8 ]
[ 1, 4, 3 ] - [ 1, 8, 3 ]

Cartan matrix
[1 0 1 1 0 0 0 1]
[1 1 1 0 0 0 0 0]
[1 0 1 0 0 0 0 0]
[0 0 1 1 0 0 0 0]
[0 0 1 1 1 1 1 0]
[0 0 1 1 0 1 1 0]
[0 0 1 1 0 0 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  765   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  292   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  665   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
-------------------------

Algebra  665

Quiver
[ 1, 4 ], [ 1, 8 ], [ 2, 3 ], [ 3, 1 ], [ 4, 3 ], [ 5, 6 ], [ 5, 7 ], [ 7, 4 ], [ 8, 3 ]

Relations
[ 4, 3, 1 ]
[ 8, 3, 1 ]
[ 3, 1, 4 ]
[ 3, 1, 8 ]
[ 1, 4, 3 ] - [ 1, 8, 3 ]

Cartan matrix
[1 0 1 1 0 0 0 1]
[1 1 1 0 0 0 0 0]
[1 0 1 0 0 0 0 0]
[0 0 1 1 0 0 0 0]
[0 0 1 1 1 1 1 0]
[0 0 0 0 0 1 0 0]
[0 0 1 1 0 0 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  771   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  298   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  667   permutation [ 1, 2, 3, 4, 7, 6, 5, 8 ]
vertex  6 -> Algebra  659   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
-------------------------

Algebra  667

Quiver
[ 1, 4 ], [ 1, 8 ], [ 2, 3 ], [ 3, 1 ], [ 4, 3 ], [ 5, 4 ], [ 5, 7 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 4, 3, 1 ]
[ 8, 3, 1 ]
[ 3, 1, 4 ]
[ 3, 1, 8 ]
[ 1, 4, 3 ] - [ 1, 8, 3 ]

Cartan matrix
[1 0 1 1 0 0 0 1]
[1 1 1 0 0 0 0 0]
[1 0 1 0 0 0 0 0]
[0 0 1 1 0 0 0 0]
[0 0 1 1 1 0 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  773   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  300   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  267   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  670   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  7 -> Algebra  665   permutation [ 1, 2, 3, 4, 7, 6, 5, 8 ]
-------------------------

Algebra  670

Quiver
[ 1, 4 ], [ 1, 8 ], [ 2, 3 ], [ 3, 1 ], [ 4, 3 ], [ 5, 4 ], [ 5, 6 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 4, 3, 1 ]
[ 8, 3, 1 ]
[ 3, 1, 4 ]
[ 3, 1, 8 ]
[ 1, 4, 3 ] - [ 1, 8, 3 ]

Cartan matrix
[1 0 1 1 0 0 0 1]
[1 1 1 0 0 0 0 0]
[1 0 1 0 0 0 0 0]
[0 0 1 1 0 0 0 0]
[0 0 1 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  776   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  303   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  269   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  667   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
-------------------------

Algebra  692

Quiver
[ 1, 3 ], [ 2, 1 ], [ 3, 2 ], [ 3, 8 ], [ 4, 5 ], [ 5, 6 ], [ 6, 7 ], [ 7, 3 ]

Relations
[ 3, 2, 1 ]
[ 1, 3, 2 ]
[ 2, 1, 3 ]

Cartan matrix
[1 0 1 0 0 0 0 1]
[1 1 0 0 0 0 0 0]
[0 1 1 0 0 0 0 1]
[0 1 1 1 1 1 1 1]
[0 1 1 0 1 1 1 1]
[0 1 1 0 0 1 1 1]
[0 1 1 0 0 0 1 1]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  4 -> Algebra  711   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  8 -> Algebra  985   permutation [ 1, 3, 2, 7, 4, 5, 6, 8 ]
-------------------------

Algebra  711

Quiver
[ 1, 3 ], [ 2, 1 ], [ 3, 2 ], [ 3, 8 ], [ 4, 5 ], [ 4, 6 ], [ 6, 7 ], [ 7, 3 ]

Relations
[ 3, 2, 1 ]
[ 1, 3, 2 ]
[ 2, 1, 3 ]

Cartan matrix
[1 0 1 0 0 0 0 1]
[1 1 0 0 0 0 0 0]
[0 1 1 0 0 0 0 1]
[0 1 1 1 1 1 1 1]
[0 0 0 0 1 0 0 0]
[0 1 1 0 0 1 1 1]
[0 1 1 0 0 0 1 1]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  4 -> Algebra  717   permutation [ 1, 2, 3, 6, 5, 4, 7, 8 ]
vertex  5 -> Algebra  692   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  8 -> Algebra  987   permutation [ 1, 3, 2, 7, 4, 5, 6, 8 ]
-------------------------

Algebra  717

Quiver
[ 1, 3 ], [ 2, 1 ], [ 3, 2 ], [ 3, 8 ], [ 4, 6 ], [ 4, 7 ], [ 5, 6 ], [ 7, 3 ]

Relations
[ 3, 2, 1 ]
[ 1, 3, 2 ]
[ 2, 1, 3 ]

Cartan matrix
[1 0 1 0 0 0 0 1]
[1 1 0 0 0 0 0 0]
[0 1 1 0 0 0 0 1]
[0 1 1 1 0 1 1 1]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 1 1 0 0 0 1 1]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  4 -> Algebra  719   permutation [ 1, 2, 3, 7, 5, 6, 4, 8 ]
vertex  5 -> Algebra  726   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  6 -> Algebra  711   permutation [ 1, 2, 3, 6, 5, 4, 7, 8 ]
vertex  8 -> Algebra  988   permutation [ 1, 3, 2, 7, 4, 5, 6, 8 ]
-------------------------

Algebra  719

Quiver
[ 1, 3 ], [ 2, 1 ], [ 3, 2 ], [ 3, 8 ], [ 4, 3 ], [ 4, 7 ], [ 5, 6 ], [ 6, 7 ]

Relations
[ 3, 2, 1 ]
[ 1, 3, 2 ]
[ 2, 1, 3 ]

Cartan matrix
[1 0 1 0 0 0 0 1]
[1 1 0 0 0 0 0 0]
[0 1 1 0 0 0 0 1]
[0 1 1 1 0 0 1 1]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  4 -> Algebra  292   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  728   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  7 -> Algebra  717   permutation [ 1, 2, 3, 7, 5, 6, 4, 8 ]
vertex  8 -> Algebra  484   permutation [ 1, 3, 2, 4, 7, 5, 6, 8 ]
-------------------------

Algebra  720

Quiver
[ 1, 3 ], [ 2, 1 ], [ 3, 2 ], [ 3, 4 ], [ 5, 6 ], [ 6, 7 ], [ 7, 4 ], [ 8, 3 ]

Relations
[ 3, 2, 1 ]
[ 1, 3, 2 ]
[ 2, 1, 3 ]

Cartan matrix
[1 0 1 1 0 0 0 0]
[1 1 0 0 0 0 0 0]
[0 1 1 1 0 0 0 0]
[0 0 0 1 0 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 1 0 1 1 0]
[0 0 0 1 0 0 1 0]
[0 1 1 1 0 0 0 1]

Good mutations
vertex  4 -> Algebra  484   permutation [ 1, 3, 2, 4, 7, 5, 6, 8 ]
vertex  5 -> Algebra  729   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  8 -> Algebra  292   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  726

Quiver
[ 1, 3 ], [ 2, 1 ], [ 3, 2 ], [ 3, 8 ], [ 4, 5 ], [ 4, 7 ], [ 5, 6 ], [ 7, 3 ]

Relations
[ 3, 2, 1 ]
[ 1, 3, 2 ]
[ 2, 1, 3 ]

Cartan matrix
[1 0 1 0 0 0 0 1]
[1 1 0 0 0 0 0 0]
[0 1 1 0 0 0 0 1]
[0 1 1 1 1 1 1 1]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 1 1 0 0 0 1 1]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  4 -> Algebra  728   permutation [ 1, 2, 3, 7, 5, 6, 4, 8 ]
vertex  6 -> Algebra  717   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  8 -> Algebra  989   permutation [ 1, 3, 2, 7, 4, 5, 6, 8 ]
-------------------------

Algebra  728

Quiver
[ 1, 3 ], [ 2, 1 ], [ 3, 2 ], [ 3, 8 ], [ 4, 3 ], [ 4, 7 ], [ 5, 6 ], [ 5, 7 ]

Relations
[ 3, 2, 1 ]
[ 1, 3, 2 ]
[ 2, 1, 3 ]

Cartan matrix
[1 0 1 0 0 0 0 1]
[1 1 0 0 0 0 0 0]
[0 1 1 0 0 0 0 1]
[0 1 1 1 0 0 1 1]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  4 -> Algebra  298   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  487   permutation [ 1, 3, 2, 4, 7, 5, 6, 8 ]
vertex  6 -> Algebra  719   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  7 -> Algebra  726   permutation [ 1, 2, 3, 7, 5, 6, 4, 8 ]
vertex  8 -> Algebra  486   permutation [ 1, 3, 2, 4, 7, 5, 6, 8 ]
-------------------------

Algebra  729

Quiver
[ 1, 3 ], [ 2, 1 ], [ 3, 2 ], [ 3, 4 ], [ 5, 6 ], [ 5, 7 ], [ 7, 4 ], [ 8, 3 ]

Relations
[ 3, 2, 1 ]
[ 1, 3, 2 ]
[ 2, 1, 3 ]

Cartan matrix
[1 0 1 1 0 0 0 0]
[1 1 0 0 0 0 0 0]
[0 1 1 1 0 0 0 0]
[0 0 0 1 0 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 1 0 0]
[0 0 0 1 0 0 1 0]
[0 1 1 1 0 0 0 1]

Good mutations
vertex  4 -> Algebra  486   permutation [ 1, 3, 2, 4, 7, 5, 6, 8 ]
vertex  5 -> Algebra  478   permutation [ 1, 3, 2, 4, 7, 5, 6, 8 ]
vertex  6 -> Algebra  720   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  8 -> Algebra  298   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  765

Quiver
[ 1, 4 ], [ 1, 8 ], [ 2, 1 ], [ 2, 3 ], [ 4, 2 ], [ 5, 6 ], [ 6, 7 ], [ 7, 4 ], [ 8, 2 ]

Relations
[ 4, 2, 1 ]
[ 8, 2, 1 ]
[ 2, 1, 4 ]
[ 2, 1, 8 ]
[ 1, 4, 2 ] - [ 1, 8, 2 ]

Cartan matrix
[1 1 1 1 0 0 0 1]
[1 1 1 0 0 0 0 0]
[0 0 1 0 0 0 0 0]
[0 1 1 1 0 0 0 0]
[0 1 1 1 1 1 1 0]
[0 1 1 1 0 1 1 0]
[0 1 1 1 0 0 1 0]
[0 1 1 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  349   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  659   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  771   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
-------------------------

Algebra  771

Quiver
[ 1, 4 ], [ 1, 8 ], [ 2, 1 ], [ 2, 3 ], [ 4, 2 ], [ 5, 6 ], [ 5, 7 ], [ 7, 4 ], [ 8, 2 ]

Relations
[ 4, 2, 1 ]
[ 8, 2, 1 ]
[ 2, 1, 4 ]
[ 2, 1, 8 ]
[ 1, 4, 2 ] - [ 1, 8, 2 ]

Cartan matrix
[1 1 1 1 0 0 0 1]
[1 1 1 0 0 0 0 0]
[0 0 1 0 0 0 0 0]
[0 1 1 1 0 0 0 0]
[0 1 1 1 1 1 1 0]
[0 0 0 0 0 1 0 0]
[0 1 1 1 0 0 1 0]
[0 1 1 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  355   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  665   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  773   permutation [ 1, 2, 3, 4, 7, 6, 5, 8 ]
vertex  6 -> Algebra  765   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
-------------------------

Algebra  773

Quiver
[ 1, 4 ], [ 1, 8 ], [ 2, 1 ], [ 2, 3 ], [ 4, 2 ], [ 5, 4 ], [ 5, 7 ], [ 6, 7 ], [ 8, 2 ]

Relations
[ 4, 2, 1 ]
[ 8, 2, 1 ]
[ 2, 1, 4 ]
[ 2, 1, 8 ]
[ 1, 4, 2 ] - [ 1, 8, 2 ]

Cartan matrix
[1 1 1 1 0 0 0 1]
[1 1 1 0 0 0 0 0]
[0 0 1 0 0 0 0 0]
[0 1 1 1 0 0 0 0]
[0 1 1 1 1 0 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 1 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  357   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  667   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  323   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  776   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  7 -> Algebra  771   permutation [ 1, 2, 3, 4, 7, 6, 5, 8 ]
-------------------------

Algebra  776

Quiver
[ 1, 4 ], [ 1, 8 ], [ 2, 1 ], [ 2, 3 ], [ 4, 2 ], [ 5, 4 ], [ 5, 6 ], [ 6, 7 ], [ 8, 2 ]

Relations
[ 4, 2, 1 ]
[ 8, 2, 1 ]
[ 2, 1, 4 ]
[ 2, 1, 8 ]
[ 1, 4, 2 ] - [ 1, 8, 2 ]

Cartan matrix
[1 1 1 1 0 0 0 1]
[1 1 1 0 0 0 0 0]
[0 0 1 0 0 0 0 0]
[0 1 1 1 0 0 0 0]
[0 1 1 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 1 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  360   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  670   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  325   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  773   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
-------------------------

Algebra  985

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 1 ], [ 4, 2 ], [ 5, 6 ], [ 6, 7 ], [ 7, 4 ], [ 8, 2 ]

Relations
[ 2, 3, 1 ]
[ 3, 1, 2 ]
[ 1, 2, 3 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 1 0 0 0 0 0]
[1 0 1 0 0 0 0 0]
[0 1 1 1 0 0 0 0]
[0 1 1 1 1 1 1 0]
[0 1 1 1 0 1 1 0]
[0 1 1 1 0 0 1 0]
[0 1 1 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  508   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  987   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  8 -> Algebra  692   permutation [ 1, 3, 2, 5, 6, 7, 4, 8 ]
-------------------------

Algebra  987

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 1 ], [ 4, 2 ], [ 5, 6 ], [ 5, 7 ], [ 7, 4 ], [ 8, 2 ]

Relations
[ 2, 3, 1 ]
[ 3, 1, 2 ]
[ 1, 2, 3 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 1 0 0 0 0 0]
[1 0 1 0 0 0 0 0]
[0 1 1 1 0 0 0 0]
[0 1 1 1 1 1 1 0]
[0 0 0 0 0 1 0 0]
[0 1 1 1 0 0 1 0]
[0 1 1 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  514   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  988   permutation [ 1, 2, 3, 4, 7, 6, 5, 8 ]
vertex  6 -> Algebra  985   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  8 -> Algebra  711   permutation [ 1, 3, 2, 5, 6, 7, 4, 8 ]
-------------------------

Algebra  988

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 1 ], [ 4, 2 ], [ 5, 4 ], [ 5, 7 ], [ 6, 7 ], [ 8, 2 ]

Relations
[ 2, 3, 1 ]
[ 3, 1, 2 ]
[ 1, 2, 3 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 1 0 0 0 0 0]
[1 0 1 0 0 0 0 0]
[0 1 1 1 0 0 0 0]
[0 1 1 1 1 0 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 1 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  516   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  484   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  989   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  7 -> Algebra  987   permutation [ 1, 2, 3, 4, 7, 6, 5, 8 ]
vertex  8 -> Algebra  717   permutation [ 1, 3, 2, 5, 6, 7, 4, 8 ]
-------------------------

Algebra  989

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 1 ], [ 4, 2 ], [ 5, 4 ], [ 5, 6 ], [ 6, 7 ], [ 8, 2 ]

Relations
[ 2, 3, 1 ]
[ 3, 1, 2 ]
[ 1, 2, 3 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 1 0 0 0 0 0]
[1 0 1 0 0 0 0 0]
[0 1 1 1 0 0 0 0]
[0 1 1 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 1 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  519   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  486   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  988   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra  726   permutation [ 1, 3, 2, 5, 6, 7, 4, 8 ]
-------------------------



==> anc/txt/E8_3.txt <==
Algebra    5

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 5 ], [ 3, 8 ], [ 4, 3 ], [ 5, 4 ], [ 5, 6 ], [ 6, 7 ]

Relations
[ 5, 4, 3 ]
[ 3, 5, 4 ]
[ 4, 3, 5 ]

Cartan matrix
[1 1 1 0 1 1 1 1]
[0 1 1 0 1 1 1 1]
[0 0 1 0 1 1 1 1]
[0 0 1 1 0 0 0 1]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra   12   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra   31   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra   33   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra   34   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra    6

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 4 ], [ 3, 8 ], [ 4, 6 ], [ 5, 4 ], [ 6, 5 ], [ 6, 7 ]

Relations
[ 6, 5, 4 ]
[ 4, 6, 5 ]
[ 5, 4, 6 ]

Cartan matrix
[1 1 1 1 0 1 1 1]
[0 1 1 1 0 1 1 1]
[0 0 1 1 0 1 1 1]
[0 0 0 1 0 1 1 0]
[0 0 0 1 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra   13   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra   35   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra   36   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra   37   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra   38   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra    7

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 4 ], [ 3, 8 ], [ 4, 5 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ]

Relations
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]

Cartan matrix
[1 1 1 1 1 0 1 1]
[0 1 1 1 1 0 1 1]
[0 0 1 1 1 0 1 1]
[0 0 0 1 1 0 1 0]
[0 0 0 0 1 0 1 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra   14   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra   39   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra   41   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra   12

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 5 ], [ 3, 8 ], [ 4, 3 ], [ 5, 4 ], [ 5, 6 ], [ 6, 7 ]

Relations
[ 5, 4, 3 ]
[ 3, 5, 4 ]
[ 4, 3, 5 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 1 1 1 1]
[0 0 1 0 1 1 1 1]
[0 0 1 1 0 0 0 1]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra    5   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra   46   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra   58   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra   60   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra   61   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra   13

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 4 ], [ 3, 8 ], [ 4, 6 ], [ 5, 4 ], [ 6, 5 ], [ 6, 7 ]

Relations
[ 6, 5, 4 ]
[ 4, 6, 5 ]
[ 5, 4, 6 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 1 0 1 1 1]
[0 0 1 1 0 1 1 1]
[0 0 0 1 0 1 1 0]
[0 0 0 1 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra    6   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra   47   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra   62   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra   63   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra   64   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra   65   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra   14

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 4 ], [ 3, 8 ], [ 4, 5 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ]

Relations
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 1 1 0 1 1]
[0 0 1 1 1 0 1 1]
[0 0 0 1 1 0 1 0]
[0 0 0 0 1 0 1 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra    7   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra   48   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra   66   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra   68   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra   31

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 6 ], [ 3, 8 ], [ 4, 5 ], [ 5, 3 ], [ 6, 5 ], [ 6, 7 ]

Relations
[ 6, 5, 3 ]
[ 3, 6, 5 ]
[ 5, 3, 6 ]

Cartan matrix
[1 1 1 0 0 1 1 1]
[0 1 1 0 0 1 1 1]
[0 0 1 0 0 1 1 1]
[0 0 1 1 1 0 0 1]
[0 0 1 0 1 0 0 1]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra   58   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra   35   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  5 -> Algebra    5   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  126   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  127   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  128   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra   33

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 5 ], [ 3, 8 ], [ 4, 3 ], [ 5, 4 ], [ 5, 6 ], [ 7, 6 ]

Relations
[ 5, 4, 3 ]
[ 3, 5, 4 ]
[ 4, 3, 5 ]

Cartan matrix
[1 1 1 0 1 1 0 1]
[0 1 1 0 1 1 0 1]
[0 0 1 0 1 1 0 1]
[0 0 1 1 0 0 0 1]
[0 0 0 1 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra   60   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  127   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  132   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra    5   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  133   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra   34

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 5 ], [ 4, 3 ], [ 5, 4 ], [ 5, 6 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 5, 4, 3 ]
[ 3, 5, 4 ]
[ 4, 3, 5 ]

Cartan matrix
[1 1 1 0 1 1 1 0]
[0 1 1 0 1 1 1 0]
[0 0 1 0 1 1 1 0]
[0 0 1 1 0 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 1 0 1 1 1 1]

Good mutations
vertex  1 -> Algebra   61   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  134   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  128   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  133   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra    5   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra   35

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 6 ], [ 3, 8 ], [ 4, 3 ], [ 4, 5 ], [ 6, 4 ], [ 6, 7 ]

Relations
[ 6, 4, 3 ]
[ 3, 6, 4 ]
[ 4, 3, 6 ]

Cartan matrix
[1 1 1 0 0 1 1 1]
[0 1 1 0 0 1 1 1]
[0 0 1 0 0 1 1 1]
[0 0 1 1 1 0 0 1]
[0 0 0 0 1 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra   62   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra    6   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra   31   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  136   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  137   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  138   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra   36

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 4 ], [ 3, 8 ], [ 4, 7 ], [ 5, 6 ], [ 6, 4 ], [ 7, 6 ]

Relations
[ 7, 6, 4 ]
[ 4, 7, 6 ]
[ 6, 4, 7 ]

Cartan matrix
[1 1 1 1 0 0 1 1]
[0 1 1 1 0 0 1 1]
[0 0 1 1 0 0 1 1]
[0 0 0 1 0 0 1 0]
[0 0 0 1 1 1 0 0]
[0 0 0 1 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra   63   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  139   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra   39   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  6 -> Algebra    6   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  141   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra   37

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 4 ], [ 3, 8 ], [ 4, 6 ], [ 5, 4 ], [ 6, 5 ], [ 7, 6 ]

Relations
[ 6, 5, 4 ]
[ 4, 6, 5 ]
[ 5, 4, 6 ]

Cartan matrix
[1 1 1 1 0 1 0 1]
[0 1 1 1 0 1 0 1]
[0 0 1 1 0 1 0 1]
[0 0 0 1 0 1 0 0]
[0 0 0 1 1 0 0 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra   64   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  137   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  142   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra    6   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  143   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra   38

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 4 ], [ 4, 6 ], [ 5, 4 ], [ 6, 5 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 6, 5, 4 ]
[ 4, 6, 5 ]
[ 5, 4, 6 ]

Cartan matrix
[1 1 1 1 0 1 1 0]
[0 1 1 1 0 1 1 0]
[0 0 1 1 0 1 1 0]
[0 0 0 1 0 1 1 0]
[0 0 0 1 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 1 1 0 1 1 1]

Good mutations
vertex  1 -> Algebra   65   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  138   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  141   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  143   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra    6   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra   39

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 4 ], [ 3, 8 ], [ 4, 7 ], [ 5, 4 ], [ 5, 6 ], [ 7, 5 ]

Relations
[ 7, 5, 4 ]
[ 4, 7, 5 ]
[ 5, 4, 7 ]

Cartan matrix
[1 1 1 1 0 0 1 1]
[0 1 1 1 0 0 1 1]
[0 0 1 1 0 0 1 1]
[0 0 0 1 0 0 1 0]
[0 0 0 1 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra   66   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  145   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra    7   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra   36   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  8 -> Algebra  147   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra   41

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 4 ], [ 4, 5 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]

Cartan matrix
[1 1 1 1 1 0 1 0]
[0 1 1 1 1 0 1 0]
[0 0 1 1 1 0 1 0]
[0 0 0 1 1 0 1 0]
[0 0 0 0 1 0 1 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 1 1 1 0 1 1]

Good mutations
vertex  1 -> Algebra   68   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  147   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra    7   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra   44

Quiver
[ 1, 2 ], [ 2, 4 ], [ 3, 2 ], [ 3, 8 ], [ 4, 3 ], [ 4, 5 ], [ 5, 6 ], [ 6, 7 ], [ 8, 4 ]

Relations
[ 4, 3, 2 ]
[ 2, 4, 3 ]
[ 8, 4, 3 ]
[ 4, 3, 8 ]
[ 3, 2, 4 ] - [ 3, 8, 4 ]

Cartan matrix
[1 1 0 1 1 1 1 0]
[0 1 0 1 1 1 1 0]
[0 1 1 1 1 1 1 1]
[0 0 1 1 1 1 1 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 1 1 1 1 1]

Good mutations
vertex  1 -> Algebra   71   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  155   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  153   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra   46

Quiver
[ 1, 2 ], [ 3, 2 ], [ 3, 5 ], [ 3, 8 ], [ 4, 3 ], [ 5, 4 ], [ 5, 6 ], [ 6, 7 ]

Relations
[ 5, 4, 3 ]
[ 3, 5, 4 ]
[ 4, 3, 5 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[0 1 1 0 1 1 1 1]
[0 1 1 1 0 0 0 1]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra   73   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra   12   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  161   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  162   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  164   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  165   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra   47

Quiver
[ 1, 2 ], [ 3, 2 ], [ 3, 4 ], [ 3, 8 ], [ 4, 6 ], [ 5, 4 ], [ 6, 5 ], [ 6, 7 ]

Relations
[ 6, 5, 4 ]
[ 4, 6, 5 ]
[ 5, 4, 6 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[0 1 1 1 0 1 1 1]
[0 0 0 1 0 1 1 0]
[0 0 0 1 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra   74   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra   13   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  157   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  166   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  167   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  168   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  169   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra   48

Quiver
[ 1, 2 ], [ 3, 2 ], [ 3, 4 ], [ 3, 8 ], [ 4, 5 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ]

Relations
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[0 1 1 1 1 0 1 1]
[0 0 0 1 1 0 1 0]
[0 0 0 0 1 0 1 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra   75   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra   14   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  158   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  170   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  172   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra   58

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 6 ], [ 3, 8 ], [ 4, 5 ], [ 5, 3 ], [ 6, 5 ], [ 6, 7 ]

Relations
[ 6, 5, 3 ]
[ 3, 6, 5 ]
[ 5, 3, 6 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 0 1 1 1]
[0 0 1 0 0 1 1 1]
[0 0 1 1 1 0 0 1]
[0 0 1 0 1 0 0 1]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra   31   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  162   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra   62   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  5 -> Algebra   12   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  202   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  203   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  204   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra   60

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 5 ], [ 3, 8 ], [ 4, 3 ], [ 5, 4 ], [ 5, 6 ], [ 7, 6 ]

Relations
[ 5, 4, 3 ]
[ 3, 5, 4 ]
[ 4, 3, 5 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 1 1 0 1]
[0 0 1 0 1 1 0 1]
[0 0 1 1 0 0 0 1]
[0 0 0 1 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra   33   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  164   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  203   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  208   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra   12   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  209   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra   61

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 5 ], [ 4, 3 ], [ 5, 4 ], [ 5, 6 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 5, 4, 3 ]
[ 3, 5, 4 ]
[ 4, 3, 5 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 1 1 1 0]
[0 0 1 0 1 1 1 0]
[0 0 1 1 0 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 1 0 1 1 1 1]

Good mutations
vertex  1 -> Algebra   34   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  165   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  210   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  204   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  209   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra   12   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra   62

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 6 ], [ 3, 8 ], [ 4, 3 ], [ 4, 5 ], [ 6, 4 ], [ 6, 7 ]

Relations
[ 6, 4, 3 ]
[ 3, 6, 4 ]
[ 4, 3, 6 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 0 1 1 1]
[0 0 1 0 0 1 1 1]
[0 0 1 1 1 0 0 1]
[0 0 0 0 1 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra   35   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  166   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra   13   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra   58   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  212   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  213   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  214   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra   63

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 4 ], [ 3, 8 ], [ 4, 7 ], [ 5, 6 ], [ 6, 4 ], [ 7, 6 ]

Relations
[ 7, 6, 4 ]
[ 4, 7, 6 ]
[ 6, 4, 7 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 1 0 0 1 1]
[0 0 1 1 0 0 1 1]
[0 0 0 1 0 0 1 0]
[0 0 0 1 1 1 0 0]
[0 0 0 1 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra   36   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  167   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  215   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra   66   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  6 -> Algebra   13   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  217   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra   64

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 4 ], [ 3, 8 ], [ 4, 6 ], [ 5, 4 ], [ 6, 5 ], [ 7, 6 ]

Relations
[ 6, 5, 4 ]
[ 4, 6, 5 ]
[ 5, 4, 6 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 1 0 1 0 1]
[0 0 1 1 0 1 0 1]
[0 0 0 1 0 1 0 0]
[0 0 0 1 1 0 0 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra   37   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  168   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  213   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  218   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra   13   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  219   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra   65

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 4 ], [ 4, 6 ], [ 5, 4 ], [ 6, 5 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 6, 5, 4 ]
[ 4, 6, 5 ]
[ 5, 4, 6 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 1 0 1 1 0]
[0 0 1 1 0 1 1 0]
[0 0 0 1 0 1 1 0]
[0 0 0 1 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 1 1 0 1 1 1]

Good mutations
vertex  1 -> Algebra   38   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  169   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  214   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  217   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  219   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra   13   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra   66

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 4 ], [ 3, 8 ], [ 4, 7 ], [ 5, 4 ], [ 5, 6 ], [ 7, 5 ]

Relations
[ 7, 5, 4 ]
[ 4, 7, 5 ]
[ 5, 4, 7 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 1 0 0 1 1]
[0 0 1 1 0 0 1 1]
[0 0 0 1 0 0 1 0]
[0 0 0 1 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra   39   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  170   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  221   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra   14   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra   63   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  8 -> Algebra  223   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra   68

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 4 ], [ 4, 5 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 1 1 0 1 0]
[0 0 1 1 1 0 1 0]
[0 0 0 1 1 0 1 0]
[0 0 0 0 1 0 1 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 1 1 1 0 1 1]

Good mutations
vertex  1 -> Algebra   41   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  172   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  223   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra   14   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra   71

Quiver
[ 2, 1 ], [ 2, 4 ], [ 3, 2 ], [ 3, 8 ], [ 4, 3 ], [ 4, 5 ], [ 5, 6 ], [ 6, 7 ], [ 8, 4 ]

Relations
[ 4, 3, 2 ]
[ 2, 4, 3 ]
[ 8, 4, 3 ]
[ 4, 3, 8 ]
[ 3, 2, 4 ] - [ 3, 8, 4 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 0 1 1 1 1 0]
[1 1 1 1 1 1 1 1]
[0 0 1 1 1 1 1 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 1 1 1 1 1]

Good mutations
vertex  1 -> Algebra   44   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  231   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  229   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra   73

Quiver
[ 1, 2 ], [ 3, 1 ], [ 3, 5 ], [ 3, 8 ], [ 4, 3 ], [ 5, 4 ], [ 5, 6 ], [ 6, 7 ]

Relations
[ 5, 4, 3 ]
[ 3, 5, 4 ]
[ 4, 3, 5 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[1 1 1 0 1 1 1 1]
[1 1 1 1 0 0 0 1]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra   46   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  237   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  238   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  240   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  241   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra   74

Quiver
[ 1, 2 ], [ 3, 1 ], [ 3, 4 ], [ 3, 8 ], [ 4, 6 ], [ 5, 4 ], [ 6, 5 ], [ 6, 7 ]

Relations
[ 6, 5, 4 ]
[ 4, 6, 5 ]
[ 5, 4, 6 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[1 1 1 1 0 1 1 1]
[0 0 0 1 0 1 1 0]
[0 0 0 1 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra   47   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  233   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  242   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  243   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  244   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  245   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra   75

Quiver
[ 1, 2 ], [ 3, 1 ], [ 3, 4 ], [ 3, 8 ], [ 4, 5 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ]

Relations
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[1 1 1 1 1 0 1 1]
[0 0 0 1 1 0 1 0]
[0 0 0 0 1 0 1 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra   48   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  234   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  246   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  248   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  126

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 7 ], [ 3, 8 ], [ 4, 5 ], [ 5, 6 ], [ 6, 3 ], [ 7, 6 ]

Relations
[ 7, 6, 3 ]
[ 3, 7, 6 ]
[ 6, 3, 7 ]

Cartan matrix
[1 1 1 0 0 0 1 1]
[0 1 1 0 0 0 1 1]
[0 0 1 0 0 0 1 1]
[0 0 1 1 1 1 0 1]
[0 0 1 0 1 1 0 1]
[0 0 1 0 0 1 0 1]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  202   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  136   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra   31   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  386   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  127

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 6 ], [ 3, 8 ], [ 4, 5 ], [ 5, 3 ], [ 6, 5 ], [ 7, 6 ]

Relations
[ 6, 5, 3 ]
[ 3, 6, 5 ]
[ 5, 3, 6 ]

Cartan matrix
[1 1 1 0 0 1 0 1]
[0 1 1 0 0 1 0 1]
[0 0 1 0 0 1 0 1]
[0 0 1 1 1 0 0 1]
[0 0 1 0 1 0 0 1]
[0 0 0 0 1 1 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  203   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  137   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  5 -> Algebra   33   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  387   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra   31   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  388   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  128

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 6 ], [ 4, 5 ], [ 5, 3 ], [ 6, 5 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 6, 5, 3 ]
[ 3, 6, 5 ]
[ 5, 3, 6 ]

Cartan matrix
[1 1 1 0 0 1 1 0]
[0 1 1 0 0 1 1 0]
[0 0 1 0 0 1 1 0]
[0 0 1 1 1 0 0 0]
[0 0 1 0 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 1 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra  204   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  389   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  138   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  5 -> Algebra   34   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  386   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  388   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra   31   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  130

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 5 ], [ 3, 8 ], [ 4, 3 ], [ 5, 4 ], [ 6, 7 ], [ 7, 5 ]

Relations
[ 5, 4, 3 ]
[ 3, 5, 4 ]
[ 4, 3, 5 ]

Cartan matrix
[1 1 1 0 1 0 0 1]
[0 1 1 0 1 0 0 1]
[0 0 1 0 1 0 0 1]
[0 0 1 1 0 0 0 1]
[0 0 0 1 1 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 1 1 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  206   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  393   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  132   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra  394   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  132

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 5 ], [ 3, 8 ], [ 4, 3 ], [ 5, 4 ], [ 6, 5 ], [ 6, 7 ]

Relations
[ 5, 4, 3 ]
[ 3, 5, 4 ]
[ 4, 3, 5 ]

Cartan matrix
[1 1 1 0 1 0 0 1]
[0 1 1 0 1 0 0 1]
[0 0 1 0 1 0 0 1]
[0 0 1 1 0 0 0 1]
[0 0 0 1 1 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  208   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  396   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra   33   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  130   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra  397   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  133

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 5 ], [ 4, 3 ], [ 5, 4 ], [ 5, 6 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 5, 4, 3 ]
[ 3, 5, 4 ]
[ 4, 3, 5 ]

Cartan matrix
[1 1 1 0 1 1 0 0]
[0 1 1 0 1 1 0 0]
[0 0 1 0 1 1 0 0]
[0 0 1 1 0 0 0 0]
[0 0 0 1 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 1 0 1 1 0 1]

Good mutations
vertex  1 -> Algebra  209   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  398   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  388   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  397   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra   34   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra   33   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  134

Quiver
[ 1, 2 ], [ 2, 5 ], [ 3, 2 ], [ 3, 4 ], [ 3, 8 ], [ 5, 3 ], [ 5, 6 ], [ 6, 7 ], [ 8, 5 ]

Relations
[ 5, 3, 2 ]
[ 2, 5, 3 ]
[ 8, 5, 3 ]
[ 5, 3, 8 ]
[ 3, 2, 5 ] - [ 3, 8, 5 ]

Cartan matrix
[1 1 0 0 1 1 1 0]
[0 1 0 0 1 1 1 0]
[0 1 1 1 1 1 1 1]
[0 0 0 1 0 0 0 0]
[0 0 1 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 1 1 1 1]

Good mutations
vertex  1 -> Algebra  210   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra   34   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  155   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra  400   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  398   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  136

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 7 ], [ 3, 8 ], [ 4, 5 ], [ 4, 6 ], [ 6, 3 ], [ 7, 6 ]

Relations
[ 7, 6, 3 ]
[ 3, 7, 6 ]
[ 6, 3, 7 ]

Cartan matrix
[1 1 1 0 0 0 1 1]
[0 1 1 0 0 0 1 1]
[0 0 1 0 0 0 1 1]
[0 0 1 1 1 1 0 1]
[0 0 0 0 1 0 0 0]
[0 0 1 0 0 1 0 1]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  212   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  139   permutation [ 1, 2, 3, 6, 5, 4, 7, 8 ]
vertex  5 -> Algebra  126   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra   35   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  407   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  137

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 6 ], [ 3, 8 ], [ 4, 3 ], [ 4, 5 ], [ 6, 4 ], [ 7, 6 ]

Relations
[ 6, 4, 3 ]
[ 3, 6, 4 ]
[ 4, 3, 6 ]

Cartan matrix
[1 1 1 0 0 1 0 1]
[0 1 1 0 0 1 0 1]
[0 0 1 0 0 1 0 1]
[0 0 1 1 1 0 0 1]
[0 0 0 0 1 0 0 0]
[0 0 0 1 1 1 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  213   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra   37   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  127   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  408   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra   35   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  409   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  138

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 6 ], [ 4, 3 ], [ 4, 5 ], [ 6, 4 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 6, 4, 3 ]
[ 3, 6, 4 ]
[ 4, 3, 6 ]

Cartan matrix
[1 1 1 0 0 1 1 0]
[0 1 1 0 0 1 1 0]
[0 0 1 0 0 1 1 0]
[0 0 1 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 1 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra  214   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  410   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra   38   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  128   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  407   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  409   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra   35   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  139

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 7 ], [ 3, 8 ], [ 4, 3 ], [ 4, 6 ], [ 5, 6 ], [ 7, 4 ]

Relations
[ 7, 4, 3 ]
[ 3, 7, 4 ]
[ 4, 3, 7 ]

Cartan matrix
[1 1 1 0 0 0 1 1]
[0 1 1 0 0 0 1 1]
[0 0 1 0 0 0 1 1]
[0 0 1 1 0 1 0 1]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 1 0 1 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  215   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra   36   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  145   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  6 -> Algebra  136   permutation [ 1, 2, 3, 6, 5, 4, 7, 8 ]
vertex  8 -> Algebra  413   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  141

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 4 ], [ 4, 7 ], [ 5, 6 ], [ 6, 4 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 7, 6, 4 ]
[ 4, 7, 6 ]
[ 6, 4, 7 ]

Cartan matrix
[1 1 1 1 0 0 1 0]
[0 1 1 1 0 0 1 0]
[0 0 1 1 0 0 1 0]
[0 0 0 1 0 0 1 0]
[0 0 0 1 1 1 0 0]
[0 0 0 1 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 1 1 0 0 1 1]

Good mutations
vertex  1 -> Algebra  217   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  413   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  147   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  6 -> Algebra   38   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra   36   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  142

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 4 ], [ 3, 8 ], [ 5, 6 ], [ 6, 4 ], [ 6, 7 ], [ 7, 5 ]

Relations
[ 6, 7, 5 ]
[ 7, 5, 6 ]
[ 5, 6, 7 ]

Cartan matrix
[1 1 1 1 0 0 0 1]
[0 1 1 1 0 0 0 1]
[0 0 1 1 0 0 0 1]
[0 0 0 1 0 0 0 0]
[0 0 0 1 1 1 0 0]
[0 0 0 1 0 1 1 0]
[0 0 0 0 1 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  218   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  417   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra   37   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  418   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  143

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 4 ], [ 4, 6 ], [ 5, 4 ], [ 6, 5 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 6, 5, 4 ]
[ 4, 6, 5 ]
[ 5, 4, 6 ]

Cartan matrix
[1 1 1 1 0 1 0 0]
[0 1 1 1 0 1 0 0]
[0 0 1 1 0 1 0 0]
[0 0 0 1 0 1 0 0]
[0 0 0 1 1 0 0 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 1 1 1 0]
[0 0 1 1 0 1 0 1]

Good mutations
vertex  1 -> Algebra  219   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  409   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  418   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra   38   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra   37   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  145

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 7 ], [ 3, 8 ], [ 4, 3 ], [ 4, 5 ], [ 5, 6 ], [ 7, 4 ]

Relations
[ 7, 4, 3 ]
[ 3, 7, 4 ]
[ 4, 3, 7 ]

Cartan matrix
[1 1 1 0 0 0 1 1]
[0 1 1 0 0 0 1 1]
[0 0 1 0 0 0 1 1]
[0 0 1 1 1 1 0 1]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  221   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra   39   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  139   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  8 -> Algebra  423   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  147

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 4 ], [ 4, 7 ], [ 5, 4 ], [ 5, 6 ], [ 7, 5 ], [ 8, 3 ]

Relations
[ 7, 5, 4 ]
[ 4, 7, 5 ]
[ 5, 4, 7 ]

Cartan matrix
[1 1 1 1 0 0 1 0]
[0 1 1 1 0 0 1 0]
[0 0 1 1 0 0 1 0]
[0 0 0 1 0 0 1 0]
[0 0 0 1 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 1 1 1 0]
[0 0 1 1 0 0 1 1]

Good mutations
vertex  1 -> Algebra  223   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  423   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra   41   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  141   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  8 -> Algebra   39   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  153

Quiver
[ 1, 2 ], [ 2, 4 ], [ 3, 2 ], [ 3, 8 ], [ 4, 3 ], [ 4, 5 ], [ 5, 6 ], [ 7, 6 ], [ 8, 4 ]

Relations
[ 4, 3, 2 ]
[ 2, 4, 3 ]
[ 8, 4, 3 ]
[ 4, 3, 8 ]
[ 3, 2, 4 ] - [ 3, 8, 4 ]

Cartan matrix
[1 1 0 1 1 1 0 0]
[0 1 0 1 1 1 0 0]
[0 1 1 1 1 1 0 1]
[0 0 1 1 1 1 0 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 0 1 1 1 0 1]

Good mutations
vertex  1 -> Algebra  229   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  434   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  432   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra   44   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  155

Quiver
[ 1, 2 ], [ 2, 5 ], [ 3, 4 ], [ 4, 2 ], [ 4, 8 ], [ 5, 4 ], [ 5, 6 ], [ 6, 7 ], [ 8, 5 ]

Relations
[ 5, 4, 2 ]
[ 2, 5, 4 ]
[ 8, 5, 4 ]
[ 5, 4, 8 ]
[ 4, 2, 5 ] - [ 4, 8, 5 ]

Cartan matrix
[1 1 0 0 1 1 1 0]
[0 1 0 0 1 1 1 0]
[0 1 1 1 1 1 1 1]
[0 1 0 1 1 1 1 1]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 1 1 1 1]

Good mutations
vertex  1 -> Algebra  231   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  134   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  4 -> Algebra   44   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  438   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  434   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  157

Quiver
[ 1, 2 ], [ 2, 3 ], [ 4, 3 ], [ 4, 6 ], [ 5, 4 ], [ 6, 5 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 6, 5, 4 ]
[ 4, 6, 5 ]
[ 5, 4, 6 ]

Cartan matrix
[1 1 1 0 0 0 0 0]
[0 1 1 0 0 0 0 0]
[0 0 1 0 0 0 0 0]
[0 0 1 1 0 1 1 0]
[0 0 1 1 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  233   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra   47   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  397   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  439   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  440   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  396   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
-------------------------

Algebra  158

Quiver
[ 1, 2 ], [ 2, 3 ], [ 4, 3 ], [ 4, 5 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]

Cartan matrix
[1 1 1 0 0 0 0 0]
[0 1 1 0 0 0 0 0]
[0 0 1 0 0 0 0 0]
[0 0 1 1 1 0 1 0]
[0 0 0 0 1 0 1 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  234   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra   48   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  418   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  5 -> Algebra  441   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  417   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
-------------------------

Algebra  161

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 4 ], [ 4, 2 ], [ 4, 8 ], [ 5, 3 ], [ 5, 6 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 3, 4, 2 ]
[ 2, 3, 4 ]
[ 8, 3, 4 ]
[ 3, 4, 8 ]
[ 4, 2, 3 ] - [ 4, 8, 3 ]

Cartan matrix
[1 1 1 0 0 0 0 0]
[0 1 1 0 0 0 0 0]
[0 0 1 1 0 0 0 0]
[0 1 1 1 0 0 0 1]
[0 0 1 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  237   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra   46   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  432   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  7 -> Algebra  445   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  162

Quiver
[ 1, 2 ], [ 3, 2 ], [ 3, 6 ], [ 3, 8 ], [ 4, 5 ], [ 5, 3 ], [ 6, 5 ], [ 6, 7 ]

Relations
[ 6, 5, 3 ]
[ 3, 6, 5 ]
[ 5, 3, 6 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[0 1 1 0 0 1 1 1]
[0 1 1 1 1 0 0 1]
[0 1 1 0 1 0 0 1]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  238   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra   58   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  447   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  166   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  5 -> Algebra   46   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  448   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  449   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  450   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  164

Quiver
[ 1, 2 ], [ 3, 2 ], [ 3, 5 ], [ 3, 8 ], [ 4, 3 ], [ 5, 4 ], [ 5, 6 ], [ 7, 6 ]

Relations
[ 5, 4, 3 ]
[ 3, 5, 4 ]
[ 4, 3, 5 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[0 1 1 0 1 1 0 1]
[0 1 1 1 0 0 0 1]
[0 0 0 1 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  240   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra   60   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  445   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  449   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  454   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra   46   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  455   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  165

Quiver
[ 1, 2 ], [ 3, 2 ], [ 3, 5 ], [ 4, 3 ], [ 5, 4 ], [ 5, 6 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 5, 4, 3 ]
[ 3, 5, 4 ]
[ 4, 3, 5 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[0 1 1 0 1 1 1 0]
[0 1 1 1 0 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 1 0 1 1 1 1]

Good mutations
vertex  1 -> Algebra  241   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra   61   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  450   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  455   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra   46   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  166

Quiver
[ 1, 2 ], [ 3, 2 ], [ 3, 6 ], [ 3, 8 ], [ 4, 3 ], [ 4, 5 ], [ 6, 4 ], [ 6, 7 ]

Relations
[ 6, 4, 3 ]
[ 3, 6, 4 ]
[ 4, 3, 6 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[0 1 1 0 0 1 1 1]
[0 1 1 1 1 0 0 1]
[0 0 0 0 1 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  242   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra   62   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  457   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra   47   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  162   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  458   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  459   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  460   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  167

Quiver
[ 1, 2 ], [ 3, 2 ], [ 3, 4 ], [ 3, 8 ], [ 4, 7 ], [ 5, 6 ], [ 6, 4 ], [ 7, 6 ]

Relations
[ 7, 6, 4 ]
[ 4, 7, 6 ]
[ 6, 4, 7 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[0 1 1 1 0 0 1 1]
[0 0 0 1 0 0 1 0]
[0 0 0 1 1 1 0 0]
[0 0 0 1 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  243   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra   63   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  439   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  461   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  170   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  6 -> Algebra   47   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  463   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  168

Quiver
[ 1, 2 ], [ 3, 2 ], [ 3, 4 ], [ 3, 8 ], [ 4, 6 ], [ 5, 4 ], [ 6, 5 ], [ 7, 6 ]

Relations
[ 6, 5, 4 ]
[ 4, 6, 5 ]
[ 5, 4, 6 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[0 1 1 1 0 1 0 1]
[0 0 0 1 0 1 0 0]
[0 0 0 1 1 0 0 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  244   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra   64   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  440   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  459   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  464   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra   47   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  465   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  169

Quiver
[ 1, 2 ], [ 3, 2 ], [ 3, 4 ], [ 4, 6 ], [ 5, 4 ], [ 6, 5 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 6, 5, 4 ]
[ 4, 6, 5 ]
[ 5, 4, 6 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[0 1 1 1 0 1 1 0]
[0 0 0 1 0 1 1 0]
[0 0 0 1 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 1 1 0 1 1 1]

Good mutations
vertex  1 -> Algebra  245   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra   65   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  460   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  463   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  465   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra   47   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  170

Quiver
[ 1, 2 ], [ 3, 2 ], [ 3, 4 ], [ 3, 8 ], [ 4, 7 ], [ 5, 4 ], [ 5, 6 ], [ 7, 5 ]

Relations
[ 7, 5, 4 ]
[ 4, 7, 5 ]
[ 5, 4, 7 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[0 1 1 1 0 0 1 1]
[0 0 0 1 0 0 1 0]
[0 0 0 1 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  246   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra   66   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  441   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  467   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra   48   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  167   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  8 -> Algebra  469   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  172

Quiver
[ 1, 2 ], [ 3, 2 ], [ 3, 4 ], [ 4, 5 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[0 1 1 1 1 0 1 0]
[0 0 0 1 1 0 1 0]
[0 0 0 0 1 0 1 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 1 0]
[0 1 1 1 1 0 1 1]

Good mutations
vertex  1 -> Algebra  248   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra   68   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  469   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra   48   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  202

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 7 ], [ 3, 8 ], [ 4, 5 ], [ 5, 6 ], [ 6, 3 ], [ 7, 6 ]

Relations
[ 7, 6, 3 ]
[ 3, 7, 6 ]
[ 6, 3, 7 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 0 0 1 1]
[0 0 1 0 0 0 1 1]
[0 0 1 1 1 1 0 1]
[0 0 1 0 1 1 0 1]
[0 0 1 0 0 1 0 1]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  126   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  448   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  212   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra   58   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  543   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  203

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 6 ], [ 3, 8 ], [ 4, 5 ], [ 5, 3 ], [ 6, 5 ], [ 7, 6 ]

Relations
[ 6, 5, 3 ]
[ 3, 6, 5 ]
[ 5, 3, 6 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 0 1 0 1]
[0 0 1 0 0 1 0 1]
[0 0 1 1 1 0 0 1]
[0 0 1 0 1 0 0 1]
[0 0 0 0 1 1 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  127   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  449   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  213   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  5 -> Algebra   60   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  544   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra   58   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  545   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  204

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 6 ], [ 4, 5 ], [ 5, 3 ], [ 6, 5 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 6, 5, 3 ]
[ 3, 6, 5 ]
[ 5, 3, 6 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 0 1 1 0]
[0 0 1 0 0 1 1 0]
[0 0 1 1 1 0 0 0]
[0 0 1 0 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 1 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra  128   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  450   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  546   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  214   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  5 -> Algebra   61   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  543   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  545   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra   58   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  206

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 5 ], [ 3, 8 ], [ 4, 3 ], [ 5, 4 ], [ 6, 7 ], [ 7, 5 ]

Relations
[ 5, 4, 3 ]
[ 3, 5, 4 ]
[ 4, 3, 5 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 1 0 0 1]
[0 0 1 0 1 0 0 1]
[0 0 1 1 0 0 0 1]
[0 0 0 1 1 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 1 1 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  130   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  452   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  550   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  208   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra  551   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  208

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 5 ], [ 3, 8 ], [ 4, 3 ], [ 5, 4 ], [ 6, 5 ], [ 6, 7 ]

Relations
[ 5, 4, 3 ]
[ 3, 5, 4 ]
[ 4, 3, 5 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 1 0 0 1]
[0 0 1 0 1 0 0 1]
[0 0 1 1 0 0 0 1]
[0 0 0 1 1 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  132   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  454   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  553   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra   60   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  206   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra  554   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  209

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 5 ], [ 4, 3 ], [ 5, 4 ], [ 5, 6 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 5, 4, 3 ]
[ 3, 5, 4 ]
[ 4, 3, 5 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 1 1 0 0]
[0 0 1 0 1 1 0 0]
[0 0 1 1 0 0 0 0]
[0 0 0 1 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 1 0 1 1 0 1]

Good mutations
vertex  1 -> Algebra  133   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  455   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  555   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  545   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  554   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra   61   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra   60   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  210

Quiver
[ 2, 1 ], [ 2, 5 ], [ 3, 2 ], [ 3, 4 ], [ 3, 8 ], [ 5, 3 ], [ 5, 6 ], [ 6, 7 ], [ 8, 5 ]

Relations
[ 5, 3, 2 ]
[ 2, 5, 3 ]
[ 8, 5, 3 ]
[ 5, 3, 8 ]
[ 3, 2, 5 ] - [ 3, 8, 5 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 0 0 1 1 1 0]
[1 1 1 1 1 1 1 1]
[0 0 0 1 0 0 0 0]
[0 0 1 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 1 1 1 1]

Good mutations
vertex  1 -> Algebra  134   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra   61   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  231   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra  557   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  555   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  212

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 7 ], [ 3, 8 ], [ 4, 5 ], [ 4, 6 ], [ 6, 3 ], [ 7, 6 ]

Relations
[ 7, 6, 3 ]
[ 3, 7, 6 ]
[ 6, 3, 7 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 0 0 1 1]
[0 0 1 0 0 0 1 1]
[0 0 1 1 1 1 0 1]
[0 0 0 0 1 0 0 0]
[0 0 1 0 0 1 0 1]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  136   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  458   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  215   permutation [ 1, 2, 3, 6, 5, 4, 7, 8 ]
vertex  5 -> Algebra  202   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra   62   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  564   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  213

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 6 ], [ 3, 8 ], [ 4, 3 ], [ 4, 5 ], [ 6, 4 ], [ 7, 6 ]

Relations
[ 6, 4, 3 ]
[ 3, 6, 4 ]
[ 4, 3, 6 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 0 1 0 1]
[0 0 1 0 0 1 0 1]
[0 0 1 1 1 0 0 1]
[0 0 0 0 1 0 0 0]
[0 0 0 1 1 1 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  137   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  459   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra   64   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  203   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  565   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra   62   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  566   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  214

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 6 ], [ 4, 3 ], [ 4, 5 ], [ 6, 4 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 6, 4, 3 ]
[ 3, 6, 4 ]
[ 4, 3, 6 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 0 1 1 0]
[0 0 1 0 0 1 1 0]
[0 0 1 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 1 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra  138   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  460   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  567   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra   65   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  204   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  564   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  566   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra   62   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  215

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 7 ], [ 3, 8 ], [ 4, 3 ], [ 4, 6 ], [ 5, 6 ], [ 7, 4 ]

Relations
[ 7, 4, 3 ]
[ 3, 7, 4 ]
[ 4, 3, 7 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 0 0 1 1]
[0 0 1 0 0 0 1 1]
[0 0 1 1 0 1 0 1]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 1 0 1 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  139   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  461   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra   63   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  221   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  6 -> Algebra  212   permutation [ 1, 2, 3, 6, 5, 4, 7, 8 ]
vertex  8 -> Algebra  570   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  217

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 4 ], [ 4, 7 ], [ 5, 6 ], [ 6, 4 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 7, 6, 4 ]
[ 4, 7, 6 ]
[ 6, 4, 7 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 1 0 0 1 0]
[0 0 1 1 0 0 1 0]
[0 0 0 1 0 0 1 0]
[0 0 0 1 1 1 0 0]
[0 0 0 1 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 1 1 0 0 1 1]

Good mutations
vertex  1 -> Algebra  141   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  463   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  570   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  223   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  6 -> Algebra   65   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra   63   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  218

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 4 ], [ 3, 8 ], [ 5, 6 ], [ 6, 4 ], [ 6, 7 ], [ 7, 5 ]

Relations
[ 6, 7, 5 ]
[ 7, 5, 6 ]
[ 5, 6, 7 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 1 0 0 0 1]
[0 0 1 1 0 0 0 1]
[0 0 0 1 0 0 0 0]
[0 0 0 1 1 1 0 0]
[0 0 0 1 0 1 1 0]
[0 0 0 0 1 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  142   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  464   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  574   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra   64   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  575   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  219

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 4 ], [ 4, 6 ], [ 5, 4 ], [ 6, 5 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 6, 5, 4 ]
[ 4, 6, 5 ]
[ 5, 4, 6 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 1 0 1 0 0]
[0 0 1 1 0 1 0 0]
[0 0 0 1 0 1 0 0]
[0 0 0 1 1 0 0 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 1 1 1 0]
[0 0 1 1 0 1 0 1]

Good mutations
vertex  1 -> Algebra  143   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  465   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  566   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  575   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra   65   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra   64   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  221

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 7 ], [ 3, 8 ], [ 4, 3 ], [ 4, 5 ], [ 5, 6 ], [ 7, 4 ]

Relations
[ 7, 4, 3 ]
[ 3, 7, 4 ]
[ 4, 3, 7 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 0 0 1 1]
[0 0 1 0 0 0 1 1]
[0 0 1 1 1 1 0 1]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  145   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  467   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra   66   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  215   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  8 -> Algebra  580   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  223

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 4 ], [ 4, 7 ], [ 5, 4 ], [ 5, 6 ], [ 7, 5 ], [ 8, 3 ]

Relations
[ 7, 5, 4 ]
[ 4, 7, 5 ]
[ 5, 4, 7 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 1 0 0 1 0]
[0 0 1 1 0 0 1 0]
[0 0 0 1 0 0 1 0]
[0 0 0 1 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 1 1 1 0]
[0 0 1 1 0 0 1 1]

Good mutations
vertex  1 -> Algebra  147   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  469   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  580   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra   68   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  217   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  8 -> Algebra   66   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  229

Quiver
[ 2, 1 ], [ 2, 4 ], [ 3, 2 ], [ 3, 8 ], [ 4, 3 ], [ 4, 5 ], [ 5, 6 ], [ 7, 6 ], [ 8, 4 ]

Relations
[ 4, 3, 2 ]
[ 2, 4, 3 ]
[ 8, 4, 3 ]
[ 4, 3, 8 ]
[ 3, 2, 4 ] - [ 3, 8, 4 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 0 1 1 1 0 0]
[1 1 1 1 1 1 0 1]
[0 0 1 1 1 1 0 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 0 1 1 1 0 1]

Good mutations
vertex  1 -> Algebra  153   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  591   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  589   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra   71   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  231

Quiver
[ 2, 1 ], [ 2, 5 ], [ 3, 4 ], [ 4, 2 ], [ 4, 8 ], [ 5, 4 ], [ 5, 6 ], [ 6, 7 ], [ 8, 5 ]

Relations
[ 5, 4, 2 ]
[ 2, 5, 4 ]
[ 8, 5, 4 ]
[ 5, 4, 8 ]
[ 4, 2, 5 ] - [ 4, 8, 5 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 0 0 1 1 1 0]
[1 1 1 1 1 1 1 1]
[1 1 0 1 1 1 1 1]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 1 1 1 1]

Good mutations
vertex  1 -> Algebra  155   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  210   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  4 -> Algebra   71   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  594   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  591   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  233

Quiver
[ 1, 2 ], [ 1, 3 ], [ 4, 3 ], [ 4, 6 ], [ 5, 4 ], [ 6, 5 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 6, 5, 4 ]
[ 4, 6, 5 ]
[ 5, 4, 6 ]

Cartan matrix
[1 1 1 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[0 0 1 0 0 0 0 0]
[0 0 1 1 0 1 1 0]
[0 0 1 1 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  253   permutation [ 3, 2, 1, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  157   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra   74   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  554   permutation [ 2, 1, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  595   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  596   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  553   permutation [ 2, 1, 3, 5, 4, 6, 7, 8 ]
-------------------------

Algebra  234

Quiver
[ 1, 2 ], [ 1, 3 ], [ 4, 3 ], [ 4, 5 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]

Cartan matrix
[1 1 1 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[0 0 1 0 0 0 0 0]
[0 0 1 1 1 0 1 0]
[0 0 0 0 1 0 1 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  254   permutation [ 3, 2, 1, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  158   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra   75   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  575   permutation [ 2, 1, 3, 4, 6, 5, 7, 8 ]
vertex  5 -> Algebra  597   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  574   permutation [ 2, 1, 3, 4, 6, 5, 7, 8 ]
-------------------------

Algebra  237

Quiver
[ 1, 2 ], [ 1, 3 ], [ 3, 4 ], [ 4, 1 ], [ 4, 8 ], [ 5, 3 ], [ 5, 6 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 3, 4, 1 ]
[ 1, 3, 4 ]
[ 8, 3, 4 ]
[ 3, 4, 8 ]
[ 4, 1, 3 ] - [ 4, 8, 3 ]

Cartan matrix
[1 1 1 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[0 0 1 1 0 0 0 0]
[1 1 1 1 0 0 0 1]
[0 0 1 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  161   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra   73   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  589   permutation [ 2, 1, 4, 3, 5, 6, 7, 8 ]
vertex  7 -> Algebra  601   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  238

Quiver
[ 1, 2 ], [ 3, 1 ], [ 3, 6 ], [ 3, 8 ], [ 4, 5 ], [ 5, 3 ], [ 6, 5 ], [ 6, 7 ]

Relations
[ 6, 5, 3 ]
[ 3, 6, 5 ]
[ 5, 3, 6 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[1 1 1 0 0 1 1 1]
[1 1 1 1 1 0 0 1]
[1 1 1 0 1 0 0 1]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  162   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  603   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  242   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  5 -> Algebra   73   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  604   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  605   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  606   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  240

Quiver
[ 1, 2 ], [ 3, 1 ], [ 3, 5 ], [ 3, 8 ], [ 4, 3 ], [ 5, 4 ], [ 5, 6 ], [ 7, 6 ]

Relations
[ 5, 4, 3 ]
[ 3, 5, 4 ]
[ 4, 3, 5 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[1 1 1 0 1 1 0 1]
[1 1 1 1 0 0 0 1]
[0 0 0 1 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  164   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  601   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  605   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  610   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra   73   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  611   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  241

Quiver
[ 1, 2 ], [ 3, 1 ], [ 3, 5 ], [ 4, 3 ], [ 5, 4 ], [ 5, 6 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 5, 4, 3 ]
[ 3, 5, 4 ]
[ 4, 3, 5 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[1 1 1 0 1 1 1 0]
[1 1 1 1 0 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 1 0 1 1 1 1]

Good mutations
vertex  2 -> Algebra  165   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  606   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  611   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra   73   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  242

Quiver
[ 1, 2 ], [ 3, 1 ], [ 3, 6 ], [ 3, 8 ], [ 4, 3 ], [ 4, 5 ], [ 6, 4 ], [ 6, 7 ]

Relations
[ 6, 4, 3 ]
[ 3, 6, 4 ]
[ 4, 3, 6 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[1 1 1 0 0 1 1 1]
[1 1 1 1 1 0 0 1]
[0 0 0 0 1 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  166   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  613   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra   74   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  238   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  614   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  615   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  616   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  243

Quiver
[ 1, 2 ], [ 3, 1 ], [ 3, 4 ], [ 3, 8 ], [ 4, 7 ], [ 5, 6 ], [ 6, 4 ], [ 7, 6 ]

Relations
[ 7, 6, 4 ]
[ 4, 7, 6 ]
[ 6, 4, 7 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[1 1 1 1 0 0 1 1]
[0 0 0 1 0 0 1 0]
[0 0 0 1 1 1 0 0]
[0 0 0 1 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  167   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  595   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  617   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  246   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  6 -> Algebra   74   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  619   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  244

Quiver
[ 1, 2 ], [ 3, 1 ], [ 3, 4 ], [ 3, 8 ], [ 4, 6 ], [ 5, 4 ], [ 6, 5 ], [ 7, 6 ]

Relations
[ 6, 5, 4 ]
[ 4, 6, 5 ]
[ 5, 4, 6 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[1 1 1 1 0 1 0 1]
[0 0 0 1 0 1 0 0]
[0 0 0 1 1 0 0 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  168   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  596   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  615   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  620   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra   74   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  621   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  245

Quiver
[ 1, 2 ], [ 3, 1 ], [ 3, 4 ], [ 4, 6 ], [ 5, 4 ], [ 6, 5 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 6, 5, 4 ]
[ 4, 6, 5 ]
[ 5, 4, 6 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[1 1 1 1 0 1 1 0]
[0 0 0 1 0 1 1 0]
[0 0 0 1 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 1 1 0 1 1 1]

Good mutations
vertex  2 -> Algebra  169   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  616   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  619   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  621   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra   74   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  246

Quiver
[ 1, 2 ], [ 3, 1 ], [ 3, 4 ], [ 3, 8 ], [ 4, 7 ], [ 5, 4 ], [ 5, 6 ], [ 7, 5 ]

Relations
[ 7, 5, 4 ]
[ 4, 7, 5 ]
[ 5, 4, 7 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[1 1 1 1 0 0 1 1]
[0 0 0 1 0 0 1 0]
[0 0 0 1 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  170   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  597   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  623   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra   75   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  243   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  8 -> Algebra  625   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  248

Quiver
[ 1, 2 ], [ 3, 1 ], [ 3, 4 ], [ 4, 5 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[1 1 1 1 1 0 1 0]
[0 0 0 1 1 0 1 0]
[0 0 0 0 1 0 1 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 1 0]
[1 1 1 1 1 0 1 1]

Good mutations
vertex  2 -> Algebra  172   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  625   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra   75   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  253

Quiver
[ 1, 3 ], [ 2, 3 ], [ 4, 1 ], [ 4, 6 ], [ 5, 4 ], [ 6, 5 ], [ 6, 7 ], [ 8, 1 ]

Relations
[ 6, 5, 4 ]
[ 4, 6, 5 ]
[ 5, 4, 6 ]

Cartan matrix
[1 0 1 0 0 0 0 0]
[0 1 1 0 0 0 0 0]
[0 0 1 0 0 0 0 0]
[1 0 1 1 0 1 1 0]
[1 0 1 1 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 0 1 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  309   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  233   permutation [ 3, 2, 1, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  635   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  636   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  637   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  638   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  254

Quiver
[ 1, 3 ], [ 2, 3 ], [ 4, 1 ], [ 4, 5 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 1 ]

Relations
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]

Cartan matrix
[1 0 1 0 0 0 0 0]
[0 1 1 0 0 0 0 0]
[0 0 1 0 0 0 0 0]
[1 0 1 1 1 0 1 0]
[0 0 0 0 1 0 1 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 1 0]
[1 0 1 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  310   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  234   permutation [ 3, 2, 1, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  633   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  639   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  641   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  271

Quiver
[ 1, 8 ], [ 2, 3 ], [ 3, 8 ], [ 4, 1 ], [ 4, 3 ], [ 4, 5 ], [ 5, 6 ], [ 6, 7 ], [ 8, 4 ]

Relations
[ 8, 4, 1 ]
[ 8, 4, 3 ]
[ 1, 8, 4 ]
[ 3, 8, 4 ]
[ 4, 1, 8 ] - [ 4, 3, 8 ]

Cartan matrix
[1 0 0 0 0 0 0 1]
[0 1 1 0 0 0 0 1]
[0 0 1 0 0 0 0 1]
[1 0 1 1 1 1 1 1]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 1 1 1 1 1]

Good mutations
vertex  2 -> Algebra  327   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  423   permutation [ 2, 3, 4, 5, 6, 7, 8, 1 ]
vertex  7 -> Algebra  672   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  309

Quiver
[ 1, 2 ], [ 2, 3 ], [ 4, 1 ], [ 4, 6 ], [ 5, 4 ], [ 6, 5 ], [ 6, 7 ], [ 8, 1 ]

Relations
[ 6, 5, 4 ]
[ 4, 6, 5 ]
[ 5, 4, 6 ]

Cartan matrix
[1 1 1 0 0 0 0 0]
[0 1 1 0 0 0 0 0]
[0 0 1 0 0 0 0 0]
[1 1 1 1 0 1 1 0]
[1 1 1 1 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 1 0 0 0 0 1]

Good mutations
vertex  3 -> Algebra  253   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  741   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  742   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  743   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  744   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  310

Quiver
[ 1, 2 ], [ 2, 3 ], [ 4, 1 ], [ 4, 5 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 1 ]

Relations
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]

Cartan matrix
[1 1 1 0 0 0 0 0]
[0 1 1 0 0 0 0 0]
[0 0 1 0 0 0 0 0]
[1 1 1 1 1 0 1 0]
[0 0 0 0 1 0 1 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 1 0]
[1 1 1 0 0 0 0 1]

Good mutations
vertex  3 -> Algebra  254   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  739   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  745   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  747   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  327

Quiver
[ 1, 8 ], [ 2, 3 ], [ 2, 8 ], [ 4, 1 ], [ 4, 2 ], [ 4, 5 ], [ 5, 6 ], [ 6, 7 ], [ 8, 4 ]

Relations
[ 8, 4, 1 ]
[ 8, 4, 2 ]
[ 1, 8, 4 ]
[ 2, 8, 4 ]
[ 4, 1, 8 ] - [ 4, 2, 8 ]

Cartan matrix
[1 0 0 0 0 0 0 1]
[0 1 1 0 0 0 0 1]
[0 0 1 0 0 0 0 0]
[1 1 1 1 1 1 1 1]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 1 1 1 1 1]

Good mutations
vertex  3 -> Algebra  271   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  580   permutation [ 3, 2, 4, 5, 6, 7, 8, 1 ]
vertex  7 -> Algebra  778   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  386

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 7 ], [ 4, 5 ], [ 5, 6 ], [ 6, 3 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 7, 6, 3 ]
[ 3, 7, 6 ]
[ 6, 3, 7 ]

Cartan matrix
[1 1 1 0 0 0 1 0]
[0 1 1 0 0 0 1 0]
[0 0 1 0 0 0 1 0]
[0 0 1 1 1 1 0 0]
[0 0 1 0 1 1 0 0]
[0 0 1 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 1 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra  543   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  899   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  407   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  128   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  126   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  387

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 8 ], [ 4, 5 ], [ 5, 6 ], [ 6, 3 ], [ 6, 7 ], [ 7, 5 ]

Relations
[ 6, 7, 5 ]
[ 7, 5, 6 ]
[ 5, 6, 7 ]

Cartan matrix
[1 1 1 0 0 0 0 1]
[0 1 1 0 0 0 0 1]
[0 0 1 0 0 0 0 1]
[0 0 1 1 1 1 0 1]
[0 0 1 0 1 1 0 1]
[0 0 1 0 0 1 1 1]
[0 0 0 0 1 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  544   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  408   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  5 -> Algebra  396   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  6 -> Algebra  127   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  439   permutation [ 1, 2, 3, 6, 4, 5, 7, 8 ]
-------------------------

Algebra  388

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 6 ], [ 4, 5 ], [ 5, 3 ], [ 6, 5 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 6, 5, 3 ]
[ 3, 6, 5 ]
[ 5, 3, 6 ]

Cartan matrix
[1 1 1 0 0 1 0 0]
[0 1 1 0 0 1 0 0]
[0 0 1 0 0 1 0 0]
[0 0 1 1 1 0 0 0]
[0 0 1 0 1 0 0 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 1 1 1 0]
[0 0 1 0 0 1 0 1]

Good mutations
vertex  1 -> Algebra  545   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  901   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  409   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  5 -> Algebra  133   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  439   permutation [ 1, 2, 3, 6, 4, 5, 7, 8 ]
vertex  7 -> Algebra  128   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  127   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  389

Quiver
[ 1, 2 ], [ 2, 6 ], [ 3, 2 ], [ 3, 5 ], [ 3, 8 ], [ 4, 5 ], [ 6, 3 ], [ 6, 7 ], [ 8, 6 ]

Relations
[ 6, 3, 2 ]
[ 2, 6, 3 ]
[ 8, 6, 3 ]
[ 6, 3, 8 ]
[ 3, 2, 6 ] - [ 3, 8, 6 ]

Cartan matrix
[1 1 0 0 0 1 1 0]
[0 1 0 0 0 1 1 0]
[0 1 1 0 1 1 1 1]
[0 0 0 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[0 0 1 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra  546   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  128   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  410   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  5 -> Algebra  400   permutation [ 1, 2, 5, 4, 3, 6, 7, 8 ]
vertex  6 -> Algebra  902   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  901   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  391

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 8 ], [ 4, 5 ], [ 5, 6 ], [ 5, 7 ], [ 6, 4 ], [ 7, 3 ]

Relations
[ 5, 6, 4 ]
[ 6, 4, 5 ]
[ 4, 5, 6 ]

Cartan matrix
[1 1 1 0 0 0 0 1]
[0 1 1 0 0 0 0 1]
[0 0 1 0 0 0 0 1]
[0 0 1 1 1 0 1 1]
[0 0 1 0 1 1 1 1]
[0 0 0 1 0 1 0 0]
[0 0 1 0 0 0 1 1]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  548   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  393   permutation [ 1, 2, 3, 4, 7, 6, 5, 8 ]
vertex  8 -> Algebra  904   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  393

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 8 ], [ 4, 5 ], [ 5, 3 ], [ 5, 7 ], [ 6, 7 ], [ 7, 4 ]

Relations
[ 5, 7, 4 ]
[ 7, 4, 5 ]
[ 4, 5, 7 ]

Cartan matrix
[1 1 1 0 0 0 0 1]
[0 1 1 0 0 0 0 1]
[0 0 1 0 0 0 0 1]
[0 0 1 1 1 0 0 1]
[0 0 1 0 1 0 1 1]
[0 0 0 1 0 1 1 0]
[0 0 0 1 0 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  550   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  130   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  396   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  7 -> Algebra  391   permutation [ 1, 2, 3, 4, 7, 6, 5, 8 ]
vertex  8 -> Algebra  440   permutation [ 1, 2, 3, 5, 4, 7, 6, 8 ]
-------------------------

Algebra  394

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 5 ], [ 4, 3 ], [ 5, 4 ], [ 6, 7 ], [ 7, 5 ], [ 8, 3 ]

Relations
[ 5, 4, 3 ]
[ 3, 5, 4 ]
[ 4, 3, 5 ]

Cartan matrix
[1 1 1 0 1 0 0 0]
[0 1 1 0 1 0 0 0]
[0 0 1 0 1 0 0 0]
[0 0 1 1 0 0 0 0]
[0 0 0 1 1 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 1 1 0 1 0]
[0 0 1 0 1 0 0 1]

Good mutations
vertex  1 -> Algebra  551   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  906   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  440   permutation [ 1, 2, 3, 5, 4, 7, 6, 8 ]
vertex  6 -> Algebra  397   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra  130   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  396

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 8 ], [ 4, 5 ], [ 5, 3 ], [ 5, 6 ], [ 6, 4 ], [ 6, 7 ]

Relations
[ 5, 6, 4 ]
[ 6, 4, 5 ]
[ 4, 5, 6 ]

Cartan matrix
[1 1 1 0 0 0 0 1]
[0 1 1 0 0 0 0 1]
[0 0 1 0 0 0 0 1]
[0 0 1 1 1 0 0 1]
[0 0 1 0 1 1 1 1]
[0 0 0 1 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  553   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  132   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  387   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  7 -> Algebra  393   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra  157   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
-------------------------

Algebra  397

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 5 ], [ 4, 3 ], [ 5, 4 ], [ 6, 5 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 5, 4, 3 ]
[ 3, 5, 4 ]
[ 4, 3, 5 ]

Cartan matrix
[1 1 1 0 1 0 0 0]
[0 1 1 0 1 0 0 0]
[0 0 1 0 1 0 0 0]
[0 0 1 1 0 0 0 0]
[0 0 0 1 1 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 1 0 1 0 0 1]

Good mutations
vertex  1 -> Algebra  554   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  457   permutation [ 1, 2, 5, 3, 4, 6, 7, 8 ]
vertex  5 -> Algebra  157   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  133   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  394   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra  132   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  398

Quiver
[ 1, 2 ], [ 2, 5 ], [ 3, 2 ], [ 3, 4 ], [ 3, 8 ], [ 5, 3 ], [ 5, 6 ], [ 7, 6 ], [ 8, 5 ]

Relations
[ 5, 3, 2 ]
[ 2, 5, 3 ]
[ 8, 5, 3 ]
[ 5, 3, 8 ]
[ 3, 2, 5 ] - [ 3, 8, 5 ]

Cartan matrix
[1 1 0 0 1 1 0 0]
[0 1 0 0 1 1 0 0]
[0 1 1 1 1 1 0 1]
[0 0 0 1 0 0 0 0]
[0 0 1 1 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 1 1 0 1]

Good mutations
vertex  1 -> Algebra  555   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  133   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  434   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra  910   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  457   permutation [ 1, 2, 5, 3, 4, 6, 7, 8 ]
vertex  7 -> Algebra  134   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  400

Quiver
[ 1, 2 ], [ 2, 6 ], [ 3, 4 ], [ 3, 5 ], [ 5, 2 ], [ 5, 8 ], [ 6, 5 ], [ 6, 7 ], [ 8, 6 ]

Relations
[ 6, 5, 2 ]
[ 2, 6, 5 ]
[ 8, 6, 5 ]
[ 6, 5, 8 ]
[ 5, 2, 6 ] - [ 5, 8, 6 ]

Cartan matrix
[1 1 0 0 0 1 1 0]
[0 1 0 0 0 1 1 0]
[0 1 1 1 1 1 1 1]
[0 0 0 1 0 0 0 0]
[0 1 0 0 1 1 1 1]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra  557   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  389   permutation [ 1, 2, 5, 4, 3, 6, 7, 8 ]
vertex  4 -> Algebra  438   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra  134   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  914   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  910   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  407

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 7 ], [ 4, 5 ], [ 4, 6 ], [ 6, 3 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 7, 6, 3 ]
[ 3, 7, 6 ]
[ 6, 3, 7 ]

Cartan matrix
[1 1 1 0 0 0 1 0]
[0 1 1 0 0 0 1 0]
[0 0 1 0 0 0 1 0]
[0 0 1 1 1 1 0 0]
[0 0 0 0 1 0 0 0]
[0 0 1 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 1 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra  564   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  924   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  413   permutation [ 1, 2, 3, 6, 5, 4, 7, 8 ]
vertex  5 -> Algebra  386   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  138   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  136   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  408

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 8 ], [ 4, 5 ], [ 4, 6 ], [ 6, 3 ], [ 6, 7 ], [ 7, 4 ]

Relations
[ 6, 7, 4 ]
[ 7, 4, 6 ]
[ 4, 6, 7 ]

Cartan matrix
[1 1 1 0 0 0 0 1]
[0 1 1 0 0 0 0 1]
[0 0 1 0 0 0 0 1]
[0 0 1 1 1 1 0 1]
[0 0 0 0 1 0 0 0]
[0 0 1 0 0 1 1 1]
[0 0 0 1 1 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  565   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  417   permutation [ 1, 2, 3, 6, 5, 4, 7, 8 ]
vertex  5 -> Algebra  387   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  137   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  441   permutation [ 1, 2, 3, 6, 4, 5, 7, 8 ]
-------------------------

Algebra  409

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 6 ], [ 4, 3 ], [ 4, 5 ], [ 6, 4 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 6, 4, 3 ]
[ 3, 6, 4 ]
[ 4, 3, 6 ]

Cartan matrix
[1 1 1 0 0 1 0 0]
[0 1 1 0 0 1 0 0]
[0 0 1 0 0 1 0 0]
[0 0 1 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[0 0 0 1 1 1 0 0]
[0 0 0 1 1 1 1 0]
[0 0 1 0 0 1 0 1]

Good mutations
vertex  1 -> Algebra  566   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  926   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  143   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  388   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  441   permutation [ 1, 2, 3, 6, 4, 5, 7, 8 ]
vertex  7 -> Algebra  138   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  137   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  410

Quiver
[ 1, 2 ], [ 2, 6 ], [ 3, 2 ], [ 3, 4 ], [ 3, 8 ], [ 4, 5 ], [ 6, 3 ], [ 6, 7 ], [ 8, 6 ]

Relations
[ 6, 3, 2 ]
[ 2, 6, 3 ]
[ 8, 6, 3 ]
[ 6, 3, 8 ]
[ 3, 2, 6 ] - [ 3, 8, 6 ]

Cartan matrix
[1 1 0 0 0 1 1 0]
[0 1 0 0 0 1 1 0]
[0 1 1 1 1 1 1 1]
[0 0 0 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[0 0 1 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra  567   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  138   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  389   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  782   permutation [ 6, 8, 1, 7, 3, 4, 5, 2 ]
vertex  7 -> Algebra  926   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  413

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 7 ], [ 4, 3 ], [ 4, 6 ], [ 5, 6 ], [ 7, 4 ], [ 8, 3 ]

Relations
[ 7, 4, 3 ]
[ 3, 7, 4 ]
[ 4, 3, 7 ]

Cartan matrix
[1 1 1 0 0 0 1 0]
[0 1 1 0 0 0 1 0]
[0 0 1 0 0 0 1 0]
[0 0 1 1 0 1 0 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 1 0 1 1 0]
[0 0 1 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra  570   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  672   permutation [ 8, 1, 2, 3, 4, 6, 5, 7 ]
vertex  4 -> Algebra  141   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  423   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  6 -> Algebra  407   permutation [ 1, 2, 3, 6, 5, 4, 7, 8 ]
vertex  8 -> Algebra  139   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  417

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 8 ], [ 4, 3 ], [ 4, 6 ], [ 5, 6 ], [ 6, 7 ], [ 7, 5 ]

Relations
[ 6, 7, 5 ]
[ 7, 5, 6 ]
[ 5, 6, 7 ]

Cartan matrix
[1 1 1 0 0 0 0 1]
[0 1 1 0 0 0 0 1]
[0 0 1 0 0 0 0 1]
[0 0 1 1 0 1 1 1]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 1 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  574   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  142   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  408   permutation [ 1, 2, 3, 6, 5, 4, 7, 8 ]
vertex  8 -> Algebra  158   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
-------------------------

Algebra  418

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 4 ], [ 5, 6 ], [ 6, 4 ], [ 6, 7 ], [ 7, 5 ], [ 8, 3 ]

Relations
[ 6, 7, 5 ]
[ 7, 5, 6 ]
[ 5, 6, 7 ]

Cartan matrix
[1 1 1 1 0 0 0 0]
[0 1 1 1 0 0 0 0]
[0 0 1 1 0 0 0 0]
[0 0 0 1 0 0 0 0]
[0 0 0 1 1 1 0 0]
[0 0 0 1 0 1 1 0]
[0 0 0 0 1 0 1 0]
[0 0 1 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra  575   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  158   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  6 -> Algebra  143   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  142   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  423

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 7 ], [ 4, 3 ], [ 4, 5 ], [ 5, 6 ], [ 7, 4 ], [ 8, 3 ]

Relations
[ 7, 4, 3 ]
[ 3, 7, 4 ]
[ 4, 3, 7 ]

Cartan matrix
[1 1 1 0 0 0 1 0]
[0 1 1 0 0 0 1 0]
[0 0 1 0 0 0 1 0]
[0 0 1 1 1 1 0 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 1 1 1 1 0]
[0 0 1 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra  580   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  271   permutation [ 8, 1, 2, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra  147   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  413   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  8 -> Algebra  145   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  429

Quiver
[ 1, 2 ], [ 2, 4 ], [ 3, 2 ], [ 3, 8 ], [ 4, 3 ], [ 4, 5 ], [ 6, 7 ], [ 7, 5 ], [ 8, 4 ]

Relations
[ 4, 3, 2 ]
[ 2, 4, 3 ]
[ 8, 4, 3 ]
[ 4, 3, 8 ]
[ 3, 2, 4 ] - [ 3, 8, 4 ]

Cartan matrix
[1 1 0 1 1 0 0 0]
[0 1 0 1 1 0 0 0]
[0 1 1 1 1 0 0 1]
[0 0 1 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 1 0 1 0]
[0 0 0 1 1 0 0 1]

Good mutations
vertex  1 -> Algebra  586   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  942   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  445   permutation [ 1, 2, 4, 3, 5, 7, 6, 8 ]
vertex  6 -> Algebra  432   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
-------------------------

Algebra  432

Quiver
[ 1, 2 ], [ 2, 4 ], [ 3, 2 ], [ 3, 8 ], [ 4, 3 ], [ 4, 5 ], [ 6, 5 ], [ 6, 7 ], [ 8, 4 ]

Relations
[ 4, 3, 2 ]
[ 2, 4, 3 ]
[ 8, 4, 3 ]
[ 4, 3, 8 ]
[ 3, 2, 4 ] - [ 3, 8, 4 ]

Cartan matrix
[1 1 0 1 1 0 0 0]
[0 1 0 1 1 0 0 0]
[0 1 1 1 1 0 0 1]
[0 0 1 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 1 1 0 0 1]

Good mutations
vertex  1 -> Algebra  589   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  447   permutation [ 1, 2, 5, 3, 4, 6, 7, 8 ]
vertex  5 -> Algebra  161   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  6 -> Algebra  153   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  429   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
-------------------------

Algebra  434

Quiver
[ 1, 2 ], [ 2, 5 ], [ 3, 4 ], [ 4, 2 ], [ 4, 8 ], [ 5, 4 ], [ 5, 6 ], [ 7, 6 ], [ 8, 5 ]

Relations
[ 5, 4, 2 ]
[ 2, 5, 4 ]
[ 8, 5, 4 ]
[ 5, 4, 8 ]
[ 4, 2, 5 ] - [ 4, 8, 5 ]

Cartan matrix
[1 1 0 0 1 1 0 0]
[0 1 0 0 1 1 0 0]
[0 1 1 1 1 1 0 1]
[0 1 0 1 1 1 0 1]
[0 0 0 1 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 1 1 0 1]

Good mutations
vertex  1 -> Algebra  591   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  398   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  4 -> Algebra  153   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  950   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  447   permutation [ 1, 2, 5, 3, 4, 6, 7, 8 ]
vertex  7 -> Algebra  155   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  438

Quiver
[ 1, 2 ], [ 2, 6 ], [ 3, 4 ], [ 4, 5 ], [ 5, 2 ], [ 5, 8 ], [ 6, 5 ], [ 6, 7 ], [ 8, 6 ]

Relations
[ 6, 5, 2 ]
[ 2, 6, 5 ]
[ 8, 6, 5 ]
[ 6, 5, 8 ]
[ 5, 2, 6 ] - [ 5, 8, 6 ]

Cartan matrix
[1 1 0 0 0 1 1 0]
[0 1 0 0 0 1 1 0]
[0 1 1 1 1 1 1 1]
[0 1 0 1 1 1 1 1]
[0 1 0 0 1 1 1 1]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra  594   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  400   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra  155   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  957   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  950   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  439

Quiver
[ 1, 2 ], [ 2, 3 ], [ 4, 3 ], [ 4, 7 ], [ 5, 6 ], [ 6, 4 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 7, 6, 4 ]
[ 4, 7, 6 ]
[ 6, 4, 7 ]

Cartan matrix
[1 1 1 0 0 0 0 0]
[0 1 1 0 0 0 0 0]
[0 0 1 0 0 0 0 0]
[0 0 1 1 0 0 1 0]
[0 0 1 1 1 1 0 0]
[0 0 1 1 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  595   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  167   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  388   permutation [ 1, 2, 3, 5, 6, 4, 7, 8 ]
vertex  5 -> Algebra  441   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  6 -> Algebra  157   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  387   permutation [ 1, 2, 3, 5, 6, 4, 7, 8 ]
-------------------------

Algebra  440

Quiver
[ 1, 2 ], [ 2, 3 ], [ 4, 3 ], [ 4, 6 ], [ 5, 4 ], [ 6, 5 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 6, 5, 4 ]
[ 4, 6, 5 ]
[ 5, 4, 6 ]

Cartan matrix
[1 1 1 0 0 0 0 0]
[0 1 1 0 0 0 0 0]
[0 0 1 0 0 0 0 0]
[0 0 1 1 0 1 0 0]
[0 0 1 1 1 0 0 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 1 1 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  596   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  168   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  394   permutation [ 1, 2, 3, 5, 4, 7, 6, 8 ]
vertex  6 -> Algebra  904   permutation [ 1, 2, 3, 5, 6, 7, 4, 8 ]
vertex  7 -> Algebra  157   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  393   permutation [ 1, 2, 3, 5, 4, 7, 6, 8 ]
-------------------------

Algebra  441

Quiver
[ 1, 2 ], [ 2, 3 ], [ 4, 3 ], [ 4, 7 ], [ 5, 4 ], [ 5, 6 ], [ 7, 5 ], [ 8, 3 ]

Relations
[ 7, 5, 4 ]
[ 4, 7, 5 ]
[ 5, 4, 7 ]

Cartan matrix
[1 1 1 0 0 0 0 0]
[0 1 1 0 0 0 0 0]
[0 0 1 0 0 0 0 0]
[0 0 1 1 0 0 1 0]
[0 0 1 1 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 1 1 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  597   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  170   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  409   permutation [ 1, 2, 3, 5, 6, 4, 7, 8 ]
vertex  5 -> Algebra  158   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  439   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  8 -> Algebra  408   permutation [ 1, 2, 3, 5, 6, 4, 7, 8 ]
-------------------------

Algebra  445

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 4 ], [ 4, 2 ], [ 4, 8 ], [ 5, 3 ], [ 5, 6 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 3, 4, 2 ]
[ 2, 3, 4 ]
[ 8, 3, 4 ]
[ 3, 4, 8 ]
[ 4, 2, 3 ] - [ 4, 8, 3 ]

Cartan matrix
[1 1 1 0 0 0 0 0]
[0 1 1 0 0 0 0 0]
[0 0 1 1 0 0 0 0]
[0 1 1 1 0 0 0 1]
[0 0 1 1 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  601   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  164   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  429   permutation [ 1, 2, 4, 3, 5, 7, 6, 8 ]
vertex  6 -> Algebra  939   permutation [ 1, 2, 4, 3, 6, 7, 5, 8 ]
vertex  7 -> Algebra  161   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  447

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 5 ], [ 4, 5 ], [ 5, 2 ], [ 5, 8 ], [ 6, 3 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 3, 5, 2 ]
[ 2, 3, 5 ]
[ 8, 3, 5 ]
[ 3, 5, 8 ]
[ 5, 2, 3 ] - [ 5, 8, 3 ]

Cartan matrix
[1 1 1 0 0 0 0 0]
[0 1 1 0 0 0 0 0]
[0 0 1 0 1 0 0 0]
[0 1 1 1 1 0 0 1]
[0 1 1 0 1 0 0 1]
[0 0 1 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  603   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  162   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  457   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  5 -> Algebra  432   permutation [ 1, 2, 4, 5, 3, 6, 7, 8 ]
vertex  6 -> Algebra  434   permutation [ 1, 2, 4, 5, 3, 6, 7, 8 ]
vertex  7 -> Algebra  942   permutation [ 1, 2, 4, 5, 3, 7, 6, 8 ]
-------------------------

Algebra  448

Quiver
[ 1, 2 ], [ 3, 2 ], [ 3, 7 ], [ 3, 8 ], [ 4, 5 ], [ 5, 6 ], [ 6, 3 ], [ 7, 6 ]

Relations
[ 7, 6, 3 ]
[ 3, 7, 6 ]
[ 6, 3, 7 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[0 1 1 0 0 0 1 1]
[0 1 1 1 1 1 0 1]
[0 1 1 0 1 1 0 1]
[0 1 1 0 0 1 0 1]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  604   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  202   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  950   permutation [ 1, 2, 4, 5, 6, 3, 7, 8 ]
vertex  4 -> Algebra  458   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  162   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  961   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  449

Quiver
[ 1, 2 ], [ 3, 2 ], [ 3, 6 ], [ 3, 8 ], [ 4, 5 ], [ 5, 3 ], [ 6, 5 ], [ 7, 6 ]

Relations
[ 6, 5, 3 ]
[ 3, 6, 5 ]
[ 5, 3, 6 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[0 1 1 0 0 1 0 1]
[0 1 1 1 1 0 0 1]
[0 1 1 0 1 0 0 1]
[0 0 0 0 1 1 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  605   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  203   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  942   permutation [ 1, 2, 4, 5, 3, 7, 6, 8 ]
vertex  4 -> Algebra  459   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  5 -> Algebra  164   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  962   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  162   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  963   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  450

Quiver
[ 1, 2 ], [ 3, 2 ], [ 3, 6 ], [ 4, 5 ], [ 5, 3 ], [ 6, 5 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 6, 5, 3 ]
[ 3, 6, 5 ]
[ 5, 3, 6 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[0 1 1 0 0 1 1 0]
[0 1 1 1 1 0 0 0]
[0 1 1 0 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 1 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra  606   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  204   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  460   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  5 -> Algebra  165   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  961   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  963   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  162   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  452

Quiver
[ 1, 2 ], [ 3, 2 ], [ 3, 5 ], [ 3, 8 ], [ 4, 3 ], [ 5, 4 ], [ 6, 7 ], [ 7, 5 ]

Relations
[ 5, 4, 3 ]
[ 3, 5, 4 ]
[ 4, 3, 5 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[0 1 1 0 1 0 0 1]
[0 1 1 1 0 0 0 1]
[0 0 0 1 1 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 1 1 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  608   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  206   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  930   permutation [ 1, 2, 4, 3, 6, 7, 5, 8 ]
vertex  5 -> Algebra  967   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  454   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra  968   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  454

Quiver
[ 1, 2 ], [ 3, 2 ], [ 3, 5 ], [ 3, 8 ], [ 4, 3 ], [ 5, 4 ], [ 6, 5 ], [ 6, 7 ]

Relations
[ 5, 4, 3 ]
[ 3, 5, 4 ]
[ 4, 3, 5 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[0 1 1 0 1 0 0 1]
[0 1 1 1 0 0 0 1]
[0 0 0 1 1 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  610   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  208   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  939   permutation [ 1, 2, 4, 3, 6, 7, 5, 8 ]
vertex  5 -> Algebra  638   permutation [ 3, 1, 2, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  164   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  452   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra  635   permutation [ 3, 1, 2, 5, 4, 6, 7, 8 ]
-------------------------

Algebra  455

Quiver
[ 1, 2 ], [ 3, 2 ], [ 3, 5 ], [ 4, 3 ], [ 5, 4 ], [ 5, 6 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 5, 4, 3 ]
[ 3, 5, 4 ]
[ 4, 3, 5 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[0 1 1 0 1 1 0 0]
[0 1 1 1 0 0 0 0]
[0 0 0 1 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 1 1 0 1 1 0 1]

Good mutations
vertex  1 -> Algebra  611   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  209   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  963   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  635   permutation [ 3, 1, 2, 5, 4, 6, 7, 8 ]
vertex  7 -> Algebra  165   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  164   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  457

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 4 ], [ 4, 2 ], [ 4, 5 ], [ 4, 8 ], [ 6, 3 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 3, 4, 2 ]
[ 2, 3, 4 ]
[ 8, 3, 4 ]
[ 3, 4, 8 ]
[ 4, 2, 3 ] - [ 4, 8, 3 ]

Cartan matrix
[1 1 1 0 0 0 0 0]
[0 1 1 0 0 0 0 0]
[0 0 1 1 1 0 0 0]
[0 1 1 1 1 0 0 1]
[0 0 0 0 1 0 0 0]
[0 0 1 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  613   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  166   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  397   permutation [ 1, 2, 4, 5, 3, 6, 7, 8 ]
vertex  5 -> Algebra  447   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  398   permutation [ 1, 2, 4, 5, 3, 6, 7, 8 ]
vertex  7 -> Algebra  906   permutation [ 1, 2, 4, 5, 3, 7, 6, 8 ]
-------------------------

Algebra  458

Quiver
[ 1, 2 ], [ 3, 2 ], [ 3, 7 ], [ 3, 8 ], [ 4, 5 ], [ 4, 6 ], [ 6, 3 ], [ 7, 6 ]

Relations
[ 7, 6, 3 ]
[ 3, 7, 6 ]
[ 6, 3, 7 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[0 1 1 0 0 0 1 1]
[0 1 1 1 1 1 0 1]
[0 0 0 0 1 0 0 0]
[0 1 1 0 0 1 0 1]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  614   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  212   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  910   permutation [ 1, 2, 4, 5, 6, 3, 7, 8 ]
vertex  4 -> Algebra  461   permutation [ 1, 2, 3, 6, 5, 4, 7, 8 ]
vertex  5 -> Algebra  448   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  166   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  973   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  459

Quiver
[ 1, 2 ], [ 3, 2 ], [ 3, 6 ], [ 3, 8 ], [ 4, 3 ], [ 4, 5 ], [ 6, 4 ], [ 7, 6 ]

Relations
[ 6, 4, 3 ]
[ 3, 6, 4 ]
[ 4, 3, 6 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[0 1 1 0 0 1 0 1]
[0 1 1 1 1 0 0 1]
[0 0 0 0 1 0 0 0]
[0 0 0 1 1 1 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  615   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  213   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  906   permutation [ 1, 2, 4, 5, 3, 7, 6, 8 ]
vertex  4 -> Algebra  168   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  449   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  974   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  166   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  975   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  460

Quiver
[ 1, 2 ], [ 3, 2 ], [ 3, 6 ], [ 4, 3 ], [ 4, 5 ], [ 6, 4 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 6, 4, 3 ]
[ 3, 6, 4 ]
[ 4, 3, 6 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[0 1 1 0 0 1 1 0]
[0 1 1 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 1 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra  616   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  214   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  169   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  450   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  973   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  975   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  166   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  461

Quiver
[ 1, 2 ], [ 3, 2 ], [ 3, 7 ], [ 3, 8 ], [ 4, 3 ], [ 4, 6 ], [ 5, 6 ], [ 7, 4 ]

Relations
[ 7, 4, 3 ]
[ 3, 7, 4 ]
[ 4, 3, 7 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[0 1 1 0 0 0 1 1]
[0 1 1 1 0 1 0 1]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 1 0 1 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  617   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  215   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  901   permutation [ 1, 2, 4, 5, 6, 3, 7, 8 ]
vertex  4 -> Algebra  167   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  467   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  6 -> Algebra  458   permutation [ 1, 2, 3, 6, 5, 4, 7, 8 ]
vertex  8 -> Algebra  978   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  463

Quiver
[ 1, 2 ], [ 3, 2 ], [ 3, 4 ], [ 4, 7 ], [ 5, 6 ], [ 6, 4 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 7, 6, 4 ]
[ 4, 7, 6 ]
[ 6, 4, 7 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[0 1 1 1 0 0 1 0]
[0 0 0 1 0 0 1 0]
[0 0 0 1 1 1 0 0]
[0 0 0 1 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 1 1 1 0 0 1 1]

Good mutations
vertex  1 -> Algebra  619   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  217   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  978   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  469   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  6 -> Algebra  169   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  167   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  464

Quiver
[ 1, 2 ], [ 3, 2 ], [ 3, 4 ], [ 3, 8 ], [ 5, 6 ], [ 6, 4 ], [ 6, 7 ], [ 7, 5 ]

Relations
[ 6, 7, 5 ]
[ 7, 5, 6 ]
[ 5, 6, 7 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[0 1 1 1 0 0 0 1]
[0 0 0 1 0 0 0 0]
[0 0 0 1 1 1 0 0]
[0 0 0 1 0 1 1 0]
[0 0 0 0 1 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  620   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  218   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  904   permutation [ 1, 2, 3, 5, 6, 7, 4, 8 ]
vertex  4 -> Algebra  641   permutation [ 3, 1, 2, 4, 6, 5, 7, 8 ]
vertex  6 -> Algebra  168   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  633   permutation [ 3, 1, 2, 4, 6, 5, 7, 8 ]
-------------------------

Algebra  465

Quiver
[ 1, 2 ], [ 3, 2 ], [ 3, 4 ], [ 4, 6 ], [ 5, 4 ], [ 6, 5 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 6, 5, 4 ]
[ 4, 6, 5 ]
[ 5, 4, 6 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[0 1 1 1 0 1 0 0]
[0 0 0 1 0 1 0 0]
[0 0 0 1 1 0 0 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 1 1 1 0]
[0 1 1 1 0 1 0 1]

Good mutations
vertex  1 -> Algebra  621   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  219   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  975   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  633   permutation [ 3, 1, 2, 4, 6, 5, 7, 8 ]
vertex  7 -> Algebra  169   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  168   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  467

Quiver
[ 1, 2 ], [ 3, 2 ], [ 3, 7 ], [ 3, 8 ], [ 4, 3 ], [ 4, 5 ], [ 5, 6 ], [ 7, 4 ]

Relations
[ 7, 4, 3 ]
[ 3, 7, 4 ]
[ 4, 3, 7 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[0 1 1 0 0 0 1 1]
[0 1 1 1 1 1 0 1]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  623   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  221   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  926   permutation [ 1, 2, 4, 5, 6, 3, 7, 8 ]
vertex  4 -> Algebra  170   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  461   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  8 -> Algebra  982   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  469

Quiver
[ 1, 2 ], [ 3, 2 ], [ 3, 4 ], [ 4, 7 ], [ 5, 4 ], [ 5, 6 ], [ 7, 5 ], [ 8, 3 ]

Relations
[ 7, 5, 4 ]
[ 4, 7, 5 ]
[ 5, 4, 7 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[0 1 1 1 0 0 1 0]
[0 0 0 1 0 0 1 0]
[0 0 0 1 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 1 1 1 0]
[0 1 1 1 0 0 1 1]

Good mutations
vertex  1 -> Algebra  625   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  223   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  982   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  172   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  463   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  8 -> Algebra  170   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  543

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 7 ], [ 4, 5 ], [ 5, 6 ], [ 6, 3 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 7, 6, 3 ]
[ 3, 7, 6 ]
[ 6, 3, 7 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 0 0 1 0]
[0 0 1 0 0 0 1 0]
[0 0 1 1 1 1 0 0]
[0 0 1 0 1 1 0 0]
[0 0 1 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 1 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra  386   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  961   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1074   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  564   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  204   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  202   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  544

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 8 ], [ 4, 5 ], [ 5, 6 ], [ 6, 3 ], [ 6, 7 ], [ 7, 5 ]

Relations
[ 6, 7, 5 ]
[ 7, 5, 6 ]
[ 5, 6, 7 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 0 0 0 1]
[0 0 1 0 0 0 0 1]
[0 0 1 1 1 1 0 1]
[0 0 1 0 1 1 0 1]
[0 0 1 0 0 1 1 1]
[0 0 0 0 1 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  387   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  962   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  565   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  5 -> Algebra  553   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  6 -> Algebra  203   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  595   permutation [ 2, 1, 3, 6, 4, 5, 7, 8 ]
-------------------------

Algebra  545

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 6 ], [ 4, 5 ], [ 5, 3 ], [ 6, 5 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 6, 5, 3 ]
[ 3, 6, 5 ]
[ 5, 3, 6 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 0 1 0 0]
[0 0 1 0 0 1 0 0]
[0 0 1 1 1 0 0 0]
[0 0 1 0 1 0 0 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 1 1 1 0]
[0 0 1 0 0 1 0 1]

Good mutations
vertex  1 -> Algebra  388   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  963   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1076   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  566   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  5 -> Algebra  209   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  595   permutation [ 2, 1, 3, 6, 4, 5, 7, 8 ]
vertex  7 -> Algebra  204   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  203   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  546

Quiver
[ 2, 1 ], [ 2, 6 ], [ 3, 2 ], [ 3, 5 ], [ 3, 8 ], [ 4, 5 ], [ 6, 3 ], [ 6, 7 ], [ 8, 6 ]

Relations
[ 6, 3, 2 ]
[ 2, 6, 3 ]
[ 8, 6, 3 ]
[ 6, 3, 8 ]
[ 3, 2, 6 ] - [ 3, 8, 6 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 0 0 0 1 1 0]
[1 1 1 0 1 1 1 1]
[0 0 0 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[0 0 1 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra  389   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  204   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  567   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  5 -> Algebra  557   permutation [ 1, 2, 5, 4, 3, 6, 7, 8 ]
vertex  6 -> Algebra 1078   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1076   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  548

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 8 ], [ 4, 5 ], [ 5, 6 ], [ 5, 7 ], [ 6, 4 ], [ 7, 3 ]

Relations
[ 5, 6, 4 ]
[ 6, 4, 5 ]
[ 4, 5, 6 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 0 0 0 1]
[0 0 1 0 0 0 0 1]
[0 0 1 1 1 0 1 1]
[0 0 1 0 1 1 1 1]
[0 0 0 1 0 1 0 0]
[0 0 1 0 0 0 1 1]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  391   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  965   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  550   permutation [ 1, 2, 3, 4, 7, 6, 5, 8 ]
vertex  8 -> Algebra 1080   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  550

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 8 ], [ 4, 5 ], [ 5, 3 ], [ 5, 7 ], [ 6, 7 ], [ 7, 4 ]

Relations
[ 5, 7, 4 ]
[ 7, 4, 5 ]
[ 4, 5, 7 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 0 0 0 1]
[0 0 1 0 0 0 0 1]
[0 0 1 1 1 0 0 1]
[0 0 1 0 1 0 1 1]
[0 0 0 1 0 1 1 0]
[0 0 0 1 0 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  393   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  967   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  206   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  553   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  7 -> Algebra  548   permutation [ 1, 2, 3, 4, 7, 6, 5, 8 ]
vertex  8 -> Algebra  596   permutation [ 2, 1, 3, 5, 4, 7, 6, 8 ]
-------------------------

Algebra  551

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 5 ], [ 4, 3 ], [ 5, 4 ], [ 6, 7 ], [ 7, 5 ], [ 8, 3 ]

Relations
[ 5, 4, 3 ]
[ 3, 5, 4 ]
[ 4, 3, 5 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 1 0 0 0]
[0 0 1 0 1 0 0 0]
[0 0 1 1 0 0 0 0]
[0 0 0 1 1 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 1 1 0 1 0]
[0 0 1 0 1 0 0 1]

Good mutations
vertex  1 -> Algebra  394   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  968   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1082   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  596   permutation [ 2, 1, 3, 5, 4, 7, 6, 8 ]
vertex  6 -> Algebra  554   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra  206   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  553

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 8 ], [ 4, 5 ], [ 5, 3 ], [ 5, 6 ], [ 6, 4 ], [ 6, 7 ]

Relations
[ 5, 6, 4 ]
[ 6, 4, 5 ]
[ 4, 5, 6 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 0 0 0 1]
[0 0 1 0 0 0 0 1]
[0 0 1 1 1 0 0 1]
[0 0 1 0 1 1 1 1]
[0 0 0 1 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  396   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  638   permutation [ 3, 1, 2, 5, 4, 6, 7, 8 ]
vertex  5 -> Algebra  208   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  544   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  7 -> Algebra  550   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra  233   permutation [ 2, 1, 3, 5, 4, 6, 7, 8 ]
-------------------------

Algebra  554

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 5 ], [ 4, 3 ], [ 5, 4 ], [ 6, 5 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 5, 4, 3 ]
[ 3, 5, 4 ]
[ 4, 3, 5 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 1 0 0 0]
[0 0 1 0 1 0 0 0]
[0 0 1 1 0 0 0 0]
[0 0 0 1 1 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 1 0 1 0 0 1]

Good mutations
vertex  1 -> Algebra  397   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  635   permutation [ 3, 1, 2, 5, 4, 6, 7, 8 ]
vertex  3 -> Algebra  613   permutation [ 2, 1, 5, 3, 4, 6, 7, 8 ]
vertex  5 -> Algebra  233   permutation [ 2, 1, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  209   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  551   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra  208   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  555

Quiver
[ 2, 1 ], [ 2, 5 ], [ 3, 2 ], [ 3, 4 ], [ 3, 8 ], [ 5, 3 ], [ 5, 6 ], [ 7, 6 ], [ 8, 5 ]

Relations
[ 5, 3, 2 ]
[ 2, 5, 3 ]
[ 8, 5, 3 ]
[ 5, 3, 8 ]
[ 3, 2, 5 ] - [ 3, 8, 5 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 0 0 1 1 0 0]
[1 1 1 1 1 1 0 1]
[0 0 0 1 0 0 0 0]
[0 0 1 1 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 1 1 0 1]

Good mutations
vertex  1 -> Algebra  398   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  209   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  591   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1086   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  613   permutation [ 2, 1, 5, 3, 4, 6, 7, 8 ]
vertex  7 -> Algebra  210   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  557

Quiver
[ 2, 1 ], [ 2, 6 ], [ 3, 4 ], [ 3, 5 ], [ 5, 2 ], [ 5, 8 ], [ 6, 5 ], [ 6, 7 ], [ 8, 6 ]

Relations
[ 6, 5, 2 ]
[ 2, 6, 5 ]
[ 8, 6, 5 ]
[ 6, 5, 8 ]
[ 5, 2, 6 ] - [ 5, 8, 6 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 0 0 0 1 1 0]
[1 1 1 1 1 1 1 1]
[0 0 0 1 0 0 0 0]
[1 1 0 0 1 1 1 1]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra  400   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  546   permutation [ 1, 2, 5, 4, 3, 6, 7, 8 ]
vertex  4 -> Algebra  594   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra  210   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra 1089   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1086   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  564

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 7 ], [ 4, 5 ], [ 4, 6 ], [ 6, 3 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 7, 6, 3 ]
[ 3, 7, 6 ]
[ 6, 3, 7 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 0 0 1 0]
[0 0 1 0 0 0 1 0]
[0 0 1 1 1 1 0 0]
[0 0 0 0 1 0 0 0]
[0 0 1 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 1 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra  407   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  973   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1100   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  570   permutation [ 1, 2, 3, 6, 5, 4, 7, 8 ]
vertex  5 -> Algebra  543   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  214   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  212   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  565

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 8 ], [ 4, 5 ], [ 4, 6 ], [ 6, 3 ], [ 6, 7 ], [ 7, 4 ]

Relations
[ 6, 7, 4 ]
[ 7, 4, 6 ]
[ 4, 6, 7 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 0 0 0 1]
[0 0 1 0 0 0 0 1]
[0 0 1 1 1 1 0 1]
[0 0 0 0 1 0 0 0]
[0 0 1 0 0 1 1 1]
[0 0 0 1 1 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  408   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  974   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  574   permutation [ 1, 2, 3, 6, 5, 4, 7, 8 ]
vertex  5 -> Algebra  544   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  213   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  597   permutation [ 2, 1, 3, 6, 4, 5, 7, 8 ]
-------------------------

Algebra  566

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 6 ], [ 4, 3 ], [ 4, 5 ], [ 6, 4 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 6, 4, 3 ]
[ 3, 6, 4 ]
[ 4, 3, 6 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 0 1 0 0]
[0 0 1 0 0 1 0 0]
[0 0 1 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[0 0 0 1 1 1 0 0]
[0 0 0 1 1 1 1 0]
[0 0 1 0 0 1 0 1]

Good mutations
vertex  1 -> Algebra  409   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  975   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1102   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  219   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  545   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  597   permutation [ 2, 1, 3, 6, 4, 5, 7, 8 ]
vertex  7 -> Algebra  214   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  213   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  567

Quiver
[ 2, 1 ], [ 2, 6 ], [ 3, 2 ], [ 3, 4 ], [ 3, 8 ], [ 4, 5 ], [ 6, 3 ], [ 6, 7 ], [ 8, 6 ]

Relations
[ 6, 3, 2 ]
[ 2, 6, 3 ]
[ 8, 6, 3 ]
[ 6, 3, 8 ]
[ 3, 2, 6 ] - [ 3, 8, 6 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 0 0 0 1 1 0]
[1 1 1 1 1 1 1 1]
[0 0 0 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[0 0 1 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra  410   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  214   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  546   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra 1104   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1102   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  570

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 7 ], [ 4, 3 ], [ 4, 6 ], [ 5, 6 ], [ 7, 4 ], [ 8, 3 ]

Relations
[ 7, 4, 3 ]
[ 3, 7, 4 ]
[ 4, 3, 7 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 0 0 1 0]
[0 0 1 0 0 0 1 0]
[0 0 1 1 0 1 0 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 1 0 1 1 0]
[0 0 1 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra  413   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  978   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  778   permutation [ 8, 2, 1, 3, 4, 6, 5, 7 ]
vertex  4 -> Algebra  217   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  580   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  6 -> Algebra  564   permutation [ 1, 2, 3, 6, 5, 4, 7, 8 ]
vertex  8 -> Algebra  215   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  574

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 8 ], [ 4, 3 ], [ 4, 6 ], [ 5, 6 ], [ 6, 7 ], [ 7, 5 ]

Relations
[ 6, 7, 5 ]
[ 7, 5, 6 ]
[ 5, 6, 7 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 0 0 0 1]
[0 0 1 0 0 0 0 1]
[0 0 1 1 0 1 1 1]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 1 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  417   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  641   permutation [ 3, 1, 2, 4, 6, 5, 7, 8 ]
vertex  4 -> Algebra  218   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  565   permutation [ 1, 2, 3, 6, 5, 4, 7, 8 ]
vertex  8 -> Algebra  234   permutation [ 2, 1, 3, 4, 6, 5, 7, 8 ]
-------------------------

Algebra  575

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 4 ], [ 5, 6 ], [ 6, 4 ], [ 6, 7 ], [ 7, 5 ], [ 8, 3 ]

Relations
[ 6, 7, 5 ]
[ 7, 5, 6 ]
[ 5, 6, 7 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 1 0 0 0 0]
[0 0 1 1 0 0 0 0]
[0 0 0 1 0 0 0 0]
[0 0 0 1 1 1 0 0]
[0 0 0 1 0 1 1 0]
[0 0 0 0 1 0 1 0]
[0 0 1 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra  418   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  633   permutation [ 3, 1, 2, 4, 6, 5, 7, 8 ]
vertex  4 -> Algebra  234   permutation [ 2, 1, 3, 4, 6, 5, 7, 8 ]
vertex  6 -> Algebra  219   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  218   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  580

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 7 ], [ 4, 3 ], [ 4, 5 ], [ 5, 6 ], [ 7, 4 ], [ 8, 3 ]

Relations
[ 7, 4, 3 ]
[ 3, 7, 4 ]
[ 4, 3, 7 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 0 0 1 0]
[0 0 1 0 0 0 1 0]
[0 0 1 1 1 1 0 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 1 1 1 1 0]
[0 0 1 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra  423   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  982   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  327   permutation [ 8, 2, 1, 3, 4, 5, 6, 7 ]
vertex  4 -> Algebra  223   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  570   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  8 -> Algebra  221   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  586

Quiver
[ 2, 1 ], [ 2, 4 ], [ 3, 2 ], [ 3, 8 ], [ 4, 3 ], [ 4, 5 ], [ 6, 7 ], [ 7, 5 ], [ 8, 4 ]

Relations
[ 4, 3, 2 ]
[ 2, 4, 3 ]
[ 8, 4, 3 ]
[ 4, 3, 8 ]
[ 3, 2, 4 ] - [ 3, 8, 4 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 0 1 1 0 0 0]
[1 1 1 1 1 0 0 1]
[0 0 1 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 1 0 1 0]
[0 0 0 1 1 0 0 1]

Good mutations
vertex  1 -> Algebra  429   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1120   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  601   permutation [ 2, 1, 4, 3, 5, 7, 6, 8 ]
vertex  6 -> Algebra  589   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
-------------------------

Algebra  589

Quiver
[ 2, 1 ], [ 2, 4 ], [ 3, 2 ], [ 3, 8 ], [ 4, 3 ], [ 4, 5 ], [ 6, 5 ], [ 6, 7 ], [ 8, 4 ]

Relations
[ 4, 3, 2 ]
[ 2, 4, 3 ]
[ 8, 4, 3 ]
[ 4, 3, 8 ]
[ 3, 2, 4 ] - [ 3, 8, 4 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 0 1 1 0 0 0]
[1 1 1 1 1 0 0 1]
[0 0 1 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 1 1 0 0 1]

Good mutations
vertex  1 -> Algebra  432   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  603   permutation [ 2, 1, 5, 3, 4, 6, 7, 8 ]
vertex  5 -> Algebra  237   permutation [ 2, 1, 4, 3, 5, 6, 7, 8 ]
vertex  6 -> Algebra  229   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  586   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
-------------------------

Algebra  591

Quiver
[ 2, 1 ], [ 2, 5 ], [ 3, 4 ], [ 4, 2 ], [ 4, 8 ], [ 5, 4 ], [ 5, 6 ], [ 7, 6 ], [ 8, 5 ]

Relations
[ 5, 4, 2 ]
[ 2, 5, 4 ]
[ 8, 5, 4 ]
[ 5, 4, 8 ]
[ 4, 2, 5 ] - [ 4, 8, 5 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 0 0 1 1 0 0]
[1 1 1 1 1 1 0 1]
[1 1 0 1 1 1 0 1]
[0 0 0 1 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 1 1 0 1]

Good mutations
vertex  1 -> Algebra  434   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  555   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  4 -> Algebra  229   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1126   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  603   permutation [ 2, 1, 5, 3, 4, 6, 7, 8 ]
vertex  7 -> Algebra  231   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  594

Quiver
[ 2, 1 ], [ 2, 6 ], [ 3, 4 ], [ 4, 5 ], [ 5, 2 ], [ 5, 8 ], [ 6, 5 ], [ 6, 7 ], [ 8, 6 ]

Relations
[ 6, 5, 2 ]
[ 2, 6, 5 ]
[ 8, 6, 5 ]
[ 6, 5, 8 ]
[ 5, 2, 6 ] - [ 5, 8, 6 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 0 0 0 1 1 0]
[1 1 1 1 1 1 1 1]
[1 1 0 1 1 1 1 1]
[1 1 0 0 1 1 1 1]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra  438   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  557   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra  231   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra 1130   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1126   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  595

Quiver
[ 1, 2 ], [ 1, 3 ], [ 4, 3 ], [ 4, 7 ], [ 5, 6 ], [ 6, 4 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 7, 6, 4 ]
[ 4, 7, 6 ]
[ 6, 4, 7 ]

Cartan matrix
[1 1 1 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[0 0 1 0 0 0 0 0]
[0 0 1 1 0 0 1 0]
[0 0 1 1 1 1 0 0]
[0 0 1 1 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  636   permutation [ 3, 2, 1, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  439   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  243   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  545   permutation [ 2, 1, 3, 5, 6, 4, 7, 8 ]
vertex  5 -> Algebra  597   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  6 -> Algebra  233   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  544   permutation [ 2, 1, 3, 5, 6, 4, 7, 8 ]
-------------------------

Algebra  596

Quiver
[ 1, 2 ], [ 1, 3 ], [ 4, 3 ], [ 4, 6 ], [ 5, 4 ], [ 6, 5 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 6, 5, 4 ]
[ 4, 6, 5 ]
[ 5, 4, 6 ]

Cartan matrix
[1 1 1 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[0 0 1 0 0 0 0 0]
[0 0 1 1 0 1 0 0]
[0 0 1 1 1 0 0 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 1 1 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  637   permutation [ 3, 2, 1, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  440   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  244   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  551   permutation [ 2, 1, 3, 5, 4, 7, 6, 8 ]
vertex  6 -> Algebra 1080   permutation [ 2, 1, 3, 5, 6, 7, 4, 8 ]
vertex  7 -> Algebra  233   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  550   permutation [ 2, 1, 3, 5, 4, 7, 6, 8 ]
-------------------------

Algebra  597

Quiver
[ 1, 2 ], [ 1, 3 ], [ 4, 3 ], [ 4, 7 ], [ 5, 4 ], [ 5, 6 ], [ 7, 5 ], [ 8, 3 ]

Relations
[ 7, 5, 4 ]
[ 4, 7, 5 ]
[ 5, 4, 7 ]

Cartan matrix
[1 1 1 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[0 0 1 0 0 0 0 0]
[0 0 1 1 0 0 1 0]
[0 0 1 1 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 1 1 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  639   permutation [ 3, 2, 1, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  441   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  246   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  566   permutation [ 2, 1, 3, 5, 6, 4, 7, 8 ]
vertex  5 -> Algebra  234   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  595   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  8 -> Algebra  565   permutation [ 2, 1, 3, 5, 6, 4, 7, 8 ]
-------------------------

Algebra  601

Quiver
[ 1, 2 ], [ 1, 3 ], [ 3, 4 ], [ 4, 1 ], [ 4, 8 ], [ 5, 3 ], [ 5, 6 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 3, 4, 1 ]
[ 1, 3, 4 ]
[ 8, 3, 4 ]
[ 3, 4, 8 ]
[ 4, 1, 3 ] - [ 4, 8, 3 ]

Cartan matrix
[1 1 1 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[0 0 1 1 0 0 0 0]
[1 1 1 1 0 0 0 1]
[0 0 1 1 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  445   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  240   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  586   permutation [ 2, 1, 4, 3, 5, 7, 6, 8 ]
vertex  6 -> Algebra 1117   permutation [ 2, 1, 4, 3, 6, 7, 5, 8 ]
vertex  7 -> Algebra  237   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  603

Quiver
[ 1, 2 ], [ 1, 3 ], [ 3, 5 ], [ 4, 5 ], [ 5, 1 ], [ 5, 8 ], [ 6, 3 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 3, 5, 1 ]
[ 1, 3, 5 ]
[ 8, 3, 5 ]
[ 3, 5, 8 ]
[ 5, 1, 3 ] - [ 5, 8, 3 ]

Cartan matrix
[1 1 1 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[0 0 1 0 1 0 0 0]
[1 1 1 1 1 0 0 1]
[1 1 1 0 1 0 0 1]
[0 0 1 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  447   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  238   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  613   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  5 -> Algebra  589   permutation [ 2, 1, 4, 5, 3, 6, 7, 8 ]
vertex  6 -> Algebra  591   permutation [ 2, 1, 4, 5, 3, 6, 7, 8 ]
vertex  7 -> Algebra 1120   permutation [ 2, 1, 4, 5, 3, 7, 6, 8 ]
-------------------------

Algebra  604

Quiver
[ 1, 2 ], [ 3, 1 ], [ 3, 7 ], [ 3, 8 ], [ 4, 5 ], [ 5, 6 ], [ 6, 3 ], [ 7, 6 ]

Relations
[ 7, 6, 3 ]
[ 3, 7, 6 ]
[ 6, 3, 7 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[1 1 1 0 0 0 1 1]
[1 1 1 1 1 1 0 1]
[1 1 1 0 1 1 0 1]
[1 1 1 0 0 1 0 1]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  448   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1126   permutation [ 2, 1, 4, 5, 6, 3, 7, 8 ]
vertex  4 -> Algebra  614   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  238   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1134   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  605

Quiver
[ 1, 2 ], [ 3, 1 ], [ 3, 6 ], [ 3, 8 ], [ 4, 5 ], [ 5, 3 ], [ 6, 5 ], [ 7, 6 ]

Relations
[ 6, 5, 3 ]
[ 3, 6, 5 ]
[ 5, 3, 6 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[1 1 1 0 0 1 0 1]
[1 1 1 1 1 0 0 1]
[1 1 1 0 1 0 0 1]
[0 0 0 0 1 1 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  449   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1120   permutation [ 2, 1, 4, 5, 3, 7, 6, 8 ]
vertex  4 -> Algebra  615   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  5 -> Algebra  240   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra 1135   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  238   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1136   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  606

Quiver
[ 1, 2 ], [ 3, 1 ], [ 3, 6 ], [ 4, 5 ], [ 5, 3 ], [ 6, 5 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 6, 5, 3 ]
[ 3, 6, 5 ]
[ 5, 3, 6 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[1 1 1 0 0 1 1 0]
[1 1 1 1 1 0 0 0]
[1 1 1 0 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 1 0 0 1 1 1]

Good mutations
vertex  2 -> Algebra  450   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  616   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  5 -> Algebra  241   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra 1134   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1136   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  238   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  608

Quiver
[ 1, 2 ], [ 3, 1 ], [ 3, 5 ], [ 3, 8 ], [ 4, 3 ], [ 5, 4 ], [ 6, 7 ], [ 7, 5 ]

Relations
[ 5, 4, 3 ]
[ 3, 5, 4 ]
[ 4, 3, 5 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[1 1 1 0 1 0 0 1]
[1 1 1 1 0 0 0 1]
[0 0 0 1 1 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 1 1 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  452   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1108   permutation [ 2, 1, 4, 3, 6, 7, 5, 8 ]
vertex  5 -> Algebra 1140   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  610   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra 1141   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  610

Quiver
[ 1, 2 ], [ 3, 1 ], [ 3, 5 ], [ 3, 8 ], [ 4, 3 ], [ 5, 4 ], [ 6, 5 ], [ 6, 7 ]

Relations
[ 5, 4, 3 ]
[ 3, 5, 4 ]
[ 4, 3, 5 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[1 1 1 0 1 0 0 1]
[1 1 1 1 0 0 0 1]
[0 0 0 1 1 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  454   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1117   permutation [ 2, 1, 4, 3, 6, 7, 5, 8 ]
vertex  5 -> Algebra  744   permutation [ 3, 1, 2, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  240   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  608   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra  741   permutation [ 3, 1, 2, 5, 4, 6, 7, 8 ]
-------------------------

Algebra  611

Quiver
[ 1, 2 ], [ 3, 1 ], [ 3, 5 ], [ 4, 3 ], [ 5, 4 ], [ 5, 6 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 5, 4, 3 ]
[ 3, 5, 4 ]
[ 4, 3, 5 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[1 1 1 0 1 1 0 0]
[1 1 1 1 0 0 0 0]
[0 0 0 1 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[1 1 1 0 1 1 0 1]

Good mutations
vertex  2 -> Algebra  455   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1136   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  741   permutation [ 3, 1, 2, 5, 4, 6, 7, 8 ]
vertex  7 -> Algebra  241   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  240   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  613

Quiver
[ 1, 2 ], [ 1, 3 ], [ 3, 4 ], [ 4, 1 ], [ 4, 5 ], [ 4, 8 ], [ 6, 3 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 3, 4, 1 ]
[ 1, 3, 4 ]
[ 8, 3, 4 ]
[ 3, 4, 8 ]
[ 4, 1, 3 ] - [ 4, 8, 3 ]

Cartan matrix
[1 1 1 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[0 0 1 1 1 0 0 0]
[1 1 1 1 1 0 0 1]
[0 0 0 0 1 0 0 0]
[0 0 1 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  457   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  242   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  554   permutation [ 2, 1, 4, 5, 3, 6, 7, 8 ]
vertex  5 -> Algebra  603   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  555   permutation [ 2, 1, 4, 5, 3, 6, 7, 8 ]
vertex  7 -> Algebra 1082   permutation [ 2, 1, 4, 5, 3, 7, 6, 8 ]
-------------------------

Algebra  614

Quiver
[ 1, 2 ], [ 3, 1 ], [ 3, 7 ], [ 3, 8 ], [ 4, 5 ], [ 4, 6 ], [ 6, 3 ], [ 7, 6 ]

Relations
[ 7, 6, 3 ]
[ 3, 7, 6 ]
[ 6, 3, 7 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[1 1 1 0 0 0 1 1]
[1 1 1 1 1 1 0 1]
[0 0 0 0 1 0 0 0]
[1 1 1 0 0 1 0 1]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  458   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1086   permutation [ 2, 1, 4, 5, 6, 3, 7, 8 ]
vertex  4 -> Algebra  617   permutation [ 1, 2, 3, 6, 5, 4, 7, 8 ]
vertex  5 -> Algebra  604   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  242   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1146   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  615

Quiver
[ 1, 2 ], [ 3, 1 ], [ 3, 6 ], [ 3, 8 ], [ 4, 3 ], [ 4, 5 ], [ 6, 4 ], [ 7, 6 ]

Relations
[ 6, 4, 3 ]
[ 3, 6, 4 ]
[ 4, 3, 6 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[1 1 1 0 0 1 0 1]
[1 1 1 1 1 0 0 1]
[0 0 0 0 1 0 0 0]
[0 0 0 1 1 1 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  459   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1082   permutation [ 2, 1, 4, 5, 3, 7, 6, 8 ]
vertex  4 -> Algebra  244   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  605   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra 1147   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  242   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1148   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  616

Quiver
[ 1, 2 ], [ 3, 1 ], [ 3, 6 ], [ 4, 3 ], [ 4, 5 ], [ 6, 4 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 6, 4, 3 ]
[ 3, 6, 4 ]
[ 4, 3, 6 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[1 1 1 0 0 1 1 0]
[1 1 1 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 1 0 0 1 1 1]

Good mutations
vertex  2 -> Algebra  460   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  245   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  606   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra 1146   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1148   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  242   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  617

Quiver
[ 1, 2 ], [ 3, 1 ], [ 3, 7 ], [ 3, 8 ], [ 4, 3 ], [ 4, 6 ], [ 5, 6 ], [ 7, 4 ]

Relations
[ 7, 4, 3 ]
[ 3, 7, 4 ]
[ 4, 3, 7 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[1 1 1 0 0 0 1 1]
[1 1 1 1 0 1 0 1]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 1 0 1 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  461   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1076   permutation [ 2, 1, 4, 5, 6, 3, 7, 8 ]
vertex  4 -> Algebra  243   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  623   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  6 -> Algebra  614   permutation [ 1, 2, 3, 6, 5, 4, 7, 8 ]
vertex  8 -> Algebra 1151   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  619

Quiver
[ 1, 2 ], [ 3, 1 ], [ 3, 4 ], [ 4, 7 ], [ 5, 6 ], [ 6, 4 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 7, 6, 4 ]
[ 4, 7, 6 ]
[ 6, 4, 7 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[1 1 1 1 0 0 1 0]
[0 0 0 1 0 0 1 0]
[0 0 0 1 1 1 0 0]
[0 0 0 1 0 1 0 0]
[0 0 0 0 0 1 1 0]
[1 1 1 1 0 0 1 1]

Good mutations
vertex  2 -> Algebra  463   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1151   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  625   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  6 -> Algebra  245   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  243   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  620

Quiver
[ 1, 2 ], [ 3, 1 ], [ 3, 4 ], [ 3, 8 ], [ 5, 6 ], [ 6, 4 ], [ 6, 7 ], [ 7, 5 ]

Relations
[ 6, 7, 5 ]
[ 7, 5, 6 ]
[ 5, 6, 7 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[1 1 1 1 0 0 0 1]
[0 0 0 1 0 0 0 0]
[0 0 0 1 1 1 0 0]
[0 0 0 1 0 1 1 0]
[0 0 0 0 1 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  464   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1080   permutation [ 2, 1, 3, 5, 6, 7, 4, 8 ]
vertex  4 -> Algebra  747   permutation [ 3, 1, 2, 4, 6, 5, 7, 8 ]
vertex  6 -> Algebra  244   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  739   permutation [ 3, 1, 2, 4, 6, 5, 7, 8 ]
-------------------------

Algebra  621

Quiver
[ 1, 2 ], [ 3, 1 ], [ 3, 4 ], [ 4, 6 ], [ 5, 4 ], [ 6, 5 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 6, 5, 4 ]
[ 4, 6, 5 ]
[ 5, 4, 6 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[1 1 1 1 0 1 0 0]
[0 0 0 1 0 1 0 0]
[0 0 0 1 1 0 0 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 1 1 1 0]
[1 1 1 1 0 1 0 1]

Good mutations
vertex  2 -> Algebra  465   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1148   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  739   permutation [ 3, 1, 2, 4, 6, 5, 7, 8 ]
vertex  7 -> Algebra  245   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  244   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  623

Quiver
[ 1, 2 ], [ 3, 1 ], [ 3, 7 ], [ 3, 8 ], [ 4, 3 ], [ 4, 5 ], [ 5, 6 ], [ 7, 4 ]

Relations
[ 7, 4, 3 ]
[ 3, 7, 4 ]
[ 4, 3, 7 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[1 1 1 0 0 0 1 1]
[1 1 1 1 1 1 0 1]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  467   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1102   permutation [ 2, 1, 4, 5, 6, 3, 7, 8 ]
vertex  4 -> Algebra  246   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  617   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  8 -> Algebra 1155   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  625

Quiver
[ 1, 2 ], [ 3, 1 ], [ 3, 4 ], [ 4, 7 ], [ 5, 4 ], [ 5, 6 ], [ 7, 5 ], [ 8, 3 ]

Relations
[ 7, 5, 4 ]
[ 4, 7, 5 ]
[ 5, 4, 7 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[1 1 1 1 0 0 1 0]
[0 0 0 1 0 0 1 0]
[0 0 0 1 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 1 1 1 0]
[1 1 1 1 0 0 1 1]

Good mutations
vertex  2 -> Algebra  469   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1155   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  248   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  619   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  8 -> Algebra  246   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  633

Quiver
[ 1, 3 ], [ 1, 4 ], [ 2, 3 ], [ 5, 4 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 1 ]

Relations
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]

Cartan matrix
[1 0 1 1 0 0 0 0]
[0 1 1 0 0 0 0 0]
[0 0 1 0 0 0 0 0]
[0 0 0 1 0 0 0 0]
[0 0 0 1 1 0 1 0]
[0 0 0 1 1 1 0 0]
[0 0 0 0 0 1 1 0]
[1 0 1 1 0 0 0 1]

Good mutations
vertex  2 -> Algebra  739   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  575   permutation [ 2, 3, 1, 4, 6, 5, 7, 8 ]
vertex  4 -> Algebra  254   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  465   permutation [ 2, 3, 1, 4, 6, 5, 7, 8 ]
vertex  8 -> Algebra  464   permutation [ 2, 3, 1, 4, 6, 5, 7, 8 ]
-------------------------

Algebra  635

Quiver
[ 1, 3 ], [ 1, 4 ], [ 2, 3 ], [ 4, 5 ], [ 5, 1 ], [ 6, 4 ], [ 6, 7 ], [ 8, 1 ]

Relations
[ 4, 5, 1 ]
[ 5, 1, 4 ]
[ 1, 4, 5 ]

Cartan matrix
[1 0 1 1 0 0 0 0]
[0 1 1 0 0 0 0 0]
[0 0 1 0 0 0 0 0]
[0 0 0 1 1 0 0 0]
[1 0 1 0 1 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 0 1 1 0 0 0 1]

Good mutations
vertex  2 -> Algebra  741   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  554   permutation [ 2, 3, 1, 5, 4, 6, 7, 8 ]
vertex  4 -> Algebra  253   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  455   permutation [ 2, 3, 1, 5, 4, 6, 7, 8 ]
vertex  7 -> Algebra  968   permutation [ 2, 3, 1, 5, 4, 7, 6, 8 ]
vertex  8 -> Algebra  454   permutation [ 2, 3, 1, 5, 4, 6, 7, 8 ]
-------------------------

Algebra  636

Quiver
[ 1, 3 ], [ 2, 3 ], [ 4, 1 ], [ 4, 7 ], [ 5, 6 ], [ 6, 4 ], [ 7, 6 ], [ 8, 1 ]

Relations
[ 7, 6, 4 ]
[ 4, 7, 6 ]
[ 6, 4, 7 ]

Cartan matrix
[1 0 1 0 0 0 0 0]
[0 1 1 0 0 0 0 0]
[0 0 1 0 0 0 0 0]
[1 0 1 1 0 0 1 0]
[1 0 1 1 1 1 0 0]
[1 0 1 1 0 1 0 0]
[0 0 0 0 0 1 1 0]
[1 0 1 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  742   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  595   permutation [ 3, 2, 1, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  963   permutation [ 2, 3, 1, 5, 6, 4, 7, 8 ]
vertex  5 -> Algebra  639   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  6 -> Algebra  253   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  962   permutation [ 2, 3, 1, 5, 6, 4, 7, 8 ]
-------------------------

Algebra  637

Quiver
[ 1, 3 ], [ 2, 3 ], [ 4, 1 ], [ 4, 6 ], [ 5, 4 ], [ 6, 5 ], [ 7, 6 ], [ 8, 1 ]

Relations
[ 6, 5, 4 ]
[ 4, 6, 5 ]
[ 5, 4, 6 ]

Cartan matrix
[1 0 1 0 0 0 0 0]
[0 1 1 0 0 0 0 0]
[0 0 1 0 0 0 0 0]
[1 0 1 1 0 1 0 0]
[1 0 1 1 1 0 0 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 1 1 1 0]
[1 0 1 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  743   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  596   permutation [ 3, 2, 1, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  968   permutation [ 2, 3, 1, 5, 4, 7, 6, 8 ]
vertex  6 -> Algebra 1159   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  253   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  967   permutation [ 2, 3, 1, 5, 4, 7, 6, 8 ]
-------------------------

Algebra  638

Quiver
[ 1, 3 ], [ 1, 8 ], [ 2, 3 ], [ 4, 1 ], [ 4, 6 ], [ 5, 4 ], [ 6, 5 ], [ 6, 7 ]

Relations
[ 6, 5, 4 ]
[ 4, 6, 5 ]
[ 5, 4, 6 ]

Cartan matrix
[1 0 1 0 0 0 0 1]
[0 1 1 0 0 0 0 0]
[0 0 1 0 0 0 0 0]
[1 0 1 1 0 1 1 1]
[1 0 1 1 1 0 0 1]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  744   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  553   permutation [ 2, 3, 1, 5, 4, 6, 7, 8 ]
vertex  4 -> Algebra  454   permutation [ 2, 3, 1, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  962   permutation [ 2, 3, 1, 5, 6, 4, 7, 8 ]
vertex  7 -> Algebra  967   permutation [ 2, 3, 1, 5, 4, 7, 6, 8 ]
vertex  8 -> Algebra  253   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  639

Quiver
[ 1, 3 ], [ 2, 3 ], [ 4, 1 ], [ 4, 7 ], [ 5, 4 ], [ 5, 6 ], [ 7, 5 ], [ 8, 1 ]

Relations
[ 7, 5, 4 ]
[ 4, 7, 5 ]
[ 5, 4, 7 ]

Cartan matrix
[1 0 1 0 0 0 0 0]
[0 1 1 0 0 0 0 0]
[0 0 1 0 0 0 0 0]
[1 0 1 1 0 0 1 0]
[1 0 1 1 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 1 1 1 0]
[1 0 1 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  745   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  597   permutation [ 3, 2, 1, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  975   permutation [ 2, 3, 1, 5, 6, 4, 7, 8 ]
vertex  5 -> Algebra  254   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  636   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  8 -> Algebra  974   permutation [ 2, 3, 1, 5, 6, 4, 7, 8 ]
-------------------------

Algebra  641

Quiver
[ 1, 3 ], [ 1, 8 ], [ 2, 3 ], [ 4, 1 ], [ 4, 5 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ]

Relations
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]

Cartan matrix
[1 0 1 0 0 0 0 1]
[0 1 1 0 0 0 0 0]
[0 0 1 0 0 0 0 0]
[1 0 1 1 1 0 1 1]
[0 0 0 0 1 0 1 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  747   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  574   permutation [ 2, 3, 1, 4, 6, 5, 7, 8 ]
vertex  4 -> Algebra  464   permutation [ 2, 3, 1, 4, 6, 5, 7, 8 ]
vertex  5 -> Algebra  974   permutation [ 2, 3, 1, 5, 6, 4, 7, 8 ]
vertex  8 -> Algebra  254   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  672

Quiver
[ 1, 8 ], [ 2, 3 ], [ 3, 8 ], [ 4, 1 ], [ 4, 3 ], [ 4, 5 ], [ 5, 6 ], [ 7, 6 ], [ 8, 4 ]

Relations
[ 8, 4, 1 ]
[ 8, 4, 3 ]
[ 1, 8, 4 ]
[ 3, 8, 4 ]
[ 4, 1, 8 ] - [ 4, 3, 8 ]

Cartan matrix
[1 0 0 0 0 0 0 1]
[0 1 1 0 0 0 0 1]
[0 0 1 0 0 0 0 1]
[1 0 1 1 1 1 0 1]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 0 1 1 1 0 1]

Good mutations
vertex  2 -> Algebra  778   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  413   permutation [ 2, 3, 4, 5, 7, 6, 8, 1 ]
vertex  6 -> Algebra  924   permutation [ 2, 3, 4, 6, 7, 5, 8, 1 ]
vertex  7 -> Algebra  271   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  739

Quiver
[ 1, 2 ], [ 1, 4 ], [ 2, 3 ], [ 5, 4 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 1 ]

Relations
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]

Cartan matrix
[1 1 1 1 0 0 0 0]
[0 1 1 0 0 0 0 0]
[0 0 1 0 0 0 0 0]
[0 0 0 1 0 0 0 0]
[0 0 0 1 1 0 1 0]
[0 0 0 1 1 1 0 0]
[0 0 0 0 0 1 1 0]
[1 1 1 1 0 0 0 1]

Good mutations
vertex  3 -> Algebra  633   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  310   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  621   permutation [ 2, 3, 1, 4, 6, 5, 7, 8 ]
vertex  8 -> Algebra  620   permutation [ 2, 3, 1, 4, 6, 5, 7, 8 ]
-------------------------

Algebra  741

Quiver
[ 1, 2 ], [ 1, 4 ], [ 2, 3 ], [ 4, 5 ], [ 5, 1 ], [ 6, 4 ], [ 6, 7 ], [ 8, 1 ]

Relations
[ 4, 5, 1 ]
[ 5, 1, 4 ]
[ 1, 4, 5 ]

Cartan matrix
[1 1 1 1 0 0 0 0]
[0 1 1 0 0 0 0 0]
[0 0 1 0 0 0 0 0]
[0 0 0 1 1 0 0 0]
[1 1 1 0 1 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 1 1 0 0 0 1]

Good mutations
vertex  3 -> Algebra  635   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  309   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  611   permutation [ 2, 3, 1, 5, 4, 6, 7, 8 ]
vertex  7 -> Algebra 1141   permutation [ 2, 3, 1, 5, 4, 7, 6, 8 ]
vertex  8 -> Algebra  610   permutation [ 2, 3, 1, 5, 4, 6, 7, 8 ]
-------------------------

Algebra  742

Quiver
[ 1, 2 ], [ 2, 3 ], [ 4, 1 ], [ 4, 7 ], [ 5, 6 ], [ 6, 4 ], [ 7, 6 ], [ 8, 1 ]

Relations
[ 7, 6, 4 ]
[ 4, 7, 6 ]
[ 6, 4, 7 ]

Cartan matrix
[1 1 1 0 0 0 0 0]
[0 1 1 0 0 0 0 0]
[0 0 1 0 0 0 0 0]
[1 1 1 1 0 0 1 0]
[1 1 1 1 1 1 0 0]
[1 1 1 1 0 1 0 0]
[0 0 0 0 0 1 1 0]
[1 1 1 0 0 0 0 1]

Good mutations
vertex  3 -> Algebra  636   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1136   permutation [ 2, 3, 1, 5, 6, 4, 7, 8 ]
vertex  5 -> Algebra  745   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  6 -> Algebra  309   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1135   permutation [ 2, 3, 1, 5, 6, 4, 7, 8 ]
-------------------------

Algebra  743

Quiver
[ 1, 2 ], [ 2, 3 ], [ 4, 1 ], [ 4, 6 ], [ 5, 4 ], [ 6, 5 ], [ 7, 6 ], [ 8, 1 ]

Relations
[ 6, 5, 4 ]
[ 4, 6, 5 ]
[ 5, 4, 6 ]

Cartan matrix
[1 1 1 0 0 0 0 0]
[0 1 1 0 0 0 0 0]
[0 0 1 0 0 0 0 0]
[1 1 1 1 0 1 0 0]
[1 1 1 1 1 0 0 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 1 1 1 0]
[1 1 1 0 0 0 0 1]

Good mutations
vertex  3 -> Algebra  637   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1141   permutation [ 2, 3, 1, 5, 4, 7, 6, 8 ]
vertex  6 -> Algebra 1250   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  309   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1140   permutation [ 2, 3, 1, 5, 4, 7, 6, 8 ]
-------------------------

Algebra  744

Quiver
[ 1, 2 ], [ 1, 8 ], [ 2, 3 ], [ 4, 1 ], [ 4, 6 ], [ 5, 4 ], [ 6, 5 ], [ 6, 7 ]

Relations
[ 6, 5, 4 ]
[ 4, 6, 5 ]
[ 5, 4, 6 ]

Cartan matrix
[1 1 1 0 0 0 0 1]
[0 1 1 0 0 0 0 0]
[0 0 1 0 0 0 0 0]
[1 1 1 1 0 1 1 1]
[1 1 1 1 1 0 0 1]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  3 -> Algebra  638   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  610   permutation [ 2, 3, 1, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra 1135   permutation [ 2, 3, 1, 5, 6, 4, 7, 8 ]
vertex  7 -> Algebra 1140   permutation [ 2, 3, 1, 5, 4, 7, 6, 8 ]
vertex  8 -> Algebra  309   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  745

Quiver
[ 1, 2 ], [ 2, 3 ], [ 4, 1 ], [ 4, 7 ], [ 5, 4 ], [ 5, 6 ], [ 7, 5 ], [ 8, 1 ]

Relations
[ 7, 5, 4 ]
[ 4, 7, 5 ]
[ 5, 4, 7 ]

Cartan matrix
[1 1 1 0 0 0 0 0]
[0 1 1 0 0 0 0 0]
[0 0 1 0 0 0 0 0]
[1 1 1 1 0 0 1 0]
[1 1 1 1 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 1 1 1 0]
[1 1 1 0 0 0 0 1]

Good mutations
vertex  3 -> Algebra  639   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1148   permutation [ 2, 3, 1, 5, 6, 4, 7, 8 ]
vertex  5 -> Algebra  310   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  742   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  8 -> Algebra 1147   permutation [ 2, 3, 1, 5, 6, 4, 7, 8 ]
-------------------------

Algebra  747

Quiver
[ 1, 2 ], [ 1, 8 ], [ 2, 3 ], [ 4, 1 ], [ 4, 5 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ]

Relations
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]

Cartan matrix
[1 1 1 0 0 0 0 1]
[0 1 1 0 0 0 0 0]
[0 0 1 0 0 0 0 0]
[1 1 1 1 1 0 1 1]
[0 0 0 0 1 0 1 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  3 -> Algebra  641   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  620   permutation [ 2, 3, 1, 4, 6, 5, 7, 8 ]
vertex  5 -> Algebra 1147   permutation [ 2, 3, 1, 5, 6, 4, 7, 8 ]
vertex  8 -> Algebra  310   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  778

Quiver
[ 1, 8 ], [ 2, 3 ], [ 2, 8 ], [ 4, 1 ], [ 4, 2 ], [ 4, 5 ], [ 5, 6 ], [ 7, 6 ], [ 8, 4 ]

Relations
[ 8, 4, 1 ]
[ 8, 4, 2 ]
[ 1, 8, 4 ]
[ 2, 8, 4 ]
[ 4, 1, 8 ] - [ 4, 2, 8 ]

Cartan matrix
[1 0 0 0 0 0 0 1]
[0 1 1 0 0 0 0 1]
[0 0 1 0 0 0 0 0]
[1 1 1 1 1 1 0 1]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 0 1 1 1 0 1]

Good mutations
vertex  3 -> Algebra  672   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  570   permutation [ 3, 2, 4, 5, 7, 6, 8, 1 ]
vertex  6 -> Algebra 1100   permutation [ 3, 2, 4, 6, 7, 5, 8, 1 ]
vertex  7 -> Algebra  327   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  782

Quiver
[ 1, 2 ], [ 1, 8 ], [ 2, 4 ], [ 3, 8 ], [ 4, 1 ], [ 5, 1 ], [ 5, 6 ], [ 6, 7 ], [ 8, 4 ]

Relations
[ 2, 4, 1 ]
[ 8, 4, 1 ]
[ 4, 1, 2 ]
[ 4, 1, 8 ]
[ 1, 2, 4 ] - [ 1, 8, 4 ]

Cartan matrix
[1 1 0 1 0 0 0 1]
[0 1 0 1 0 0 0 0]
[0 0 1 1 0 0 0 1]
[1 0 0 1 0 0 0 0]
[1 1 0 1 1 1 1 1]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra  410   permutation [ 3, 8, 5, 6, 7, 1, 4, 2 ]
vertex  3 -> Algebra 1104   permutation [ 3, 8, 5, 6, 7, 1, 4, 2 ]
vertex  5 -> Algebra  924   permutation [ 3, 8, 1, 6, 7, 5, 4, 2 ]
vertex  7 -> Algebra  902   permutation [ 3, 8, 5, 7, 6, 1, 4, 2 ]
-------------------------

Algebra  899

Quiver
[ 1, 2 ], [ 2, 7 ], [ 3, 2 ], [ 3, 6 ], [ 3, 8 ], [ 4, 5 ], [ 5, 6 ], [ 7, 3 ], [ 8, 7 ]

Relations
[ 7, 3, 2 ]
[ 2, 7, 3 ]
[ 8, 7, 3 ]
[ 7, 3, 8 ]
[ 3, 2, 7 ] - [ 3, 8, 7 ]

Cartan matrix
[1 1 0 0 0 0 1 0]
[0 1 0 0 0 0 1 0]
[0 1 1 0 0 1 1 1]
[0 0 0 1 1 1 0 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 1 0 0 1 1 0]
[0 0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra 1074   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  386   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  924   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  902   permutation [ 1, 2, 6, 4, 5, 3, 7, 8 ]
-------------------------

Algebra  901

Quiver
[ 1, 2 ], [ 2, 6 ], [ 3, 2 ], [ 3, 5 ], [ 3, 8 ], [ 4, 5 ], [ 6, 3 ], [ 7, 6 ], [ 8, 6 ]

Relations
[ 6, 3, 2 ]
[ 2, 6, 3 ]
[ 8, 6, 3 ]
[ 6, 3, 8 ]
[ 3, 2, 6 ] - [ 3, 8, 6 ]

Cartan matrix
[1 1 0 0 0 1 0 0]
[0 1 0 0 0 1 0 0]
[0 1 1 0 1 1 0 1]
[0 0 0 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[0 0 1 0 1 1 0 0]
[0 0 1 0 1 1 1 0]
[0 0 0 0 0 1 0 1]

Good mutations
vertex  1 -> Algebra 1076   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  388   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  926   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  5 -> Algebra  910   permutation [ 1, 2, 5, 4, 3, 6, 7, 8 ]
vertex  6 -> Algebra  461   permutation [ 1, 2, 6, 3, 4, 5, 7, 8 ]
vertex  7 -> Algebra  389   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  902

Quiver
[ 1, 2 ], [ 2, 7 ], [ 3, 5 ], [ 3, 6 ], [ 4, 5 ], [ 6, 2 ], [ 6, 8 ], [ 7, 6 ], [ 8, 7 ]

Relations
[ 7, 6, 2 ]
[ 2, 7, 6 ]
[ 8, 7, 6 ]
[ 7, 6, 8 ]
[ 6, 2, 7 ] - [ 6, 8, 7 ]

Cartan matrix
[1 1 0 0 0 0 1 0]
[0 1 0 0 0 0 1 0]
[0 1 1 0 1 1 1 1]
[0 0 0 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[0 1 0 0 0 1 1 1]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra 1078   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  899   permutation [ 1, 2, 6, 4, 5, 3, 7, 8 ]
vertex  4 -> Algebra  782   permutation [ 6, 8, 1, 7, 3, 5, 4, 2 ]
vertex  5 -> Algebra  914   permutation [ 1, 2, 5, 4, 3, 6, 7, 8 ]
vertex  6 -> Algebra  389   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  904

Quiver
[ 1, 2 ], [ 2, 3 ], [ 4, 5 ], [ 5, 6 ], [ 5, 7 ], [ 6, 4 ], [ 7, 3 ], [ 8, 3 ]

Relations
[ 5, 6, 4 ]
[ 6, 4, 5 ]
[ 4, 5, 6 ]

Cartan matrix
[1 1 1 0 0 0 0 0]
[0 1 1 0 0 0 0 0]
[0 0 1 0 0 0 0 0]
[0 0 1 1 1 0 1 0]
[0 0 1 0 1 1 1 0]
[0 0 0 1 0 1 0 0]
[0 0 1 0 0 0 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra 1080   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  464   permutation [ 1, 2, 3, 7, 4, 5, 6, 8 ]
vertex  5 -> Algebra  440   permutation [ 1, 2, 3, 7, 4, 5, 6, 8 ]
vertex  8 -> Algebra  391   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  906

Quiver
[ 1, 2 ], [ 2, 5 ], [ 3, 2 ], [ 3, 4 ], [ 3, 8 ], [ 5, 3 ], [ 6, 7 ], [ 7, 5 ], [ 8, 5 ]

Relations
[ 5, 3, 2 ]
[ 2, 5, 3 ]
[ 8, 5, 3 ]
[ 5, 3, 8 ]
[ 3, 2, 5 ] - [ 3, 8, 5 ]

Cartan matrix
[1 1 0 0 1 0 0 0]
[0 1 0 0 1 0 0 0]
[0 1 1 1 1 0 0 1]
[0 0 0 1 0 0 0 0]
[0 0 1 1 1 0 0 0]
[0 0 1 1 1 1 1 0]
[0 0 1 1 1 0 1 0]
[0 0 0 0 1 0 0 1]

Good mutations
vertex  1 -> Algebra 1082   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  394   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  942   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra  459   permutation [ 1, 2, 5, 3, 4, 7, 6, 8 ]
vertex  6 -> Algebra  457   permutation [ 1, 2, 5, 3, 4, 7, 6, 8 ]
-------------------------

Algebra  910

Quiver
[ 1, 2 ], [ 2, 6 ], [ 3, 4 ], [ 3, 5 ], [ 5, 2 ], [ 5, 8 ], [ 6, 5 ], [ 7, 6 ], [ 8, 6 ]

Relations
[ 6, 5, 2 ]
[ 2, 6, 5 ]
[ 8, 6, 5 ]
[ 6, 5, 8 ]
[ 5, 2, 6 ] - [ 5, 8, 6 ]

Cartan matrix
[1 1 0 0 0 1 0 0]
[0 1 0 0 0 1 0 0]
[0 1 1 1 1 1 0 1]
[0 0 0 1 0 0 0 0]
[0 1 0 0 1 1 0 1]
[0 0 0 0 1 1 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 1 0 1]

Good mutations
vertex  1 -> Algebra 1086   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  901   permutation [ 1, 2, 5, 4, 3, 6, 7, 8 ]
vertex  4 -> Algebra  950   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra  398   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  458   permutation [ 1, 2, 6, 3, 4, 5, 7, 8 ]
vertex  7 -> Algebra  400   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  914

Quiver
[ 1, 2 ], [ 2, 7 ], [ 3, 4 ], [ 3, 5 ], [ 5, 6 ], [ 6, 2 ], [ 6, 8 ], [ 7, 6 ], [ 8, 7 ]

Relations
[ 7, 6, 2 ]
[ 2, 7, 6 ]
[ 8, 7, 6 ]
[ 7, 6, 8 ]
[ 6, 2, 7 ] - [ 6, 8, 7 ]

Cartan matrix
[1 1 0 0 0 0 1 0]
[0 1 0 0 0 0 1 0]
[0 1 1 1 1 1 1 1]
[0 0 0 1 0 0 0 0]
[0 1 0 0 1 1 1 1]
[0 1 0 0 0 1 1 1]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra 1089   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  902   permutation [ 1, 2, 5, 4, 3, 6, 7, 8 ]
vertex  4 -> Algebra  957   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  6 -> Algebra  400   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  924

Quiver
[ 1, 2 ], [ 2, 7 ], [ 3, 2 ], [ 3, 6 ], [ 3, 8 ], [ 4, 5 ], [ 4, 6 ], [ 7, 3 ], [ 8, 7 ]

Relations
[ 7, 3, 2 ]
[ 2, 7, 3 ]
[ 8, 7, 3 ]
[ 7, 3, 8 ]
[ 3, 2, 7 ] - [ 3, 8, 7 ]

Cartan matrix
[1 1 0 0 0 0 1 0]
[0 1 0 0 0 0 1 0]
[0 1 1 0 0 1 1 1]
[0 0 0 1 1 1 0 0]
[0 0 0 0 1 0 0 0]
[0 0 0 0 0 1 0 0]
[0 0 1 0 0 1 1 0]
[0 0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra 1100   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  407   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  672   permutation [ 8, 1, 2, 3, 6, 4, 5, 7 ]
vertex  5 -> Algebra  899   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  782   permutation [ 3, 8, 1, 7, 6, 4, 5, 2 ]
-------------------------

Algebra  926

Quiver
[ 1, 2 ], [ 2, 6 ], [ 3, 2 ], [ 3, 4 ], [ 3, 8 ], [ 4, 5 ], [ 6, 3 ], [ 7, 6 ], [ 8, 6 ]

Relations
[ 6, 3, 2 ]
[ 2, 6, 3 ]
[ 8, 6, 3 ]
[ 6, 3, 8 ]
[ 3, 2, 6 ] - [ 3, 8, 6 ]

Cartan matrix
[1 1 0 0 0 1 0 0]
[0 1 0 0 0 1 0 0]
[0 1 1 1 1 1 0 1]
[0 0 0 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[0 0 1 1 1 1 0 0]
[0 0 1 1 1 1 1 0]
[0 0 0 0 0 1 0 1]

Good mutations
vertex  1 -> Algebra 1102   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  409   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  901   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  467   permutation [ 1, 2, 6, 3, 4, 5, 7, 8 ]
vertex  7 -> Algebra  410   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  930

Quiver
[ 1, 2 ], [ 2, 4 ], [ 3, 2 ], [ 3, 8 ], [ 4, 3 ], [ 5, 6 ], [ 6, 7 ], [ 7, 4 ], [ 8, 4 ]

Relations
[ 4, 3, 2 ]
[ 2, 4, 3 ]
[ 8, 4, 3 ]
[ 4, 3, 8 ]
[ 3, 2, 4 ] - [ 3, 8, 4 ]

Cartan matrix
[1 1 0 1 0 0 0 0]
[0 1 0 1 0 0 0 0]
[0 1 1 1 0 0 0 1]
[0 0 1 1 0 0 0 0]
[0 0 1 1 1 1 1 0]
[0 0 1 1 0 1 1 0]
[0 0 1 1 0 0 1 0]
[0 0 0 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra 1108   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  452   permutation [ 1, 2, 4, 3, 7, 5, 6, 8 ]
vertex  5 -> Algebra  939   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
-------------------------

Algebra  939

Quiver
[ 1, 2 ], [ 2, 4 ], [ 3, 2 ], [ 3, 8 ], [ 4, 3 ], [ 5, 6 ], [ 5, 7 ], [ 7, 4 ], [ 8, 4 ]

Relations
[ 4, 3, 2 ]
[ 2, 4, 3 ]
[ 8, 4, 3 ]
[ 4, 3, 8 ]
[ 3, 2, 4 ] - [ 3, 8, 4 ]

Cartan matrix
[1 1 0 1 0 0 0 0]
[0 1 0 1 0 0 0 0]
[0 1 1 1 0 0 0 1]
[0 0 1 1 0 0 0 0]
[0 0 1 1 1 1 1 0]
[0 0 0 0 0 1 0 0]
[0 0 1 1 0 0 1 0]
[0 0 0 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra 1117   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  454   permutation [ 1, 2, 4, 3, 7, 5, 6, 8 ]
vertex  5 -> Algebra  445   permutation [ 1, 2, 4, 3, 7, 5, 6, 8 ]
vertex  6 -> Algebra  930   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
-------------------------

Algebra  942

Quiver
[ 1, 2 ], [ 2, 5 ], [ 3, 4 ], [ 4, 2 ], [ 4, 8 ], [ 5, 4 ], [ 6, 7 ], [ 7, 5 ], [ 8, 5 ]

Relations
[ 5, 4, 2 ]
[ 2, 5, 4 ]
[ 8, 5, 4 ]
[ 5, 4, 8 ]
[ 4, 2, 5 ] - [ 4, 8, 5 ]

Cartan matrix
[1 1 0 0 1 0 0 0]
[0 1 0 0 1 0 0 0]
[0 1 1 1 1 0 0 1]
[0 1 0 1 1 0 0 1]
[0 0 0 1 1 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 1 1 0 1 0]
[0 0 0 0 1 0 0 1]

Good mutations
vertex  1 -> Algebra 1120   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  906   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  4 -> Algebra  429   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  449   permutation [ 1, 2, 5, 3, 4, 7, 6, 8 ]
vertex  6 -> Algebra  447   permutation [ 1, 2, 5, 3, 4, 7, 6, 8 ]
-------------------------

Algebra  950

Quiver
[ 1, 2 ], [ 2, 6 ], [ 3, 4 ], [ 4, 5 ], [ 5, 2 ], [ 5, 8 ], [ 6, 5 ], [ 7, 6 ], [ 8, 6 ]

Relations
[ 6, 5, 2 ]
[ 2, 6, 5 ]
[ 8, 6, 5 ]
[ 6, 5, 8 ]
[ 5, 2, 6 ] - [ 5, 8, 6 ]

Cartan matrix
[1 1 0 0 0 1 0 0]
[0 1 0 0 0 1 0 0]
[0 1 1 1 1 1 0 1]
[0 1 0 1 1 1 0 1]
[0 1 0 0 1 1 0 1]
[0 0 0 0 1 1 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 1 0 1]

Good mutations
vertex  1 -> Algebra 1126   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  910   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra  434   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  448   permutation [ 1, 2, 6, 3, 4, 5, 7, 8 ]
vertex  7 -> Algebra  438   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  957

Quiver
[ 1, 2 ], [ 2, 7 ], [ 3, 4 ], [ 4, 5 ], [ 5, 6 ], [ 6, 2 ], [ 6, 8 ], [ 7, 6 ], [ 8, 7 ]

Relations
[ 7, 6, 2 ]
[ 2, 7, 6 ]
[ 8, 7, 6 ]
[ 7, 6, 8 ]
[ 6, 2, 7 ] - [ 6, 8, 7 ]

Cartan matrix
[1 1 0 0 0 0 1 0]
[0 1 0 0 0 0 1 0]
[0 1 1 1 1 1 1 1]
[0 1 0 1 1 1 1 1]
[0 1 0 0 1 1 1 1]
[0 1 0 0 0 1 1 1]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra 1130   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  914   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  6 -> Algebra  438   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  961

Quiver
[ 1, 2 ], [ 3, 2 ], [ 3, 7 ], [ 4, 5 ], [ 5, 6 ], [ 6, 3 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 7, 6, 3 ]
[ 3, 7, 6 ]
[ 6, 3, 7 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[0 1 1 0 0 0 1 0]
[0 1 1 1 1 1 0 0]
[0 1 1 0 1 1 0 0]
[0 1 1 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 1 1 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra 1134   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  543   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  973   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  450   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  448   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  962

Quiver
[ 1, 2 ], [ 3, 2 ], [ 3, 8 ], [ 4, 5 ], [ 5, 6 ], [ 6, 3 ], [ 6, 7 ], [ 7, 5 ]

Relations
[ 6, 7, 5 ]
[ 7, 5, 6 ]
[ 5, 6, 7 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[0 1 1 0 0 0 0 1]
[0 1 1 1 1 1 0 1]
[0 1 1 0 1 1 0 1]
[0 1 1 0 0 1 1 1]
[0 0 0 0 1 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra 1135   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  544   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  974   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  5 -> Algebra  638   permutation [ 3, 1, 2, 6, 4, 5, 7, 8 ]
vertex  6 -> Algebra  449   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  636   permutation [ 3, 1, 2, 6, 4, 5, 7, 8 ]
-------------------------

Algebra  963

Quiver
[ 1, 2 ], [ 3, 2 ], [ 3, 6 ], [ 4, 5 ], [ 5, 3 ], [ 6, 5 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 6, 5, 3 ]
[ 3, 6, 5 ]
[ 5, 3, 6 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[0 1 1 0 0 1 0 0]
[0 1 1 1 1 0 0 0]
[0 1 1 0 1 0 0 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 1 1 1 0]
[0 1 1 0 0 1 0 1]

Good mutations
vertex  1 -> Algebra 1136   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  545   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  975   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  5 -> Algebra  455   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  636   permutation [ 3, 1, 2, 6, 4, 5, 7, 8 ]
vertex  7 -> Algebra  450   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  449   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  965

Quiver
[ 1, 2 ], [ 3, 2 ], [ 3, 8 ], [ 4, 5 ], [ 5, 6 ], [ 5, 7 ], [ 6, 4 ], [ 7, 3 ]

Relations
[ 5, 6, 4 ]
[ 6, 4, 5 ]
[ 4, 5, 6 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[0 1 1 0 0 0 0 1]
[0 1 1 1 1 0 1 1]
[0 1 1 0 1 1 1 1]
[0 0 0 1 0 1 0 0]
[0 1 1 0 0 0 1 1]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra 1138   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  548   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  967   permutation [ 1, 2, 3, 4, 7, 6, 5, 8 ]
vertex  8 -> Algebra 1159   permutation [ 3, 1, 2, 7, 4, 5, 6, 8 ]
-------------------------

Algebra  967

Quiver
[ 1, 2 ], [ 3, 2 ], [ 3, 8 ], [ 4, 5 ], [ 5, 3 ], [ 5, 7 ], [ 6, 7 ], [ 7, 4 ]

Relations
[ 5, 7, 4 ]
[ 7, 4, 5 ]
[ 4, 5, 7 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[0 1 1 0 0 0 0 1]
[0 1 1 1 1 0 0 1]
[0 1 1 0 1 0 1 1]
[0 0 0 1 0 1 1 0]
[0 0 0 1 0 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra 1140   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  550   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  452   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  638   permutation [ 3, 1, 2, 5, 4, 7, 6, 8 ]
vertex  7 -> Algebra  965   permutation [ 1, 2, 3, 4, 7, 6, 5, 8 ]
vertex  8 -> Algebra  637   permutation [ 3, 1, 2, 5, 4, 7, 6, 8 ]
-------------------------

Algebra  968

Quiver
[ 1, 2 ], [ 3, 2 ], [ 3, 5 ], [ 4, 3 ], [ 5, 4 ], [ 6, 7 ], [ 7, 5 ], [ 8, 3 ]

Relations
[ 5, 4, 3 ]
[ 3, 5, 4 ]
[ 4, 3, 5 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[0 1 1 0 1 0 0 0]
[0 1 1 1 0 0 0 0]
[0 0 0 1 1 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 1 1 0 1 0]
[0 1 1 0 1 0 0 1]

Good mutations
vertex  1 -> Algebra 1141   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  551   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  637   permutation [ 3, 1, 2, 5, 4, 7, 6, 8 ]
vertex  6 -> Algebra  635   permutation [ 3, 1, 2, 5, 4, 7, 6, 8 ]
vertex  8 -> Algebra  452   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  973

Quiver
[ 1, 2 ], [ 3, 2 ], [ 3, 7 ], [ 4, 5 ], [ 4, 6 ], [ 6, 3 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 7, 6, 3 ]
[ 3, 7, 6 ]
[ 6, 3, 7 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[0 1 1 0 0 0 1 0]
[0 1 1 1 1 1 0 0]
[0 0 0 0 1 0 0 0]
[0 1 1 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 1 1 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra 1146   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  564   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  978   permutation [ 1, 2, 3, 6, 5, 4, 7, 8 ]
vertex  5 -> Algebra  961   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  460   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  458   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  974

Quiver
[ 1, 2 ], [ 3, 2 ], [ 3, 8 ], [ 4, 5 ], [ 4, 6 ], [ 6, 3 ], [ 6, 7 ], [ 7, 4 ]

Relations
[ 6, 7, 4 ]
[ 7, 4, 6 ]
[ 4, 6, 7 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[0 1 1 0 0 0 0 1]
[0 1 1 1 1 1 0 1]
[0 0 0 0 1 0 0 0]
[0 1 1 0 0 1 1 1]
[0 0 0 1 1 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra 1147   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  565   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  641   permutation [ 3, 1, 2, 6, 4, 5, 7, 8 ]
vertex  5 -> Algebra  962   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  459   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  639   permutation [ 3, 1, 2, 6, 4, 5, 7, 8 ]
-------------------------

Algebra  975

Quiver
[ 1, 2 ], [ 3, 2 ], [ 3, 6 ], [ 4, 3 ], [ 4, 5 ], [ 6, 4 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 6, 4, 3 ]
[ 3, 6, 4 ]
[ 4, 3, 6 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[0 1 1 0 0 1 0 0]
[0 1 1 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[0 0 0 1 1 1 0 0]
[0 0 0 1 1 1 1 0]
[0 1 1 0 0 1 0 1]

Good mutations
vertex  1 -> Algebra 1148   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  566   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  465   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  963   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  639   permutation [ 3, 1, 2, 6, 4, 5, 7, 8 ]
vertex  7 -> Algebra  460   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  459   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  978

Quiver
[ 1, 2 ], [ 3, 2 ], [ 3, 7 ], [ 4, 3 ], [ 4, 6 ], [ 5, 6 ], [ 7, 4 ], [ 8, 3 ]

Relations
[ 7, 4, 3 ]
[ 3, 7, 4 ]
[ 4, 3, 7 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[0 1 1 0 0 0 1 0]
[0 1 1 1 0 1 0 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 1 0 1 1 0]
[0 1 1 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra 1151   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  570   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  463   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  982   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  6 -> Algebra  973   permutation [ 1, 2, 3, 6, 5, 4, 7, 8 ]
vertex  8 -> Algebra  461   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  982

Quiver
[ 1, 2 ], [ 3, 2 ], [ 3, 7 ], [ 4, 3 ], [ 4, 5 ], [ 5, 6 ], [ 7, 4 ], [ 8, 3 ]

Relations
[ 7, 4, 3 ]
[ 3, 7, 4 ]
[ 4, 3, 7 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[0 1 1 0 0 0 1 0]
[0 1 1 1 1 1 0 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 1 1 1 1 0]
[0 1 1 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra 1155   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  580   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  469   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  978   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  8 -> Algebra  467   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1074

Quiver
[ 2, 1 ], [ 2, 7 ], [ 3, 2 ], [ 3, 6 ], [ 3, 8 ], [ 4, 5 ], [ 5, 6 ], [ 7, 3 ], [ 8, 7 ]

Relations
[ 7, 3, 2 ]
[ 2, 7, 3 ]
[ 8, 7, 3 ]
[ 7, 3, 8 ]
[ 3, 2, 7 ] - [ 3, 8, 7 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 0 0 0 0 1 0]
[1 1 1 0 0 1 1 1]
[0 0 0 1 1 1 0 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 1 0 0 1 1 0]
[0 0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra  899   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  543   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1100   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra 1078   permutation [ 1, 2, 6, 4, 5, 3, 7, 8 ]
-------------------------

Algebra 1076

Quiver
[ 2, 1 ], [ 2, 6 ], [ 3, 2 ], [ 3, 5 ], [ 3, 8 ], [ 4, 5 ], [ 6, 3 ], [ 7, 6 ], [ 8, 6 ]

Relations
[ 6, 3, 2 ]
[ 2, 6, 3 ]
[ 8, 6, 3 ]
[ 6, 3, 8 ]
[ 3, 2, 6 ] - [ 3, 8, 6 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 0 0 0 1 0 0]
[1 1 1 0 1 1 0 1]
[0 0 0 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[0 0 1 0 1 1 0 0]
[0 0 1 0 1 1 1 0]
[0 0 0 0 0 1 0 1]

Good mutations
vertex  1 -> Algebra  901   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  545   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1102   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  5 -> Algebra 1086   permutation [ 1, 2, 5, 4, 3, 6, 7, 8 ]
vertex  6 -> Algebra  617   permutation [ 2, 1, 6, 3, 4, 5, 7, 8 ]
vertex  7 -> Algebra  546   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1078

Quiver
[ 2, 1 ], [ 2, 7 ], [ 3, 5 ], [ 3, 6 ], [ 4, 5 ], [ 6, 2 ], [ 6, 8 ], [ 7, 6 ], [ 8, 7 ]

Relations
[ 7, 6, 2 ]
[ 2, 7, 6 ]
[ 8, 7, 6 ]
[ 7, 6, 8 ]
[ 6, 2, 7 ] - [ 6, 8, 7 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 0 0 0 0 1 0]
[1 1 1 0 1 1 1 1]
[0 0 0 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[1 1 0 0 0 1 1 1]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra  902   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1074   permutation [ 1, 2, 6, 4, 5, 3, 7, 8 ]
vertex  4 -> Algebra 1104   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  5 -> Algebra 1089   permutation [ 1, 2, 5, 4, 3, 6, 7, 8 ]
vertex  6 -> Algebra  546   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1080

Quiver
[ 2, 1 ], [ 2, 3 ], [ 4, 5 ], [ 5, 6 ], [ 5, 7 ], [ 6, 4 ], [ 7, 3 ], [ 8, 3 ]

Relations
[ 5, 6, 4 ]
[ 6, 4, 5 ]
[ 4, 5, 6 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 0 0 0 0]
[0 0 1 0 0 0 0 0]
[0 0 1 1 1 0 1 0]
[0 0 1 0 1 1 1 0]
[0 0 0 1 0 1 0 0]
[0 0 1 0 0 0 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  904   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1159   permutation [ 3, 1, 2, 7, 4, 5, 6, 8 ]
vertex  3 -> Algebra  620   permutation [ 2, 1, 3, 7, 4, 5, 6, 8 ]
vertex  5 -> Algebra  596   permutation [ 2, 1, 3, 7, 4, 5, 6, 8 ]
vertex  8 -> Algebra  548   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1082

Quiver
[ 2, 1 ], [ 2, 5 ], [ 3, 2 ], [ 3, 4 ], [ 3, 8 ], [ 5, 3 ], [ 6, 7 ], [ 7, 5 ], [ 8, 5 ]

Relations
[ 5, 3, 2 ]
[ 2, 5, 3 ]
[ 8, 5, 3 ]
[ 5, 3, 8 ]
[ 3, 2, 5 ] - [ 3, 8, 5 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 0 0 1 0 0 0]
[1 1 1 1 1 0 0 1]
[0 0 0 1 0 0 0 0]
[0 0 1 1 1 0 0 0]
[0 0 1 1 1 1 1 0]
[0 0 1 1 1 0 1 0]
[0 0 0 0 1 0 0 1]

Good mutations
vertex  1 -> Algebra  906   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  551   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1120   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra  615   permutation [ 2, 1, 5, 3, 4, 7, 6, 8 ]
vertex  6 -> Algebra  613   permutation [ 2, 1, 5, 3, 4, 7, 6, 8 ]
-------------------------

Algebra 1086

Quiver
[ 2, 1 ], [ 2, 6 ], [ 3, 4 ], [ 3, 5 ], [ 5, 2 ], [ 5, 8 ], [ 6, 5 ], [ 7, 6 ], [ 8, 6 ]

Relations
[ 6, 5, 2 ]
[ 2, 6, 5 ]
[ 8, 6, 5 ]
[ 6, 5, 8 ]
[ 5, 2, 6 ] - [ 5, 8, 6 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 0 0 0 1 0 0]
[1 1 1 1 1 1 0 1]
[0 0 0 1 0 0 0 0]
[1 1 0 0 1 1 0 1]
[0 0 0 0 1 1 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 1 0 1]

Good mutations
vertex  1 -> Algebra  910   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1076   permutation [ 1, 2, 5, 4, 3, 6, 7, 8 ]
vertex  4 -> Algebra 1126   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra  555   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  614   permutation [ 2, 1, 6, 3, 4, 5, 7, 8 ]
vertex  7 -> Algebra  557   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1089

Quiver
[ 2, 1 ], [ 2, 7 ], [ 3, 4 ], [ 3, 5 ], [ 5, 6 ], [ 6, 2 ], [ 6, 8 ], [ 7, 6 ], [ 8, 7 ]

Relations
[ 7, 6, 2 ]
[ 2, 7, 6 ]
[ 8, 7, 6 ]
[ 7, 6, 8 ]
[ 6, 2, 7 ] - [ 6, 8, 7 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 0 0 0 0 1 0]
[1 1 1 1 1 1 1 1]
[0 0 0 1 0 0 0 0]
[1 1 0 0 1 1 1 1]
[1 1 0 0 0 1 1 1]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra  914   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1078   permutation [ 1, 2, 5, 4, 3, 6, 7, 8 ]
vertex  4 -> Algebra 1130   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  6 -> Algebra  557   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1100

Quiver
[ 2, 1 ], [ 2, 7 ], [ 3, 2 ], [ 3, 6 ], [ 3, 8 ], [ 4, 5 ], [ 4, 6 ], [ 7, 3 ], [ 8, 7 ]

Relations
[ 7, 3, 2 ]
[ 2, 7, 3 ]
[ 8, 7, 3 ]
[ 7, 3, 8 ]
[ 3, 2, 7 ] - [ 3, 8, 7 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 0 0 0 0 1 0]
[1 1 1 0 0 1 1 1]
[0 0 0 1 1 1 0 0]
[0 0 0 0 1 0 0 0]
[0 0 0 0 0 1 0 0]
[0 0 1 0 0 1 1 0]
[0 0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra  924   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  564   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  778   permutation [ 8, 2, 1, 3, 6, 4, 5, 7 ]
vertex  5 -> Algebra 1074   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra 1104   permutation [ 1, 2, 6, 4, 5, 3, 7, 8 ]
-------------------------

Algebra 1102

Quiver
[ 2, 1 ], [ 2, 6 ], [ 3, 2 ], [ 3, 4 ], [ 3, 8 ], [ 4, 5 ], [ 6, 3 ], [ 7, 6 ], [ 8, 6 ]

Relations
[ 6, 3, 2 ]
[ 2, 6, 3 ]
[ 8, 6, 3 ]
[ 6, 3, 8 ]
[ 3, 2, 6 ] - [ 3, 8, 6 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 0 0 0 1 0 0]
[1 1 1 1 1 1 0 1]
[0 0 0 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[0 0 1 1 1 1 0 0]
[0 0 1 1 1 1 1 0]
[0 0 0 0 0 1 0 1]

Good mutations
vertex  1 -> Algebra  926   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  566   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1076   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  623   permutation [ 2, 1, 6, 3, 4, 5, 7, 8 ]
vertex  7 -> Algebra  567   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1104

Quiver
[ 2, 1 ], [ 2, 7 ], [ 3, 4 ], [ 3, 6 ], [ 4, 5 ], [ 6, 2 ], [ 6, 8 ], [ 7, 6 ], [ 8, 7 ]

Relations
[ 7, 6, 2 ]
[ 2, 7, 6 ]
[ 8, 7, 6 ]
[ 7, 6, 8 ]
[ 6, 2, 7 ] - [ 6, 8, 7 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 0 0 0 0 1 0]
[1 1 1 1 1 1 1 1]
[0 0 0 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[1 1 0 0 0 1 1 1]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra  782   permutation [ 6, 8, 1, 7, 3, 4, 5, 2 ]
vertex  3 -> Algebra 1100   permutation [ 1, 2, 6, 4, 5, 3, 7, 8 ]
vertex  5 -> Algebra 1078   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  567   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1108

Quiver
[ 2, 1 ], [ 2, 4 ], [ 3, 2 ], [ 3, 8 ], [ 4, 3 ], [ 5, 6 ], [ 6, 7 ], [ 7, 4 ], [ 8, 4 ]

Relations
[ 4, 3, 2 ]
[ 2, 4, 3 ]
[ 8, 4, 3 ]
[ 4, 3, 8 ]
[ 3, 2, 4 ] - [ 3, 8, 4 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 0 1 0 0 0 0]
[1 1 1 1 0 0 0 1]
[0 0 1 1 0 0 0 0]
[0 0 1 1 1 1 1 0]
[0 0 1 1 0 1 1 0]
[0 0 1 1 0 0 1 0]
[0 0 0 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra  930   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  608   permutation [ 2, 1, 4, 3, 7, 5, 6, 8 ]
vertex  5 -> Algebra 1117   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
-------------------------

Algebra 1117

Quiver
[ 2, 1 ], [ 2, 4 ], [ 3, 2 ], [ 3, 8 ], [ 4, 3 ], [ 5, 6 ], [ 5, 7 ], [ 7, 4 ], [ 8, 4 ]

Relations
[ 4, 3, 2 ]
[ 2, 4, 3 ]
[ 8, 4, 3 ]
[ 4, 3, 8 ]
[ 3, 2, 4 ] - [ 3, 8, 4 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 0 1 0 0 0 0]
[1 1 1 1 0 0 0 1]
[0 0 1 1 0 0 0 0]
[0 0 1 1 1 1 1 0]
[0 0 0 0 0 1 0 0]
[0 0 1 1 0 0 1 0]
[0 0 0 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra  939   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  610   permutation [ 2, 1, 4, 3, 7, 5, 6, 8 ]
vertex  5 -> Algebra  601   permutation [ 2, 1, 4, 3, 7, 5, 6, 8 ]
vertex  6 -> Algebra 1108   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
-------------------------

Algebra 1120

Quiver
[ 2, 1 ], [ 2, 5 ], [ 3, 4 ], [ 4, 2 ], [ 4, 8 ], [ 5, 4 ], [ 6, 7 ], [ 7, 5 ], [ 8, 5 ]

Relations
[ 5, 4, 2 ]
[ 2, 5, 4 ]
[ 8, 5, 4 ]
[ 5, 4, 8 ]
[ 4, 2, 5 ] - [ 4, 8, 5 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 0 0 1 0 0 0]
[1 1 1 1 1 0 0 1]
[1 1 0 1 1 0 0 1]
[0 0 0 1 1 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 1 1 0 1 0]
[0 0 0 0 1 0 0 1]

Good mutations
vertex  1 -> Algebra  942   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1082   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  4 -> Algebra  586   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  605   permutation [ 2, 1, 5, 3, 4, 7, 6, 8 ]
vertex  6 -> Algebra  603   permutation [ 2, 1, 5, 3, 4, 7, 6, 8 ]
-------------------------

Algebra 1126

Quiver
[ 2, 1 ], [ 2, 6 ], [ 3, 4 ], [ 4, 5 ], [ 5, 2 ], [ 5, 8 ], [ 6, 5 ], [ 7, 6 ], [ 8, 6 ]

Relations
[ 6, 5, 2 ]
[ 2, 6, 5 ]
[ 8, 6, 5 ]
[ 6, 5, 8 ]
[ 5, 2, 6 ] - [ 5, 8, 6 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 0 0 0 1 0 0]
[1 1 1 1 1 1 0 1]
[1 1 0 1 1 1 0 1]
[1 1 0 0 1 1 0 1]
[0 0 0 0 1 1 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 1 0 1]

Good mutations
vertex  1 -> Algebra  950   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1086   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra  591   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  604   permutation [ 2, 1, 6, 3, 4, 5, 7, 8 ]
vertex  7 -> Algebra  594   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1130

Quiver
[ 2, 1 ], [ 2, 7 ], [ 3, 4 ], [ 4, 5 ], [ 5, 6 ], [ 6, 2 ], [ 6, 8 ], [ 7, 6 ], [ 8, 7 ]

Relations
[ 7, 6, 2 ]
[ 2, 7, 6 ]
[ 8, 7, 6 ]
[ 7, 6, 8 ]
[ 6, 2, 7 ] - [ 6, 8, 7 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 0 0 0 0 1 0]
[1 1 1 1 1 1 1 1]
[1 1 0 1 1 1 1 1]
[1 1 0 0 1 1 1 1]
[1 1 0 0 0 1 1 1]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra  957   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1089   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  6 -> Algebra  594   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1134

Quiver
[ 1, 2 ], [ 3, 1 ], [ 3, 7 ], [ 4, 5 ], [ 5, 6 ], [ 6, 3 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 7, 6, 3 ]
[ 3, 7, 6 ]
[ 6, 3, 7 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[1 1 1 0 0 0 1 0]
[1 1 1 1 1 1 0 0]
[1 1 1 0 1 1 0 0]
[1 1 1 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[1 1 1 0 0 0 1 1]

Good mutations
vertex  2 -> Algebra  961   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1146   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  606   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  604   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1135

Quiver
[ 1, 2 ], [ 3, 1 ], [ 3, 8 ], [ 4, 5 ], [ 5, 6 ], [ 6, 3 ], [ 6, 7 ], [ 7, 5 ]

Relations
[ 6, 7, 5 ]
[ 7, 5, 6 ]
[ 5, 6, 7 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[1 1 1 0 0 0 0 1]
[1 1 1 1 1 1 0 1]
[1 1 1 0 1 1 0 1]
[1 1 1 0 0 1 1 1]
[0 0 0 0 1 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  962   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1147   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  5 -> Algebra  744   permutation [ 3, 1, 2, 6, 4, 5, 7, 8 ]
vertex  6 -> Algebra  605   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  742   permutation [ 3, 1, 2, 6, 4, 5, 7, 8 ]
-------------------------

Algebra 1136

Quiver
[ 1, 2 ], [ 3, 1 ], [ 3, 6 ], [ 4, 5 ], [ 5, 3 ], [ 6, 5 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 6, 5, 3 ]
[ 3, 6, 5 ]
[ 5, 3, 6 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[1 1 1 0 0 1 0 0]
[1 1 1 1 1 0 0 0]
[1 1 1 0 1 0 0 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 1 1 1 0]
[1 1 1 0 0 1 0 1]

Good mutations
vertex  2 -> Algebra  963   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1148   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  5 -> Algebra  611   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  742   permutation [ 3, 1, 2, 6, 4, 5, 7, 8 ]
vertex  7 -> Algebra  606   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  605   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1138

Quiver
[ 1, 2 ], [ 3, 1 ], [ 3, 8 ], [ 4, 5 ], [ 5, 6 ], [ 5, 7 ], [ 6, 4 ], [ 7, 3 ]

Relations
[ 5, 6, 4 ]
[ 6, 4, 5 ]
[ 4, 5, 6 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[1 1 1 0 0 0 0 1]
[1 1 1 1 1 0 1 1]
[1 1 1 0 1 1 1 1]
[0 0 0 1 0 1 0 0]
[1 1 1 0 0 0 1 1]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  965   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1140   permutation [ 1, 2, 3, 4, 7, 6, 5, 8 ]
vertex  8 -> Algebra 1250   permutation [ 3, 1, 2, 7, 4, 5, 6, 8 ]
-------------------------

Algebra 1140

Quiver
[ 1, 2 ], [ 3, 1 ], [ 3, 8 ], [ 4, 5 ], [ 5, 3 ], [ 5, 7 ], [ 6, 7 ], [ 7, 4 ]

Relations
[ 5, 7, 4 ]
[ 7, 4, 5 ]
[ 4, 5, 7 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[1 1 1 0 0 0 0 1]
[1 1 1 1 1 0 0 1]
[1 1 1 0 1 0 1 1]
[0 0 0 1 0 1 1 0]
[0 0 0 1 0 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  967   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  608   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  744   permutation [ 3, 1, 2, 5, 4, 7, 6, 8 ]
vertex  7 -> Algebra 1138   permutation [ 1, 2, 3, 4, 7, 6, 5, 8 ]
vertex  8 -> Algebra  743   permutation [ 3, 1, 2, 5, 4, 7, 6, 8 ]
-------------------------

Algebra 1141

Quiver
[ 1, 2 ], [ 3, 1 ], [ 3, 5 ], [ 4, 3 ], [ 5, 4 ], [ 6, 7 ], [ 7, 5 ], [ 8, 3 ]

Relations
[ 5, 4, 3 ]
[ 3, 5, 4 ]
[ 4, 3, 5 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[1 1 1 0 1 0 0 0]
[1 1 1 1 0 0 0 0]
[0 0 0 1 1 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 1 1 0 1 0]
[1 1 1 0 1 0 0 1]

Good mutations
vertex  2 -> Algebra  968   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  743   permutation [ 3, 1, 2, 5, 4, 7, 6, 8 ]
vertex  6 -> Algebra  741   permutation [ 3, 1, 2, 5, 4, 7, 6, 8 ]
vertex  8 -> Algebra  608   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1146

Quiver
[ 1, 2 ], [ 3, 1 ], [ 3, 7 ], [ 4, 5 ], [ 4, 6 ], [ 6, 3 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 7, 6, 3 ]
[ 3, 7, 6 ]
[ 6, 3, 7 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[1 1 1 0 0 0 1 0]
[1 1 1 1 1 1 0 0]
[0 0 0 0 1 0 0 0]
[1 1 1 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[1 1 1 0 0 0 1 1]

Good mutations
vertex  2 -> Algebra  973   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1151   permutation [ 1, 2, 3, 6, 5, 4, 7, 8 ]
vertex  5 -> Algebra 1134   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  616   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  614   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1147

Quiver
[ 1, 2 ], [ 3, 1 ], [ 3, 8 ], [ 4, 5 ], [ 4, 6 ], [ 6, 3 ], [ 6, 7 ], [ 7, 4 ]

Relations
[ 6, 7, 4 ]
[ 7, 4, 6 ]
[ 4, 6, 7 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[1 1 1 0 0 0 0 1]
[1 1 1 1 1 1 0 1]
[0 0 0 0 1 0 0 0]
[1 1 1 0 0 1 1 1]
[0 0 0 1 1 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  974   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  747   permutation [ 3, 1, 2, 6, 4, 5, 7, 8 ]
vertex  5 -> Algebra 1135   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  615   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  745   permutation [ 3, 1, 2, 6, 4, 5, 7, 8 ]
-------------------------

Algebra 1148

Quiver
[ 1, 2 ], [ 3, 1 ], [ 3, 6 ], [ 4, 3 ], [ 4, 5 ], [ 6, 4 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 6, 4, 3 ]
[ 3, 6, 4 ]
[ 4, 3, 6 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[1 1 1 0 0 1 0 0]
[1 1 1 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[0 0 0 1 1 1 0 0]
[0 0 0 1 1 1 1 0]
[1 1 1 0 0 1 0 1]

Good mutations
vertex  2 -> Algebra  975   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  621   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1136   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  745   permutation [ 3, 1, 2, 6, 4, 5, 7, 8 ]
vertex  7 -> Algebra  616   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  615   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1151

Quiver
[ 1, 2 ], [ 3, 1 ], [ 3, 7 ], [ 4, 3 ], [ 4, 6 ], [ 5, 6 ], [ 7, 4 ], [ 8, 3 ]

Relations
[ 7, 4, 3 ]
[ 3, 7, 4 ]
[ 4, 3, 7 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[1 1 1 0 0 0 1 0]
[1 1 1 1 0 1 0 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 1 0 1 1 0]
[1 1 1 0 0 0 1 1]

Good mutations
vertex  2 -> Algebra  978   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  619   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1155   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  6 -> Algebra 1146   permutation [ 1, 2, 3, 6, 5, 4, 7, 8 ]
vertex  8 -> Algebra  617   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1155

Quiver
[ 1, 2 ], [ 3, 1 ], [ 3, 7 ], [ 4, 3 ], [ 4, 5 ], [ 5, 6 ], [ 7, 4 ], [ 8, 3 ]

Relations
[ 7, 4, 3 ]
[ 3, 7, 4 ]
[ 4, 3, 7 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[1 1 1 0 0 0 1 0]
[1 1 1 1 1 1 0 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 1 1 1 1 0]
[1 1 1 0 0 0 1 1]

Good mutations
vertex  2 -> Algebra  982   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  625   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra 1151   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  8 -> Algebra  623   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1159

Quiver
[ 1, 3 ], [ 2, 3 ], [ 4, 1 ], [ 5, 6 ], [ 6, 4 ], [ 6, 7 ], [ 7, 5 ], [ 8, 1 ]

Relations
[ 6, 7, 5 ]
[ 7, 5, 6 ]
[ 5, 6, 7 ]

Cartan matrix
[1 0 1 0 0 0 0 0]
[0 1 1 0 0 0 0 0]
[0 0 1 0 0 0 0 0]
[1 0 1 1 0 0 0 0]
[1 0 1 1 1 1 0 0]
[1 0 1 1 0 1 1 0]
[0 0 0 0 1 0 1 0]
[1 0 1 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra 1250   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1080   permutation [ 2, 3, 1, 5, 6, 7, 4, 8 ]
vertex  6 -> Algebra  637   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  965   permutation [ 2, 3, 1, 5, 6, 7, 4, 8 ]
-------------------------

Algebra 1250

Quiver
[ 1, 2 ], [ 2, 3 ], [ 4, 1 ], [ 5, 6 ], [ 6, 4 ], [ 6, 7 ], [ 7, 5 ], [ 8, 1 ]

Relations
[ 6, 7, 5 ]
[ 7, 5, 6 ]
[ 5, 6, 7 ]

Cartan matrix
[1 1 1 0 0 0 0 0]
[0 1 1 0 0 0 0 0]
[0 0 1 0 0 0 0 0]
[1 1 1 1 0 0 0 0]
[1 1 1 1 1 1 0 0]
[1 1 1 1 0 1 1 0]
[0 0 0 0 1 0 1 0]
[1 1 1 0 0 0 0 1]

Good mutations
vertex  3 -> Algebra 1159   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  743   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1138   permutation [ 2, 3, 1, 5, 6, 7, 4, 8 ]
-------------------------



==> anc/txt/E8_4.txt <==
Algebra   19

Quiver
[ 1, 3 ], [ 2, 1 ], [ 3, 2 ], [ 3, 5 ], [ 3, 8 ], [ 4, 3 ], [ 5, 4 ], [ 5, 6 ], [ 6, 7 ]

Relations
[ 3, 2, 1 ]
[ 1, 3, 2 ]
[ 2, 1, 3 ]
[ 5, 4, 3 ]
[ 3, 5, 4 ]
[ 4, 3, 5 ]

Cartan matrix
[1 0 1 0 1 1 1 1]
[1 1 0 0 0 0 0 0]
[0 1 1 0 1 1 1 1]
[0 1 1 1 0 0 0 1]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  5 -> Algebra   85   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra   87   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra   88   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra   20

Quiver
[ 1, 3 ], [ 2, 1 ], [ 3, 2 ], [ 3, 4 ], [ 3, 8 ], [ 4, 6 ], [ 5, 4 ], [ 6, 5 ], [ 6, 7 ]

Relations
[ 3, 2, 1 ]
[ 1, 3, 2 ]
[ 2, 1, 3 ]
[ 6, 5, 4 ]
[ 4, 6, 5 ]
[ 5, 4, 6 ]

Cartan matrix
[1 0 1 1 0 1 1 1]
[1 1 0 0 0 0 0 0]
[0 1 1 1 0 1 1 1]
[0 0 0 1 0 1 1 0]
[0 0 0 1 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  3 -> Algebra   80   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra   89   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra   90   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra   91   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra   92   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra   21

Quiver
[ 1, 3 ], [ 2, 1 ], [ 3, 2 ], [ 3, 4 ], [ 3, 8 ], [ 4, 5 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ]

Relations
[ 3, 2, 1 ]
[ 1, 3, 2 ]
[ 2, 1, 3 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]

Cartan matrix
[1 0 1 1 1 0 1 1]
[1 1 0 0 0 0 0 0]
[0 1 1 1 1 0 1 1]
[0 0 0 1 1 0 1 0]
[0 0 0 0 1 0 1 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  3 -> Algebra   81   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra   93   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra   95   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra   26

Quiver
[ 1, 2 ], [ 2, 4 ], [ 2, 8 ], [ 3, 2 ], [ 4, 3 ], [ 4, 6 ], [ 5, 4 ], [ 6, 5 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 4, 3, 2 ]
[ 8, 3, 2 ]
[ 3, 2, 4 ]
[ 6, 5, 4 ]
[ 4, 6, 5 ]
[ 5, 4, 6 ]
[ 3, 2, 8 ]
[ 2, 4, 3 ] - [ 2, 8, 3 ]

Cartan matrix
[1 1 1 1 0 1 1 1]
[0 1 1 1 0 1 1 1]
[0 1 1 0 0 0 0 0]
[0 0 1 1 0 1 1 0]
[0 0 1 1 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra   53   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  101   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  111   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  112   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra   27

Quiver
[ 1, 2 ], [ 2, 4 ], [ 2, 8 ], [ 3, 2 ], [ 4, 3 ], [ 4, 5 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 4, 3, 2 ]
[ 8, 3, 2 ]
[ 3, 2, 4 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 3, 2, 8 ]
[ 2, 4, 3 ] - [ 2, 8, 3 ]

Cartan matrix
[1 1 1 1 1 0 1 1]
[0 1 1 1 1 0 1 1]
[0 1 1 0 0 0 0 0]
[0 0 1 1 1 0 1 0]
[0 0 0 0 1 0 1 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra   54   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  102   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  114   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra   53

Quiver
[ 2, 1 ], [ 2, 4 ], [ 2, 8 ], [ 3, 2 ], [ 4, 3 ], [ 4, 6 ], [ 5, 4 ], [ 6, 5 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 4, 3, 2 ]
[ 8, 3, 2 ]
[ 3, 2, 4 ]
[ 6, 5, 4 ]
[ 4, 6, 5 ]
[ 5, 4, 6 ]
[ 3, 2, 8 ]
[ 2, 4, 3 ] - [ 2, 8, 3 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 1 0 1 1 1]
[1 1 1 0 0 0 0 0]
[0 0 1 1 0 1 1 0]
[0 0 1 1 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra   26   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  177   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  187   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  188   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra   54

Quiver
[ 2, 1 ], [ 2, 4 ], [ 2, 8 ], [ 3, 2 ], [ 4, 3 ], [ 4, 5 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 4, 3, 2 ]
[ 8, 3, 2 ]
[ 3, 2, 4 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 3, 2, 8 ]
[ 2, 4, 3 ] - [ 2, 8, 3 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 1 1 0 1 1]
[1 1 1 0 0 0 0 0]
[0 0 1 1 1 0 1 0]
[0 0 0 0 1 0 1 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra   27   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  178   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  190   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra   80

Quiver
[ 1, 4 ], [ 1, 8 ], [ 2, 3 ], [ 3, 1 ], [ 4, 3 ], [ 4, 6 ], [ 5, 4 ], [ 6, 5 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 4, 3, 1 ]
[ 8, 3, 1 ]
[ 3, 1, 4 ]
[ 6, 5, 4 ]
[ 4, 6, 5 ]
[ 5, 4, 6 ]
[ 3, 1, 8 ]
[ 1, 4, 3 ] - [ 1, 8, 3 ]

Cartan matrix
[1 0 1 1 0 1 1 1]
[1 1 1 0 0 0 0 0]
[1 0 1 0 0 0 0 0]
[0 0 1 1 0 1 1 0]
[0 0 1 1 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  101   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra   20   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  263   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  264   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra   81

Quiver
[ 1, 4 ], [ 1, 8 ], [ 2, 3 ], [ 3, 1 ], [ 4, 3 ], [ 4, 5 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 4, 3, 1 ]
[ 8, 3, 1 ]
[ 3, 1, 4 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 3, 1, 8 ]
[ 1, 4, 3 ] - [ 1, 8, 3 ]

Cartan matrix
[1 0 1 1 1 0 1 1]
[1 1 1 0 0 0 0 0]
[1 0 1 0 0 0 0 0]
[0 0 1 1 1 0 1 0]
[0 0 0 0 1 0 1 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  102   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra   21   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  266   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra   85

Quiver
[ 1, 3 ], [ 2, 1 ], [ 3, 2 ], [ 3, 6 ], [ 3, 8 ], [ 4, 5 ], [ 5, 3 ], [ 6, 5 ], [ 6, 7 ]

Relations
[ 3, 2, 1 ]
[ 1, 3, 2 ]
[ 2, 1, 3 ]
[ 6, 5, 3 ]
[ 3, 6, 5 ]
[ 5, 3, 6 ]

Cartan matrix
[1 0 1 0 0 1 1 1]
[1 1 0 0 0 0 0 0]
[0 1 1 0 0 1 1 1]
[0 1 1 1 1 0 0 1]
[0 1 1 0 1 0 0 1]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  4 -> Algebra   89   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  5 -> Algebra   19   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  278   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  279   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  280   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra   87

Quiver
[ 1, 3 ], [ 2, 1 ], [ 3, 2 ], [ 3, 5 ], [ 3, 8 ], [ 4, 3 ], [ 5, 4 ], [ 5, 6 ], [ 7, 6 ]

Relations
[ 3, 2, 1 ]
[ 1, 3, 2 ]
[ 2, 1, 3 ]
[ 5, 4, 3 ]
[ 3, 5, 4 ]
[ 4, 3, 5 ]

Cartan matrix
[1 0 1 0 1 1 0 1]
[1 1 0 0 0 0 0 0]
[0 1 1 0 1 1 0 1]
[0 1 1 1 0 0 0 1]
[0 0 0 1 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  5 -> Algebra  279   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  284   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra   19   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  285   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra   88

Quiver
[ 1, 3 ], [ 2, 1 ], [ 3, 2 ], [ 3, 5 ], [ 4, 3 ], [ 5, 4 ], [ 5, 6 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 3, 2, 1 ]
[ 1, 3, 2 ]
[ 2, 1, 3 ]
[ 5, 4, 3 ]
[ 3, 5, 4 ]
[ 4, 3, 5 ]

Cartan matrix
[1 0 1 0 1 1 1 0]
[1 1 0 0 0 0 0 0]
[0 1 1 0 1 1 1 0]
[0 1 1 1 0 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 1 0 1 1 1 1]

Good mutations
vertex  5 -> Algebra  280   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  285   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra   19   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra   89

Quiver
[ 1, 3 ], [ 2, 1 ], [ 3, 2 ], [ 3, 6 ], [ 3, 8 ], [ 4, 3 ], [ 4, 5 ], [ 6, 4 ], [ 6, 7 ]

Relations
[ 3, 2, 1 ]
[ 1, 3, 2 ]
[ 2, 1, 3 ]
[ 6, 4, 3 ]
[ 3, 6, 4 ]
[ 4, 3, 6 ]

Cartan matrix
[1 0 1 0 0 1 1 1]
[1 1 0 0 0 0 0 0]
[0 1 1 0 0 1 1 1]
[0 1 1 1 1 0 0 1]
[0 0 0 0 1 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  4 -> Algebra   20   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra   85   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  288   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  289   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  290   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra   90

Quiver
[ 1, 3 ], [ 2, 1 ], [ 3, 2 ], [ 3, 4 ], [ 3, 8 ], [ 4, 7 ], [ 5, 6 ], [ 6, 4 ], [ 7, 6 ]

Relations
[ 3, 2, 1 ]
[ 1, 3, 2 ]
[ 2, 1, 3 ]
[ 7, 6, 4 ]
[ 4, 7, 6 ]
[ 6, 4, 7 ]

Cartan matrix
[1 0 1 1 0 0 1 1]
[1 1 0 0 0 0 0 0]
[0 1 1 1 0 0 1 1]
[0 0 0 1 0 0 1 0]
[0 0 0 1 1 1 0 0]
[0 0 0 1 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  3 -> Algebra  263   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  291   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra   93   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  6 -> Algebra   20   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  293   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra   91

Quiver
[ 1, 3 ], [ 2, 1 ], [ 3, 2 ], [ 3, 4 ], [ 3, 8 ], [ 4, 6 ], [ 5, 4 ], [ 6, 5 ], [ 7, 6 ]

Relations
[ 3, 2, 1 ]
[ 1, 3, 2 ]
[ 2, 1, 3 ]
[ 6, 5, 4 ]
[ 4, 6, 5 ]
[ 5, 4, 6 ]

Cartan matrix
[1 0 1 1 0 1 0 1]
[1 1 0 0 0 0 0 0]
[0 1 1 1 0 1 0 1]
[0 0 0 1 0 1 0 0]
[0 0 0 1 1 0 0 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  3 -> Algebra  264   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  289   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  294   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra   20   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  295   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra   92

Quiver
[ 1, 3 ], [ 2, 1 ], [ 3, 2 ], [ 3, 4 ], [ 4, 6 ], [ 5, 4 ], [ 6, 5 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 3, 2, 1 ]
[ 1, 3, 2 ]
[ 2, 1, 3 ]
[ 6, 5, 4 ]
[ 4, 6, 5 ]
[ 5, 4, 6 ]

Cartan matrix
[1 0 1 1 0 1 1 0]
[1 1 0 0 0 0 0 0]
[0 1 1 1 0 1 1 0]
[0 0 0 1 0 1 1 0]
[0 0 0 1 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 1 1 0 1 1 1]

Good mutations
vertex  4 -> Algebra  290   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  293   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  295   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra   20   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra   93

Quiver
[ 1, 3 ], [ 2, 1 ], [ 3, 2 ], [ 3, 4 ], [ 3, 8 ], [ 4, 7 ], [ 5, 4 ], [ 5, 6 ], [ 7, 5 ]

Relations
[ 3, 2, 1 ]
[ 1, 3, 2 ]
[ 2, 1, 3 ]
[ 7, 5, 4 ]
[ 4, 7, 5 ]
[ 5, 4, 7 ]

Cartan matrix
[1 0 1 1 0 0 1 1]
[1 1 0 0 0 0 0 0]
[0 1 1 1 0 0 1 1]
[0 0 0 1 0 0 1 0]
[0 0 0 1 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  3 -> Algebra  266   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  297   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra   21   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra   90   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  8 -> Algebra  299   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra   95

Quiver
[ 1, 3 ], [ 2, 1 ], [ 3, 2 ], [ 3, 4 ], [ 4, 5 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 3, 2, 1 ]
[ 1, 3, 2 ]
[ 2, 1, 3 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]

Cartan matrix
[1 0 1 1 1 0 1 0]
[1 1 0 0 0 0 0 0]
[0 1 1 1 1 0 1 0]
[0 0 0 1 1 0 1 0]
[0 0 0 0 1 0 1 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 1 0]
[0 1 1 1 1 0 1 1]

Good mutations
vertex  5 -> Algebra  299   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra   21   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  101

Quiver
[ 1, 4 ], [ 1, 8 ], [ 2, 1 ], [ 2, 3 ], [ 4, 2 ], [ 4, 6 ], [ 5, 4 ], [ 6, 5 ], [ 6, 7 ], [ 8, 2 ]

Relations
[ 4, 2, 1 ]
[ 8, 2, 1 ]
[ 2, 1, 4 ]
[ 6, 5, 4 ]
[ 4, 6, 5 ]
[ 5, 4, 6 ]
[ 2, 1, 8 ]
[ 1, 4, 2 ] - [ 1, 8, 2 ]

Cartan matrix
[1 1 1 1 0 1 1 1]
[1 1 1 0 0 0 0 0]
[0 0 1 0 0 0 0 0]
[0 1 1 1 0 1 1 0]
[0 1 1 1 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 1 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra   26   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra   80   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  319   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  320   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  102

Quiver
[ 1, 4 ], [ 1, 8 ], [ 2, 1 ], [ 2, 3 ], [ 4, 2 ], [ 4, 5 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 2 ]

Relations
[ 4, 2, 1 ]
[ 8, 2, 1 ]
[ 2, 1, 4 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 2, 1, 8 ]
[ 1, 4, 2 ] - [ 1, 8, 2 ]

Cartan matrix
[1 1 1 1 1 0 1 1]
[1 1 1 0 0 0 0 0]
[0 0 1 0 0 0 0 0]
[0 1 1 1 1 0 1 0]
[0 0 0 0 1 0 1 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 1 0]
[0 1 1 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra   27   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra   81   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  322   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  111

Quiver
[ 1, 2 ], [ 2, 4 ], [ 2, 8 ], [ 3, 2 ], [ 4, 3 ], [ 4, 7 ], [ 5, 6 ], [ 6, 4 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 4, 3, 2 ]
[ 8, 3, 2 ]
[ 3, 2, 4 ]
[ 7, 6, 4 ]
[ 4, 7, 6 ]
[ 6, 4, 7 ]
[ 3, 2, 8 ]
[ 2, 4, 3 ] - [ 2, 8, 3 ]

Cartan matrix
[1 1 1 1 0 0 1 1]
[0 1 1 1 0 0 1 1]
[0 1 1 0 0 0 0 0]
[0 0 1 1 0 0 1 0]
[0 0 1 1 1 1 0 0]
[0 0 1 1 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  187   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  319   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  114   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  6 -> Algebra   26   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  112

Quiver
[ 1, 2 ], [ 2, 4 ], [ 2, 8 ], [ 3, 2 ], [ 4, 3 ], [ 4, 6 ], [ 5, 4 ], [ 6, 5 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 4, 3, 2 ]
[ 8, 3, 2 ]
[ 3, 2, 4 ]
[ 6, 5, 4 ]
[ 4, 6, 5 ]
[ 5, 4, 6 ]
[ 3, 2, 8 ]
[ 2, 4, 3 ] - [ 2, 8, 3 ]

Cartan matrix
[1 1 1 1 0 1 0 1]
[0 1 1 1 0 1 0 1]
[0 1 1 0 0 0 0 0]
[0 0 1 1 0 1 0 0]
[0 0 1 1 1 0 0 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 1 1 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  188   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  320   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  351   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra   26   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  114

Quiver
[ 1, 2 ], [ 2, 4 ], [ 2, 8 ], [ 3, 2 ], [ 4, 3 ], [ 4, 7 ], [ 5, 4 ], [ 5, 6 ], [ 7, 5 ], [ 8, 3 ]

Relations
[ 4, 3, 2 ]
[ 8, 3, 2 ]
[ 3, 2, 4 ]
[ 7, 5, 4 ]
[ 4, 7, 5 ]
[ 5, 4, 7 ]
[ 3, 2, 8 ]
[ 2, 4, 3 ] - [ 2, 8, 3 ]

Cartan matrix
[1 1 1 1 0 0 1 1]
[0 1 1 1 0 0 1 1]
[0 1 1 0 0 0 0 0]
[0 0 1 1 0 0 1 0]
[0 0 1 1 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 1 1 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  190   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  322   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra   27   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  111   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
-------------------------

Algebra  177

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 1 ], [ 4, 2 ], [ 4, 6 ], [ 5, 4 ], [ 6, 5 ], [ 6, 7 ], [ 8, 2 ]

Relations
[ 2, 3, 1 ]
[ 3, 1, 2 ]
[ 1, 2, 3 ]
[ 6, 5, 4 ]
[ 4, 6, 5 ]
[ 5, 4, 6 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 1 0 0 0 0 0]
[1 0 1 0 0 0 0 0]
[0 1 1 1 0 1 1 0]
[0 1 1 1 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 1 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra   53   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  479   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  480   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  481   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  482   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  178

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 1 ], [ 4, 2 ], [ 4, 5 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 2 ]

Relations
[ 2, 3, 1 ]
[ 3, 1, 2 ]
[ 1, 2, 3 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 1 0 0 0 0 0]
[1 0 1 0 0 0 0 0]
[0 1 1 1 1 0 1 0]
[0 0 0 0 1 0 1 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 1 0]
[0 1 1 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra   54   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  477   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  483   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  485   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  187

Quiver
[ 2, 1 ], [ 2, 4 ], [ 2, 8 ], [ 3, 2 ], [ 4, 3 ], [ 4, 7 ], [ 5, 6 ], [ 6, 4 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 4, 3, 2 ]
[ 8, 3, 2 ]
[ 3, 2, 4 ]
[ 7, 6, 4 ]
[ 4, 7, 6 ]
[ 6, 4, 7 ]
[ 3, 2, 8 ]
[ 2, 4, 3 ] - [ 2, 8, 3 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 1 0 0 1 1]
[1 1 1 0 0 0 0 0]
[0 0 1 1 0 0 1 0]
[0 0 1 1 1 1 0 0]
[0 0 1 1 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  111   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  480   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  190   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  6 -> Algebra   53   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  188

Quiver
[ 2, 1 ], [ 2, 4 ], [ 2, 8 ], [ 3, 2 ], [ 4, 3 ], [ 4, 6 ], [ 5, 4 ], [ 6, 5 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 4, 3, 2 ]
[ 8, 3, 2 ]
[ 3, 2, 4 ]
[ 6, 5, 4 ]
[ 4, 6, 5 ]
[ 5, 4, 6 ]
[ 3, 2, 8 ]
[ 2, 4, 3 ] - [ 2, 8, 3 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 1 0 1 0 1]
[1 1 1 0 0 0 0 0]
[0 0 1 1 0 1 0 0]
[0 0 1 1 1 0 0 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 1 1 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  112   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  481   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  510   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra   53   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  190

Quiver
[ 2, 1 ], [ 2, 4 ], [ 2, 8 ], [ 3, 2 ], [ 4, 3 ], [ 4, 7 ], [ 5, 4 ], [ 5, 6 ], [ 7, 5 ], [ 8, 3 ]

Relations
[ 4, 3, 2 ]
[ 8, 3, 2 ]
[ 3, 2, 4 ]
[ 7, 5, 4 ]
[ 4, 7, 5 ]
[ 5, 4, 7 ]
[ 3, 2, 8 ]
[ 2, 4, 3 ] - [ 2, 8, 3 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 1 0 0 1 1]
[1 1 1 0 0 0 0 0]
[0 0 1 1 0 0 1 0]
[0 0 1 1 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 1 1 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  114   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  483   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra   54   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  187   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
-------------------------

Algebra  263

Quiver
[ 1, 4 ], [ 1, 8 ], [ 2, 3 ], [ 3, 1 ], [ 4, 3 ], [ 4, 7 ], [ 5, 6 ], [ 6, 4 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 4, 3, 1 ]
[ 8, 3, 1 ]
[ 3, 1, 4 ]
[ 7, 6, 4 ]
[ 4, 7, 6 ]
[ 6, 4, 7 ]
[ 3, 1, 8 ]
[ 1, 4, 3 ] - [ 1, 8, 3 ]

Cartan matrix
[1 0 1 1 0 0 1 1]
[1 1 1 0 0 0 0 0]
[1 0 1 0 0 0 0 0]
[0 0 1 1 0 0 1 0]
[0 0 1 1 1 1 0 0]
[0 0 1 1 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  319   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra   90   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  266   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  6 -> Algebra   80   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  264

Quiver
[ 1, 4 ], [ 1, 8 ], [ 2, 3 ], [ 3, 1 ], [ 4, 3 ], [ 4, 6 ], [ 5, 4 ], [ 6, 5 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 4, 3, 1 ]
[ 8, 3, 1 ]
[ 3, 1, 4 ]
[ 6, 5, 4 ]
[ 4, 6, 5 ]
[ 5, 4, 6 ]
[ 3, 1, 8 ]
[ 1, 4, 3 ] - [ 1, 8, 3 ]

Cartan matrix
[1 0 1 1 0 1 0 1]
[1 1 1 0 0 0 0 0]
[1 0 1 0 0 0 0 0]
[0 0 1 1 0 1 0 0]
[0 0 1 1 1 0 0 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 1 1 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  320   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra   91   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  661   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra   80   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  266

Quiver
[ 1, 4 ], [ 1, 8 ], [ 2, 3 ], [ 3, 1 ], [ 4, 3 ], [ 4, 7 ], [ 5, 4 ], [ 5, 6 ], [ 7, 5 ], [ 8, 3 ]

Relations
[ 4, 3, 1 ]
[ 8, 3, 1 ]
[ 3, 1, 4 ]
[ 7, 5, 4 ]
[ 4, 7, 5 ]
[ 5, 4, 7 ]
[ 3, 1, 8 ]
[ 1, 4, 3 ] - [ 1, 8, 3 ]

Cartan matrix
[1 0 1 1 0 0 1 1]
[1 1 1 0 0 0 0 0]
[1 0 1 0 0 0 0 0]
[0 0 1 1 0 0 1 0]
[0 0 1 1 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 1 1 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  322   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra   93   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra   81   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  263   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
-------------------------

Algebra  278

Quiver
[ 1, 3 ], [ 2, 1 ], [ 3, 2 ], [ 3, 7 ], [ 3, 8 ], [ 4, 5 ], [ 5, 6 ], [ 6, 3 ], [ 7, 6 ]

Relations
[ 3, 2, 1 ]
[ 1, 3, 2 ]
[ 2, 1, 3 ]
[ 7, 6, 3 ]
[ 3, 7, 6 ]
[ 6, 3, 7 ]

Cartan matrix
[1 0 1 0 0 0 1 1]
[1 1 0 0 0 0 0 0]
[0 1 1 0 0 0 1 1]
[0 1 1 1 1 1 0 1]
[0 1 1 0 1 1 0 1]
[0 1 1 0 0 1 0 1]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  4 -> Algebra  288   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra   85   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  693   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  279

Quiver
[ 1, 3 ], [ 2, 1 ], [ 3, 2 ], [ 3, 6 ], [ 3, 8 ], [ 4, 5 ], [ 5, 3 ], [ 6, 5 ], [ 7, 6 ]

Relations
[ 3, 2, 1 ]
[ 1, 3, 2 ]
[ 2, 1, 3 ]
[ 6, 5, 3 ]
[ 3, 6, 5 ]
[ 5, 3, 6 ]

Cartan matrix
[1 0 1 0 0 1 0 1]
[1 1 0 0 0 0 0 0]
[0 1 1 0 0 1 0 1]
[0 1 1 1 1 0 0 1]
[0 1 1 0 1 0 0 1]
[0 0 0 0 1 1 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  4 -> Algebra  289   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  5 -> Algebra   87   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  694   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra   85   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  695   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  280

Quiver
[ 1, 3 ], [ 2, 1 ], [ 3, 2 ], [ 3, 6 ], [ 4, 5 ], [ 5, 3 ], [ 6, 5 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 3, 2, 1 ]
[ 1, 3, 2 ]
[ 2, 1, 3 ]
[ 6, 5, 3 ]
[ 3, 6, 5 ]
[ 5, 3, 6 ]

Cartan matrix
[1 0 1 0 0 1 1 0]
[1 1 0 0 0 0 0 0]
[0 1 1 0 0 1 1 0]
[0 1 1 1 1 0 0 0]
[0 1 1 0 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 1 0 0 1 1 1]

Good mutations
vertex  4 -> Algebra  290   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  5 -> Algebra   88   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  693   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  695   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra   85   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  282

Quiver
[ 1, 3 ], [ 2, 1 ], [ 3, 2 ], [ 3, 5 ], [ 3, 8 ], [ 4, 3 ], [ 5, 4 ], [ 6, 7 ], [ 7, 5 ]

Relations
[ 3, 2, 1 ]
[ 1, 3, 2 ]
[ 2, 1, 3 ]
[ 5, 4, 3 ]
[ 3, 5, 4 ]
[ 4, 3, 5 ]

Cartan matrix
[1 0 1 0 1 0 0 1]
[1 1 0 0 0 0 0 0]
[0 1 1 0 1 0 0 1]
[0 1 1 1 0 0 0 1]
[0 0 0 1 1 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 1 1 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  5 -> Algebra  700   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  284   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra  701   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  284

Quiver
[ 1, 3 ], [ 2, 1 ], [ 3, 2 ], [ 3, 5 ], [ 3, 8 ], [ 4, 3 ], [ 5, 4 ], [ 6, 5 ], [ 6, 7 ]

Relations
[ 3, 2, 1 ]
[ 1, 3, 2 ]
[ 2, 1, 3 ]
[ 5, 4, 3 ]
[ 3, 5, 4 ]
[ 4, 3, 5 ]

Cartan matrix
[1 0 1 0 1 0 0 1]
[1 1 0 0 0 0 0 0]
[0 1 1 0 1 0 0 1]
[0 1 1 1 0 0 0 1]
[0 0 0 1 1 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  5 -> Algebra  482   permutation [ 1, 3, 2, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra   87   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  282   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra  479   permutation [ 1, 3, 2, 5, 4, 6, 7, 8 ]
-------------------------

Algebra  285

Quiver
[ 1, 3 ], [ 2, 1 ], [ 3, 2 ], [ 3, 5 ], [ 4, 3 ], [ 5, 4 ], [ 5, 6 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 3, 2, 1 ]
[ 1, 3, 2 ]
[ 2, 1, 3 ]
[ 5, 4, 3 ]
[ 3, 5, 4 ]
[ 4, 3, 5 ]

Cartan matrix
[1 0 1 0 1 1 0 0]
[1 1 0 0 0 0 0 0]
[0 1 1 0 1 1 0 0]
[0 1 1 1 0 0 0 0]
[0 0 0 1 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 1 1 0 1 1 0 1]

Good mutations
vertex  5 -> Algebra  695   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  479   permutation [ 1, 3, 2, 5, 4, 6, 7, 8 ]
vertex  7 -> Algebra   88   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra   87   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  288

Quiver
[ 1, 3 ], [ 2, 1 ], [ 3, 2 ], [ 3, 7 ], [ 3, 8 ], [ 4, 5 ], [ 4, 6 ], [ 6, 3 ], [ 7, 6 ]

Relations
[ 3, 2, 1 ]
[ 1, 3, 2 ]
[ 2, 1, 3 ]
[ 7, 6, 3 ]
[ 3, 7, 6 ]
[ 6, 3, 7 ]

Cartan matrix
[1 0 1 0 0 0 1 1]
[1 1 0 0 0 0 0 0]
[0 1 1 0 0 0 1 1]
[0 1 1 1 1 1 0 1]
[0 0 0 0 1 0 0 0]
[0 1 1 0 0 1 0 1]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  4 -> Algebra  291   permutation [ 1, 2, 3, 6, 5, 4, 7, 8 ]
vertex  5 -> Algebra  278   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra   89   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  712   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  289

Quiver
[ 1, 3 ], [ 2, 1 ], [ 3, 2 ], [ 3, 6 ], [ 3, 8 ], [ 4, 3 ], [ 4, 5 ], [ 6, 4 ], [ 7, 6 ]

Relations
[ 3, 2, 1 ]
[ 1, 3, 2 ]
[ 2, 1, 3 ]
[ 6, 4, 3 ]
[ 3, 6, 4 ]
[ 4, 3, 6 ]

Cartan matrix
[1 0 1 0 0 1 0 1]
[1 1 0 0 0 0 0 0]
[0 1 1 0 0 1 0 1]
[0 1 1 1 1 0 0 1]
[0 0 0 0 1 0 0 0]
[0 0 0 1 1 1 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  4 -> Algebra   91   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  279   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  713   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra   89   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  714   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  290

Quiver
[ 1, 3 ], [ 2, 1 ], [ 3, 2 ], [ 3, 6 ], [ 4, 3 ], [ 4, 5 ], [ 6, 4 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 3, 2, 1 ]
[ 1, 3, 2 ]
[ 2, 1, 3 ]
[ 6, 4, 3 ]
[ 3, 6, 4 ]
[ 4, 3, 6 ]

Cartan matrix
[1 0 1 0 0 1 1 0]
[1 1 0 0 0 0 0 0]
[0 1 1 0 0 1 1 0]
[0 1 1 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 1 0 0 1 1 1]

Good mutations
vertex  4 -> Algebra   92   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  280   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  712   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  714   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra   89   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  291

Quiver
[ 1, 3 ], [ 2, 1 ], [ 3, 2 ], [ 3, 7 ], [ 3, 8 ], [ 4, 3 ], [ 4, 6 ], [ 5, 6 ], [ 7, 4 ]

Relations
[ 3, 2, 1 ]
[ 1, 3, 2 ]
[ 2, 1, 3 ]
[ 7, 4, 3 ]
[ 3, 7, 4 ]
[ 4, 3, 7 ]

Cartan matrix
[1 0 1 0 0 0 1 1]
[1 1 0 0 0 0 0 0]
[0 1 1 0 0 0 1 1]
[0 1 1 1 0 1 0 1]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 1 0 1 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  4 -> Algebra   90   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  297   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  6 -> Algebra  288   permutation [ 1, 2, 3, 6, 5, 4, 7, 8 ]
vertex  8 -> Algebra  718   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  293

Quiver
[ 1, 3 ], [ 2, 1 ], [ 3, 2 ], [ 3, 4 ], [ 4, 7 ], [ 5, 6 ], [ 6, 4 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 3, 2, 1 ]
[ 1, 3, 2 ]
[ 2, 1, 3 ]
[ 7, 6, 4 ]
[ 4, 7, 6 ]
[ 6, 4, 7 ]

Cartan matrix
[1 0 1 1 0 0 1 0]
[1 1 0 0 0 0 0 0]
[0 1 1 1 0 0 1 0]
[0 0 0 1 0 0 1 0]
[0 0 0 1 1 1 0 0]
[0 0 0 1 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 1 1 1 0 0 1 1]

Good mutations
vertex  4 -> Algebra  718   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  299   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  6 -> Algebra   92   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra   90   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  294

Quiver
[ 1, 3 ], [ 2, 1 ], [ 3, 2 ], [ 3, 4 ], [ 3, 8 ], [ 5, 6 ], [ 6, 4 ], [ 6, 7 ], [ 7, 5 ]

Relations
[ 3, 2, 1 ]
[ 1, 3, 2 ]
[ 2, 1, 3 ]
[ 6, 7, 5 ]
[ 7, 5, 6 ]
[ 5, 6, 7 ]

Cartan matrix
[1 0 1 1 0 0 0 1]
[1 1 0 0 0 0 0 0]
[0 1 1 1 0 0 0 1]
[0 0 0 1 0 0 0 0]
[0 0 0 1 1 1 0 0]
[0 0 0 1 0 1 1 0]
[0 0 0 0 1 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  3 -> Algebra  661   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  485   permutation [ 1, 3, 2, 4, 6, 5, 7, 8 ]
vertex  6 -> Algebra   91   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  477   permutation [ 1, 3, 2, 4, 6, 5, 7, 8 ]
-------------------------

Algebra  295

Quiver
[ 1, 3 ], [ 2, 1 ], [ 3, 2 ], [ 3, 4 ], [ 4, 6 ], [ 5, 4 ], [ 6, 5 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 3, 2, 1 ]
[ 1, 3, 2 ]
[ 2, 1, 3 ]
[ 6, 5, 4 ]
[ 4, 6, 5 ]
[ 5, 4, 6 ]

Cartan matrix
[1 0 1 1 0 1 0 0]
[1 1 0 0 0 0 0 0]
[0 1 1 1 0 1 0 0]
[0 0 0 1 0 1 0 0]
[0 0 0 1 1 0 0 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 1 1 1 0]
[0 1 1 1 0 1 0 1]

Good mutations
vertex  4 -> Algebra  714   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  477   permutation [ 1, 3, 2, 4, 6, 5, 7, 8 ]
vertex  7 -> Algebra   92   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra   91   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  297

Quiver
[ 1, 3 ], [ 2, 1 ], [ 3, 2 ], [ 3, 7 ], [ 3, 8 ], [ 4, 3 ], [ 4, 5 ], [ 5, 6 ], [ 7, 4 ]

Relations
[ 3, 2, 1 ]
[ 1, 3, 2 ]
[ 2, 1, 3 ]
[ 7, 4, 3 ]
[ 3, 7, 4 ]
[ 4, 3, 7 ]

Cartan matrix
[1 0 1 0 0 0 1 1]
[1 1 0 0 0 0 0 0]
[0 1 1 0 0 0 1 1]
[0 1 1 1 1 1 0 1]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  4 -> Algebra   93   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  291   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  8 -> Algebra  727   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  299

Quiver
[ 1, 3 ], [ 2, 1 ], [ 3, 2 ], [ 3, 4 ], [ 4, 7 ], [ 5, 4 ], [ 5, 6 ], [ 7, 5 ], [ 8, 3 ]

Relations
[ 3, 2, 1 ]
[ 1, 3, 2 ]
[ 2, 1, 3 ]
[ 7, 5, 4 ]
[ 4, 7, 5 ]
[ 5, 4, 7 ]

Cartan matrix
[1 0 1 1 0 0 1 0]
[1 1 0 0 0 0 0 0]
[0 1 1 1 0 0 1 0]
[0 0 0 1 0 0 1 0]
[0 0 0 1 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 1 1 1 0]
[0 1 1 1 0 0 1 1]

Good mutations
vertex  4 -> Algebra  727   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra   95   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  293   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  8 -> Algebra   93   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  319

Quiver
[ 1, 4 ], [ 1, 8 ], [ 2, 1 ], [ 2, 3 ], [ 4, 2 ], [ 4, 7 ], [ 5, 6 ], [ 6, 4 ], [ 7, 6 ], [ 8, 2 ]

Relations
[ 4, 2, 1 ]
[ 8, 2, 1 ]
[ 2, 1, 4 ]
[ 7, 6, 4 ]
[ 4, 7, 6 ]
[ 6, 4, 7 ]
[ 2, 1, 8 ]
[ 1, 4, 2 ] - [ 1, 8, 2 ]

Cartan matrix
[1 1 1 1 0 0 1 1]
[1 1 1 0 0 0 0 0]
[0 0 1 0 0 0 0 0]
[0 1 1 1 0 0 1 0]
[0 1 1 1 1 1 0 0]
[0 1 1 1 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 1 1 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  111   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  263   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  322   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  6 -> Algebra  101   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  320

Quiver
[ 1, 4 ], [ 1, 8 ], [ 2, 1 ], [ 2, 3 ], [ 4, 2 ], [ 4, 6 ], [ 5, 4 ], [ 6, 5 ], [ 7, 6 ], [ 8, 2 ]

Relations
[ 4, 2, 1 ]
[ 8, 2, 1 ]
[ 2, 1, 4 ]
[ 6, 5, 4 ]
[ 4, 6, 5 ]
[ 5, 4, 6 ]
[ 2, 1, 8 ]
[ 1, 4, 2 ] - [ 1, 8, 2 ]

Cartan matrix
[1 1 1 1 0 1 0 1]
[1 1 1 0 0 0 0 0]
[0 0 1 0 0 0 0 0]
[0 1 1 1 0 1 0 0]
[0 1 1 1 1 0 0 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 1 1 1 0]
[0 1 1 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  112   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  264   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  767   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  101   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  322

Quiver
[ 1, 4 ], [ 1, 8 ], [ 2, 1 ], [ 2, 3 ], [ 4, 2 ], [ 4, 7 ], [ 5, 4 ], [ 5, 6 ], [ 7, 5 ], [ 8, 2 ]

Relations
[ 4, 2, 1 ]
[ 8, 2, 1 ]
[ 2, 1, 4 ]
[ 7, 5, 4 ]
[ 4, 7, 5 ]
[ 5, 4, 7 ]
[ 2, 1, 8 ]
[ 1, 4, 2 ] - [ 1, 8, 2 ]

Cartan matrix
[1 1 1 1 0 0 1 1]
[1 1 1 0 0 0 0 0]
[0 0 1 0 0 0 0 0]
[0 1 1 1 0 0 1 0]
[0 1 1 1 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 1 1 1 0]
[0 1 1 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  114   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  266   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  102   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  319   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
-------------------------

Algebra  351

Quiver
[ 1, 2 ], [ 2, 4 ], [ 2, 8 ], [ 3, 2 ], [ 4, 3 ], [ 5, 6 ], [ 6, 4 ], [ 6, 7 ], [ 7, 5 ], [ 8, 3 ]

Relations
[ 4, 3, 2 ]
[ 8, 3, 2 ]
[ 3, 2, 4 ]
[ 6, 7, 5 ]
[ 7, 5, 6 ]
[ 5, 6, 7 ]
[ 3, 2, 8 ]
[ 2, 4, 3 ] - [ 2, 8, 3 ]

Cartan matrix
[1 1 1 1 0 0 0 1]
[0 1 1 1 0 0 0 1]
[0 1 1 0 0 0 0 0]
[0 0 1 1 0 0 0 0]
[0 0 1 1 1 1 0 0]
[0 0 1 1 0 1 1 0]
[0 0 0 0 1 0 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  510   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  767   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  112   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  477

Quiver
[ 1, 2 ], [ 2, 3 ], [ 2, 4 ], [ 3, 1 ], [ 5, 4 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 2 ]

Relations
[ 2, 3, 1 ]
[ 3, 1, 2 ]
[ 1, 2, 3 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]

Cartan matrix
[1 1 0 1 0 0 0 0]
[0 1 1 1 0 0 0 0]
[1 0 1 0 0 0 0 0]
[0 0 0 1 0 0 0 0]
[0 0 0 1 1 0 1 0]
[0 0 0 1 1 1 0 0]
[0 0 0 0 0 1 1 0]
[0 1 1 1 0 0 0 1]

Good mutations
vertex  4 -> Algebra  178   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  295   permutation [ 1, 3, 2, 4, 6, 5, 7, 8 ]
vertex  8 -> Algebra  294   permutation [ 1, 3, 2, 4, 6, 5, 7, 8 ]
-------------------------

Algebra  479

Quiver
[ 1, 2 ], [ 2, 3 ], [ 2, 4 ], [ 3, 1 ], [ 4, 5 ], [ 5, 2 ], [ 6, 4 ], [ 6, 7 ], [ 8, 2 ]

Relations
[ 2, 3, 1 ]
[ 3, 1, 2 ]
[ 4, 5, 2 ]
[ 1, 2, 3 ]
[ 5, 2, 4 ]
[ 2, 4, 5 ]

Cartan matrix
[1 1 0 1 0 0 0 0]
[0 1 1 1 0 0 0 0]
[1 0 1 0 0 0 0 0]
[0 0 0 1 1 0 0 0]
[0 1 1 0 1 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 1 1 0 0 0 1]

Good mutations
vertex  4 -> Algebra  177   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  285   permutation [ 1, 3, 2, 5, 4, 6, 7, 8 ]
vertex  7 -> Algebra  701   permutation [ 1, 3, 2, 5, 4, 7, 6, 8 ]
vertex  8 -> Algebra  284   permutation [ 1, 3, 2, 5, 4, 6, 7, 8 ]
-------------------------

Algebra  480

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 1 ], [ 4, 2 ], [ 4, 7 ], [ 5, 6 ], [ 6, 4 ], [ 7, 6 ], [ 8, 2 ]

Relations
[ 2, 3, 1 ]
[ 3, 1, 2 ]
[ 1, 2, 3 ]
[ 7, 6, 4 ]
[ 4, 7, 6 ]
[ 6, 4, 7 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 1 0 0 0 0 0]
[1 0 1 0 0 0 0 0]
[0 1 1 1 0 0 1 0]
[0 1 1 1 1 1 0 0]
[0 1 1 1 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 1 1 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  187   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  695   permutation [ 1, 3, 2, 5, 6, 4, 7, 8 ]
vertex  5 -> Algebra  483   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  6 -> Algebra  177   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  694   permutation [ 1, 3, 2, 5, 6, 4, 7, 8 ]
-------------------------

Algebra  481

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 1 ], [ 4, 2 ], [ 4, 6 ], [ 5, 4 ], [ 6, 5 ], [ 7, 6 ], [ 8, 2 ]

Relations
[ 2, 3, 1 ]
[ 3, 1, 2 ]
[ 1, 2, 3 ]
[ 6, 5, 4 ]
[ 4, 6, 5 ]
[ 5, 4, 6 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 1 0 0 0 0 0]
[1 0 1 0 0 0 0 0]
[0 1 1 1 0 1 0 0]
[0 1 1 1 1 0 0 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 1 1 1 0]
[0 1 1 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  188   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  701   permutation [ 1, 3, 2, 5, 4, 7, 6, 8 ]
vertex  6 -> Algebra  986   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  177   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  700   permutation [ 1, 3, 2, 5, 4, 7, 6, 8 ]
-------------------------

Algebra  482

Quiver
[ 1, 2 ], [ 2, 3 ], [ 2, 8 ], [ 3, 1 ], [ 4, 2 ], [ 4, 6 ], [ 5, 4 ], [ 6, 5 ], [ 6, 7 ]

Relations
[ 2, 3, 1 ]
[ 3, 1, 2 ]
[ 1, 2, 3 ]
[ 6, 5, 4 ]
[ 4, 6, 5 ]
[ 5, 4, 6 ]

Cartan matrix
[1 1 0 0 0 0 0 1]
[0 1 1 0 0 0 0 1]
[1 0 1 0 0 0 0 0]
[0 1 1 1 0 1 1 1]
[0 1 1 1 1 0 0 1]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  4 -> Algebra  284   permutation [ 1, 3, 2, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  694   permutation [ 1, 3, 2, 5, 6, 4, 7, 8 ]
vertex  7 -> Algebra  700   permutation [ 1, 3, 2, 5, 4, 7, 6, 8 ]
vertex  8 -> Algebra  177   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  483

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 1 ], [ 4, 2 ], [ 4, 7 ], [ 5, 4 ], [ 5, 6 ], [ 7, 5 ], [ 8, 2 ]

Relations
[ 2, 3, 1 ]
[ 3, 1, 2 ]
[ 1, 2, 3 ]
[ 7, 5, 4 ]
[ 4, 7, 5 ]
[ 5, 4, 7 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 1 0 0 0 0 0]
[1 0 1 0 0 0 0 0]
[0 1 1 1 0 0 1 0]
[0 1 1 1 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 1 1 1 0]
[0 1 1 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  190   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  714   permutation [ 1, 3, 2, 5, 6, 4, 7, 8 ]
vertex  5 -> Algebra  178   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  480   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  8 -> Algebra  713   permutation [ 1, 3, 2, 5, 6, 4, 7, 8 ]
-------------------------

Algebra  485

Quiver
[ 1, 2 ], [ 2, 3 ], [ 2, 8 ], [ 3, 1 ], [ 4, 2 ], [ 4, 5 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ]

Relations
[ 2, 3, 1 ]
[ 3, 1, 2 ]
[ 1, 2, 3 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]

Cartan matrix
[1 1 0 0 0 0 0 1]
[0 1 1 0 0 0 0 1]
[1 0 1 0 0 0 0 0]
[0 1 1 1 1 0 1 1]
[0 0 0 0 1 0 1 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  4 -> Algebra  294   permutation [ 1, 3, 2, 4, 6, 5, 7, 8 ]
vertex  5 -> Algebra  713   permutation [ 1, 3, 2, 5, 6, 4, 7, 8 ]
vertex  8 -> Algebra  178   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  510

Quiver
[ 2, 1 ], [ 2, 4 ], [ 2, 8 ], [ 3, 2 ], [ 4, 3 ], [ 5, 6 ], [ 6, 4 ], [ 6, 7 ], [ 7, 5 ], [ 8, 3 ]

Relations
[ 4, 3, 2 ]
[ 8, 3, 2 ]
[ 3, 2, 4 ]
[ 6, 7, 5 ]
[ 7, 5, 6 ]
[ 5, 6, 7 ]
[ 3, 2, 8 ]
[ 2, 4, 3 ] - [ 2, 8, 3 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 1 0 0 0 1]
[1 1 1 0 0 0 0 0]
[0 0 1 1 0 0 0 0]
[0 0 1 1 1 1 0 0]
[0 0 1 1 0 1 1 0]
[0 0 0 0 1 0 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  351   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  986   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  188   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  661

Quiver
[ 1, 4 ], [ 1, 8 ], [ 2, 3 ], [ 3, 1 ], [ 4, 3 ], [ 5, 6 ], [ 6, 4 ], [ 6, 7 ], [ 7, 5 ], [ 8, 3 ]

Relations
[ 4, 3, 1 ]
[ 8, 3, 1 ]
[ 3, 1, 4 ]
[ 6, 7, 5 ]
[ 7, 5, 6 ]
[ 5, 6, 7 ]
[ 3, 1, 8 ]
[ 1, 4, 3 ] - [ 1, 8, 3 ]

Cartan matrix
[1 0 1 1 0 0 0 1]
[1 1 1 0 0 0 0 0]
[1 0 1 0 0 0 0 0]
[0 0 1 1 0 0 0 0]
[0 0 1 1 1 1 0 0]
[0 0 1 1 0 1 1 0]
[0 0 0 0 1 0 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  767   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  294   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  264   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  693

Quiver
[ 1, 3 ], [ 2, 1 ], [ 3, 2 ], [ 3, 7 ], [ 4, 5 ], [ 5, 6 ], [ 6, 3 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 3, 2, 1 ]
[ 1, 3, 2 ]
[ 2, 1, 3 ]
[ 7, 6, 3 ]
[ 3, 7, 6 ]
[ 6, 3, 7 ]

Cartan matrix
[1 0 1 0 0 0 1 0]
[1 1 0 0 0 0 0 0]
[0 1 1 0 0 0 1 0]
[0 1 1 1 1 1 0 0]
[0 1 1 0 1 1 0 0]
[0 1 1 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 1 1 0 0 0 1 1]

Good mutations
vertex  4 -> Algebra  712   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  280   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  278   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  694

Quiver
[ 1, 3 ], [ 2, 1 ], [ 3, 2 ], [ 3, 8 ], [ 4, 5 ], [ 5, 6 ], [ 6, 3 ], [ 6, 7 ], [ 7, 5 ]

Relations
[ 3, 2, 1 ]
[ 1, 3, 2 ]
[ 2, 1, 3 ]
[ 6, 7, 5 ]
[ 7, 5, 6 ]
[ 5, 6, 7 ]

Cartan matrix
[1 0 1 0 0 0 0 1]
[1 1 0 0 0 0 0 0]
[0 1 1 0 0 0 0 1]
[0 1 1 1 1 1 0 1]
[0 1 1 0 1 1 0 1]
[0 1 1 0 0 1 1 1]
[0 0 0 0 1 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  4 -> Algebra  713   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  5 -> Algebra  482   permutation [ 1, 3, 2, 6, 4, 5, 7, 8 ]
vertex  6 -> Algebra  279   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  480   permutation [ 1, 3, 2, 6, 4, 5, 7, 8 ]
-------------------------

Algebra  695

Quiver
[ 1, 3 ], [ 2, 1 ], [ 3, 2 ], [ 3, 6 ], [ 4, 5 ], [ 5, 3 ], [ 6, 5 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 3, 2, 1 ]
[ 1, 3, 2 ]
[ 2, 1, 3 ]
[ 6, 5, 3 ]
[ 3, 6, 5 ]
[ 5, 3, 6 ]

Cartan matrix
[1 0 1 0 0 1 0 0]
[1 1 0 0 0 0 0 0]
[0 1 1 0 0 1 0 0]
[0 1 1 1 1 0 0 0]
[0 1 1 0 1 0 0 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 1 1 1 0]
[0 1 1 0 0 1 0 1]

Good mutations
vertex  4 -> Algebra  714   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  5 -> Algebra  285   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  480   permutation [ 1, 3, 2, 6, 4, 5, 7, 8 ]
vertex  7 -> Algebra  280   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  279   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  698

Quiver
[ 1, 3 ], [ 2, 1 ], [ 3, 2 ], [ 3, 8 ], [ 4, 5 ], [ 5, 6 ], [ 5, 7 ], [ 6, 4 ], [ 7, 3 ]

Relations
[ 3, 2, 1 ]
[ 1, 3, 2 ]
[ 2, 1, 3 ]
[ 5, 6, 4 ]
[ 6, 4, 5 ]
[ 4, 5, 6 ]

Cartan matrix
[1 0 1 0 0 0 0 1]
[1 1 0 0 0 0 0 0]
[0 1 1 0 0 0 0 1]
[0 1 1 1 1 0 1 1]
[0 1 1 0 1 1 1 1]
[0 0 0 1 0 1 0 0]
[0 1 1 0 0 0 1 1]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  5 -> Algebra  700   permutation [ 1, 2, 3, 4, 7, 6, 5, 8 ]
vertex  8 -> Algebra  986   permutation [ 1, 3, 2, 7, 4, 5, 6, 8 ]
-------------------------

Algebra  700

Quiver
[ 1, 3 ], [ 2, 1 ], [ 3, 2 ], [ 3, 8 ], [ 4, 5 ], [ 5, 3 ], [ 5, 7 ], [ 6, 7 ], [ 7, 4 ]

Relations
[ 3, 2, 1 ]
[ 1, 3, 2 ]
[ 2, 1, 3 ]
[ 5, 7, 4 ]
[ 7, 4, 5 ]
[ 4, 5, 7 ]

Cartan matrix
[1 0 1 0 0 0 0 1]
[1 1 0 0 0 0 0 0]
[0 1 1 0 0 0 0 1]
[0 1 1 1 1 0 0 1]
[0 1 1 0 1 0 1 1]
[0 0 0 1 0 1 1 0]
[0 0 0 1 0 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  5 -> Algebra  282   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  482   permutation [ 1, 3, 2, 5, 4, 7, 6, 8 ]
vertex  7 -> Algebra  698   permutation [ 1, 2, 3, 4, 7, 6, 5, 8 ]
vertex  8 -> Algebra  481   permutation [ 1, 3, 2, 5, 4, 7, 6, 8 ]
-------------------------

Algebra  701

Quiver
[ 1, 3 ], [ 2, 1 ], [ 3, 2 ], [ 3, 5 ], [ 4, 3 ], [ 5, 4 ], [ 6, 7 ], [ 7, 5 ], [ 8, 3 ]

Relations
[ 3, 2, 1 ]
[ 1, 3, 2 ]
[ 2, 1, 3 ]
[ 5, 4, 3 ]
[ 3, 5, 4 ]
[ 4, 3, 5 ]

Cartan matrix
[1 0 1 0 1 0 0 0]
[1 1 0 0 0 0 0 0]
[0 1 1 0 1 0 0 0]
[0 1 1 1 0 0 0 0]
[0 0 0 1 1 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 1 1 0 1 0]
[0 1 1 0 1 0 0 1]

Good mutations
vertex  5 -> Algebra  481   permutation [ 1, 3, 2, 5, 4, 7, 6, 8 ]
vertex  6 -> Algebra  479   permutation [ 1, 3, 2, 5, 4, 7, 6, 8 ]
vertex  8 -> Algebra  282   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  712

Quiver
[ 1, 3 ], [ 2, 1 ], [ 3, 2 ], [ 3, 7 ], [ 4, 5 ], [ 4, 6 ], [ 6, 3 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 3, 2, 1 ]
[ 1, 3, 2 ]
[ 2, 1, 3 ]
[ 7, 6, 3 ]
[ 3, 7, 6 ]
[ 6, 3, 7 ]

Cartan matrix
[1 0 1 0 0 0 1 0]
[1 1 0 0 0 0 0 0]
[0 1 1 0 0 0 1 0]
[0 1 1 1 1 1 0 0]
[0 0 0 0 1 0 0 0]
[0 1 1 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 1 1 0 0 0 1 1]

Good mutations
vertex  4 -> Algebra  718   permutation [ 1, 2, 3, 6, 5, 4, 7, 8 ]
vertex  5 -> Algebra  693   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  290   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  288   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  713

Quiver
[ 1, 3 ], [ 2, 1 ], [ 3, 2 ], [ 3, 8 ], [ 4, 5 ], [ 4, 6 ], [ 6, 3 ], [ 6, 7 ], [ 7, 4 ]

Relations
[ 3, 2, 1 ]
[ 1, 3, 2 ]
[ 2, 1, 3 ]
[ 6, 7, 4 ]
[ 7, 4, 6 ]
[ 4, 6, 7 ]

Cartan matrix
[1 0 1 0 0 0 0 1]
[1 1 0 0 0 0 0 0]
[0 1 1 0 0 0 0 1]
[0 1 1 1 1 1 0 1]
[0 0 0 0 1 0 0 0]
[0 1 1 0 0 1 1 1]
[0 0 0 1 1 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  4 -> Algebra  485   permutation [ 1, 3, 2, 6, 4, 5, 7, 8 ]
vertex  5 -> Algebra  694   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  289   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  483   permutation [ 1, 3, 2, 6, 4, 5, 7, 8 ]
-------------------------

Algebra  714

Quiver
[ 1, 3 ], [ 2, 1 ], [ 3, 2 ], [ 3, 6 ], [ 4, 3 ], [ 4, 5 ], [ 6, 4 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 3, 2, 1 ]
[ 1, 3, 2 ]
[ 2, 1, 3 ]
[ 6, 4, 3 ]
[ 3, 6, 4 ]
[ 4, 3, 6 ]

Cartan matrix
[1 0 1 0 0 1 0 0]
[1 1 0 0 0 0 0 0]
[0 1 1 0 0 1 0 0]
[0 1 1 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[0 0 0 1 1 1 0 0]
[0 0 0 1 1 1 1 0]
[0 1 1 0 0 1 0 1]

Good mutations
vertex  4 -> Algebra  295   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  695   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  483   permutation [ 1, 3, 2, 6, 4, 5, 7, 8 ]
vertex  7 -> Algebra  290   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  289   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  718

Quiver
[ 1, 3 ], [ 2, 1 ], [ 3, 2 ], [ 3, 7 ], [ 4, 3 ], [ 4, 6 ], [ 5, 6 ], [ 7, 4 ], [ 8, 3 ]

Relations
[ 3, 2, 1 ]
[ 1, 3, 2 ]
[ 2, 1, 3 ]
[ 7, 4, 3 ]
[ 3, 7, 4 ]
[ 4, 3, 7 ]

Cartan matrix
[1 0 1 0 0 0 1 0]
[1 1 0 0 0 0 0 0]
[0 1 1 0 0 0 1 0]
[0 1 1 1 0 1 0 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 1 0 1 1 0]
[0 1 1 0 0 0 1 1]

Good mutations
vertex  4 -> Algebra  293   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  727   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  6 -> Algebra  712   permutation [ 1, 2, 3, 6, 5, 4, 7, 8 ]
vertex  8 -> Algebra  291   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  727

Quiver
[ 1, 3 ], [ 2, 1 ], [ 3, 2 ], [ 3, 7 ], [ 4, 3 ], [ 4, 5 ], [ 5, 6 ], [ 7, 4 ], [ 8, 3 ]

Relations
[ 3, 2, 1 ]
[ 1, 3, 2 ]
[ 2, 1, 3 ]
[ 7, 4, 3 ]
[ 3, 7, 4 ]
[ 4, 3, 7 ]

Cartan matrix
[1 0 1 0 0 0 1 0]
[1 1 0 0 0 0 0 0]
[0 1 1 0 0 0 1 0]
[0 1 1 1 1 1 0 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 1 1 1 1 0]
[0 1 1 0 0 0 1 1]

Good mutations
vertex  4 -> Algebra  299   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  718   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  8 -> Algebra  297   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  767

Quiver
[ 1, 4 ], [ 1, 8 ], [ 2, 1 ], [ 2, 3 ], [ 4, 2 ], [ 5, 6 ], [ 6, 4 ], [ 6, 7 ], [ 7, 5 ], [ 8, 2 ]

Relations
[ 4, 2, 1 ]
[ 8, 2, 1 ]
[ 2, 1, 4 ]
[ 6, 7, 5 ]
[ 7, 5, 6 ]
[ 5, 6, 7 ]
[ 2, 1, 8 ]
[ 1, 4, 2 ] - [ 1, 8, 2 ]

Cartan matrix
[1 1 1 1 0 0 0 1]
[1 1 1 0 0 0 0 0]
[0 0 1 0 0 0 0 0]
[0 1 1 1 0 0 0 0]
[0 1 1 1 1 1 0 0]
[0 1 1 1 0 1 1 0]
[0 0 0 0 1 0 1 0]
[0 1 1 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  351   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  661   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  320   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  986

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 1 ], [ 4, 2 ], [ 5, 6 ], [ 6, 4 ], [ 6, 7 ], [ 7, 5 ], [ 8, 2 ]

Relations
[ 2, 3, 1 ]
[ 3, 1, 2 ]
[ 1, 2, 3 ]
[ 6, 7, 5 ]
[ 7, 5, 6 ]
[ 5, 6, 7 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 1 0 0 0 0 0]
[1 0 1 0 0 0 0 0]
[0 1 1 1 0 0 0 0]
[0 1 1 1 1 1 0 0]
[0 1 1 1 0 1 1 0]
[0 0 0 0 1 0 1 0]
[0 1 1 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  510   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  481   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  698   permutation [ 1, 3, 2, 5, 6, 7, 4, 8 ]
-------------------------



==> anc/txt/E8_5.txt <==
Algebra   25

Quiver
[ 1, 2 ], [ 2, 5 ], [ 2, 8 ], [ 3, 4 ], [ 4, 2 ], [ 5, 4 ], [ 5, 6 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 5, 4, 2 ]
[ 8, 3, 4, 2 ]
[ 4, 2, 8, 3 ]
[ 4, 2, 5 ]
[ 3, 4, 2, 8 ]
[ 2, 5, 4 ] - [ 2, 8, 3, 4 ]

Cartan matrix
[1 1 1 1 1 1 1 1]
[0 1 1 1 1 1 1 1]
[0 1 1 1 0 0 0 0]
[0 1 0 1 0 0 0 1]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 1 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra   52   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  105   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra   30   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  7 -> Algebra  108   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  109   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra   29

Quiver
[ 1, 2 ], [ 2, 4 ], [ 3, 8 ], [ 4, 3 ], [ 4, 5 ], [ 5, 6 ], [ 6, 7 ], [ 8, 2 ]

Relations
[ 4, 3, 8, 2 ]
[ 8, 2, 4, 3 ]
[ 3, 8, 2, 4 ]
[ 2, 4, 3, 8 ]

Cartan matrix
[1 1 1 1 1 1 1 0]
[0 1 1 1 1 1 1 0]
[0 1 1 0 0 0 0 1]
[0 0 1 1 1 1 1 1]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 0 1 1 1 1 1]

Good mutations
vertex  1 -> Algebra   56   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  119   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  109   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  118   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra   30

Quiver
[ 1, 2 ], [ 2, 5 ], [ 2, 8 ], [ 3, 2 ], [ 3, 4 ], [ 4, 8 ], [ 5, 3 ], [ 5, 6 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 5, 3, 2 ]
[ 8, 3, 2 ]
[ 4, 8, 3 ]
[ 8, 3, 4 ]
[ 3, 2, 5 ]
[ 2, 5, 3 ] - [ 2, 8, 3 ]
[ 3, 2, 8 ] - [ 3, 4, 8 ]

Cartan matrix
[1 1 1 0 1 1 1 1]
[0 1 1 0 1 1 1 1]
[0 1 1 1 0 0 0 1]
[0 0 0 1 0 0 0 1]
[0 0 1 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra   57   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra   25   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra  121   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  123   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  124   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra   52

Quiver
[ 2, 1 ], [ 2, 5 ], [ 2, 8 ], [ 3, 4 ], [ 4, 2 ], [ 5, 4 ], [ 5, 6 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 5, 4, 2 ]
[ 8, 3, 4, 2 ]
[ 4, 2, 8, 3 ]
[ 4, 2, 5 ]
[ 3, 4, 2, 8 ]
[ 2, 5, 4 ] - [ 2, 8, 3, 4 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 1 1 1 1 1]
[1 1 1 1 0 0 0 0]
[1 1 0 1 0 0 0 1]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 1 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra   25   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  181   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra   57   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  7 -> Algebra  184   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  185   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra   56

Quiver
[ 2, 1 ], [ 2, 4 ], [ 3, 8 ], [ 4, 3 ], [ 4, 5 ], [ 5, 6 ], [ 6, 7 ], [ 8, 2 ]

Relations
[ 4, 3, 8, 2 ]
[ 8, 2, 4, 3 ]
[ 3, 8, 2, 4 ]
[ 2, 4, 3, 8 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 1 1 1 1 0]
[1 1 1 0 0 0 0 1]
[0 0 1 1 1 1 1 1]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 0 1 1 1 1 1]

Good mutations
vertex  1 -> Algebra   29   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  195   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  185   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  194   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra   57

Quiver
[ 2, 1 ], [ 2, 5 ], [ 2, 8 ], [ 3, 2 ], [ 3, 4 ], [ 4, 8 ], [ 5, 3 ], [ 5, 6 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 5, 3, 2 ]
[ 8, 3, 2 ]
[ 4, 8, 3 ]
[ 8, 3, 4 ]
[ 3, 2, 5 ]
[ 2, 5, 3 ] - [ 2, 8, 3 ]
[ 3, 2, 8 ] - [ 3, 4, 8 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 1 1 1 1]
[1 1 1 1 0 0 0 1]
[0 0 0 1 0 0 0 1]
[0 0 1 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra   30   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  196   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra   52   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra  197   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  199   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  200   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra   79

Quiver
[ 1, 5 ], [ 1, 8 ], [ 2, 3 ], [ 3, 4 ], [ 4, 1 ], [ 5, 4 ], [ 5, 6 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 5, 4, 1 ]
[ 8, 3, 4, 1 ]
[ 4, 1, 8, 3 ]
[ 4, 1, 5 ]
[ 3, 4, 1, 8 ]
[ 1, 5, 4 ] - [ 1, 8, 3, 4 ]

Cartan matrix
[1 0 1 1 1 1 1 1]
[1 1 1 1 0 0 0 0]
[1 0 1 1 0 0 0 0]
[1 0 0 1 0 0 0 1]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 1 1 0 0 0 1]

Good mutations
vertex  2 -> Algebra  100   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  260   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  261   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra   83

Quiver
[ 1, 4 ], [ 2, 3 ], [ 3, 8 ], [ 4, 3 ], [ 4, 5 ], [ 5, 6 ], [ 6, 7 ], [ 8, 1 ]

Relations
[ 4, 3, 8, 1 ]
[ 8, 1, 4, 3 ]
[ 3, 8, 1, 4 ]
[ 1, 4, 3, 8 ]

Cartan matrix
[1 0 1 1 1 1 1 0]
[1 1 1 0 0 0 0 1]
[1 0 1 0 0 0 0 1]
[0 0 1 1 1 1 1 1]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[1 0 0 1 1 1 1 1]

Good mutations
vertex  2 -> Algebra  104   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra   98   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
vertex  4 -> Algebra  261   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  270   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra   98

Quiver
[ 1, 4 ], [ 2, 3 ], [ 3, 1 ], [ 3, 8 ], [ 4, 3 ], [ 4, 5 ], [ 5, 6 ], [ 6, 7 ], [ 8, 2 ], [ 8, 4 ]

Relations
[ 4, 3, 1 ]
[ 3, 8, 2 ]
[ 1, 4, 3 ]
[ 2, 3, 8 ]
[ 4, 3, 8 ]
[ 8, 2, 3 ] - [ 8, 4, 3 ]
[ 3, 1, 4 ] - [ 3, 8, 4 ]

Cartan matrix
[1 0 0 1 1 1 1 0]
[1 1 1 0 0 0 0 0]
[1 0 1 1 1 1 1 1]
[0 0 1 1 1 1 1 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 1 1 1 1 1 1]

Good mutations
vertex  1 -> Algebra  306   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  154   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  305   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra   83   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
-------------------------

Algebra  100

Quiver
[ 1, 5 ], [ 1, 8 ], [ 2, 3 ], [ 2, 4 ], [ 4, 1 ], [ 5, 4 ], [ 5, 6 ], [ 6, 7 ], [ 8, 2 ]

Relations
[ 5, 4, 1 ]
[ 8, 2, 4, 1 ]
[ 4, 1, 8, 2 ]
[ 4, 1, 5 ]
[ 2, 4, 1, 8 ]
[ 1, 5, 4 ] - [ 1, 8, 2, 4 ]

Cartan matrix
[1 1 1 1 1 1 1 1]
[1 1 1 1 0 0 0 0]
[0 0 1 0 0 0 0 0]
[1 0 0 1 0 0 0 1]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 1 1 0 0 0 1]

Good mutations
vertex  2 -> Algebra  105   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  3 -> Algebra   79   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  316   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  317   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  104

Quiver
[ 1, 4 ], [ 2, 3 ], [ 2, 8 ], [ 4, 2 ], [ 4, 5 ], [ 5, 6 ], [ 6, 7 ], [ 8, 1 ]

Relations
[ 4, 2, 8, 1 ]
[ 8, 1, 4, 2 ]
[ 2, 8, 1, 4 ]
[ 1, 4, 2, 8 ]

Cartan matrix
[1 1 1 1 1 1 1 0]
[1 1 1 0 0 0 0 1]
[0 0 1 0 0 0 0 0]
[0 1 1 1 1 1 1 1]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[1 0 0 1 1 1 1 1]

Good mutations
vertex  2 -> Algebra  119   permutation [ 1, 8, 3, 4, 5, 6, 7, 2 ]
vertex  3 -> Algebra   83   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  317   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  326   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  105

Quiver
[ 1, 5 ], [ 1, 8 ], [ 2, 1 ], [ 2, 4 ], [ 3, 4 ], [ 4, 8 ], [ 5, 2 ], [ 5, 6 ], [ 6, 7 ], [ 8, 2 ], [ 8, 3 ]

Relations
[ 5, 2, 1 ]
[ 8, 2, 1 ]
[ 4, 8, 2 ]
[ 4, 8, 3 ]
[ 2, 1, 5 ]
[ 3, 4, 8 ]
[ 1, 5, 2 ] - [ 1, 8, 2 ]
[ 8, 2, 4 ] - [ 8, 3, 4 ]
[ 2, 1, 8 ] - [ 2, 4, 8 ]

Cartan matrix
[1 1 1 1 1 1 1 1]
[1 1 0 1 0 0 0 1]
[0 0 1 1 0 0 0 0]
[0 0 0 1 0 0 0 1]
[0 1 0 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 1 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra  328   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra   25   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  100   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  7 -> Algebra  331   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  332   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  108

Quiver
[ 1, 2 ], [ 2, 5 ], [ 2, 8 ], [ 3, 4 ], [ 4, 2 ], [ 5, 4 ], [ 5, 6 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 5, 4, 2 ]
[ 8, 3, 4, 2 ]
[ 4, 2, 8, 3 ]
[ 4, 2, 5 ]
[ 3, 4, 2, 8 ]
[ 2, 5, 4 ] - [ 2, 8, 3, 4 ]

Cartan matrix
[1 1 1 1 1 1 0 1]
[0 1 1 1 1 1 0 1]
[0 1 1 1 0 0 0 0]
[0 1 0 1 0 0 0 1]
[0 0 0 1 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 1 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra  184   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  331   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  123   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  6 -> Algebra  340   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra   25   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  341   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  109

Quiver
[ 1, 2 ], [ 2, 3 ], [ 2, 5 ], [ 3, 4 ], [ 3, 8 ], [ 4, 2 ], [ 5, 4 ], [ 5, 6 ], [ 6, 7 ], [ 8, 2 ]

Relations
[ 5, 4, 2 ]
[ 4, 2, 3 ]
[ 8, 2, 3 ]
[ 4, 2, 5 ]
[ 2, 3, 8 ]
[ 3, 4, 2 ] - [ 3, 8, 2 ]
[ 2, 3, 4 ] - [ 2, 5, 4 ]

Cartan matrix
[1 1 1 1 1 1 1 0]
[0 1 1 1 1 1 1 0]
[0 1 1 1 0 0 0 1]
[0 1 0 1 0 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 0 0 1 1 1 1]

Good mutations
vertex  1 -> Algebra  185   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  342   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  343   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra   29   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  341   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra   25   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  118

Quiver
[ 1, 2 ], [ 2, 4 ], [ 3, 8 ], [ 4, 3 ], [ 4, 5 ], [ 5, 6 ], [ 7, 6 ], [ 8, 2 ]

Relations
[ 4, 3, 8, 2 ]
[ 8, 2, 4, 3 ]
[ 3, 8, 2, 4 ]
[ 2, 4, 3, 8 ]

Cartan matrix
[1 1 1 1 1 1 0 0]
[0 1 1 1 1 1 0 0]
[0 1 1 0 0 0 0 1]
[0 0 1 1 1 1 0 1]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 1 0 1 1 1 0 1]

Good mutations
vertex  1 -> Algebra  194   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  362   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  341   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  361   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra   29   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  119

Quiver
[ 1, 4 ], [ 2, 1 ], [ 2, 8 ], [ 3, 8 ], [ 4, 2 ], [ 4, 3 ], [ 4, 5 ], [ 5, 6 ], [ 6, 7 ], [ 8, 4 ]

Relations
[ 4, 2, 1 ]
[ 1, 4, 2 ]
[ 8, 4, 2 ]
[ 8, 4, 3 ]
[ 3, 8, 4 ]
[ 2, 1, 4 ] - [ 2, 8, 4 ]
[ 4, 2, 8 ] - [ 4, 3, 8 ]

Cartan matrix
[1 0 1 1 1 1 1 0]
[1 1 0 1 1 1 1 1]
[0 0 1 0 0 0 0 1]
[0 1 1 1 1 1 1 1]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 1 1 1 1 1]

Good mutations
vertex  1 -> Algebra  363   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra   29   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  154   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
vertex  4 -> Algebra  364   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  362   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  104   permutation [ 1, 8, 3, 4, 5, 6, 7, 2 ]
-------------------------

Algebra  121

Quiver
[ 1, 2 ], [ 2, 6 ], [ 2, 8 ], [ 3, 4 ], [ 3, 5 ], [ 4, 8 ], [ 5, 2 ], [ 6, 5 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 6, 5, 2 ]
[ 8, 3, 5, 2 ]
[ 4, 8, 3 ]
[ 5, 2, 8, 3 ]
[ 8, 3, 4 ]
[ 5, 2, 6 ]
[ 2, 6, 5 ] - [ 2, 8, 3, 5 ]
[ 3, 4, 8 ] - [ 3, 5, 2, 8 ]

Cartan matrix
[1 1 1 0 1 1 1 1]
[0 1 1 0 1 1 1 1]
[0 1 1 1 1 0 0 1]
[0 0 0 1 0 0 0 1]
[0 1 0 0 1 0 0 1]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 1 0 1 0 0 1]

Good mutations
vertex  1 -> Algebra  197   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  125   permutation [ 1, 2, 5, 4, 3, 6, 7, 8 ]
vertex  5 -> Algebra   30   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  372   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  373   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  123

Quiver
[ 1, 2 ], [ 2, 5 ], [ 2, 8 ], [ 3, 2 ], [ 3, 4 ], [ 4, 8 ], [ 5, 3 ], [ 5, 6 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 5, 3, 2 ]
[ 8, 3, 2 ]
[ 4, 8, 3 ]
[ 8, 3, 4 ]
[ 3, 2, 5 ]
[ 2, 5, 3 ] - [ 2, 8, 3 ]
[ 3, 2, 8 ] - [ 3, 4, 8 ]

Cartan matrix
[1 1 1 0 1 1 0 1]
[0 1 1 0 1 1 0 1]
[0 1 1 1 0 0 0 1]
[0 0 0 1 0 0 0 1]
[0 0 1 1 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  199   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  108   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra  372   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  377   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra   30   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  378   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  124

Quiver
[ 1, 2 ], [ 2, 5 ], [ 3, 8 ], [ 5, 3 ], [ 5, 6 ], [ 6, 7 ], [ 8, 2 ], [ 8, 4 ]

Relations
[ 5, 3, 8, 2 ]
[ 8, 2, 5, 3 ]
[ 3, 8, 2, 5 ]
[ 2, 5, 3, 8 ]

Cartan matrix
[1 1 1 0 1 1 1 0]
[0 1 1 0 1 1 1 0]
[0 1 1 1 0 0 0 1]
[0 0 0 1 0 0 0 0]
[0 0 1 1 1 1 1 1]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 0 1 1 1 1 1]

Good mutations
vertex  1 -> Algebra  200   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  379   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  343   permutation [ 1, 2, 8, 3, 5, 6, 7, 4 ]
vertex  5 -> Algebra  373   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  378   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra   30   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  125

Quiver
[ 1, 2 ], [ 2, 6 ], [ 2, 8 ], [ 3, 2 ], [ 3, 5 ], [ 4, 5 ], [ 5, 8 ], [ 6, 3 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 6, 3, 2 ]
[ 8, 3, 2 ]
[ 5, 8, 3 ]
[ 8, 3, 5 ]
[ 3, 2, 6 ]
[ 2, 6, 3 ] - [ 2, 8, 3 ]
[ 3, 2, 8 ] - [ 3, 5, 8 ]

Cartan matrix
[1 1 1 0 0 1 1 1]
[0 1 1 0 0 1 1 1]
[0 1 1 0 1 0 0 1]
[0 0 0 1 1 0 0 1]
[0 0 0 0 1 0 0 1]
[0 0 1 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  201   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  135   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  5 -> Algebra  121   permutation [ 1, 2, 5, 4, 3, 6, 7, 8 ]
vertex  6 -> Algebra  381   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  382   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  383   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  135

Quiver
[ 1, 2 ], [ 2, 6 ], [ 2, 8 ], [ 3, 2 ], [ 3, 4 ], [ 4, 5 ], [ 4, 8 ], [ 6, 3 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 6, 3, 2 ]
[ 8, 3, 2 ]
[ 4, 8, 3 ]
[ 8, 3, 4 ]
[ 3, 2, 6 ]
[ 2, 6, 3 ] - [ 2, 8, 3 ]
[ 3, 2, 8 ] - [ 3, 4, 8 ]

Cartan matrix
[1 1 1 0 0 1 1 1]
[0 1 1 0 0 1 1 1]
[0 1 1 1 1 0 0 1]
[0 0 0 1 1 0 0 1]
[0 0 0 0 1 0 0 0]
[0 0 1 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  211   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  125   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  402   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  403   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  404   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  154

Quiver
[ 1, 4 ], [ 2, 1 ], [ 2, 3 ], [ 3, 8 ], [ 4, 2 ], [ 4, 5 ], [ 5, 6 ], [ 6, 7 ], [ 8, 4 ]

Relations
[ 4, 2, 1 ]
[ 1, 4, 2 ]
[ 3, 8, 4, 2 ]
[ 8, 4, 2, 3 ]
[ 4, 2, 3, 8 ]
[ 2, 1, 4 ] - [ 2, 3, 8, 4 ]

Cartan matrix
[1 0 0 1 1 1 1 0]
[1 1 1 1 1 1 1 1]
[0 0 1 1 1 1 1 1]
[0 1 1 1 1 1 1 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 0 1 1 1 1 1]

Good mutations
vertex  3 -> Algebra   98   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  436   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  433   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  119   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
-------------------------

Algebra  181

Quiver
[ 1, 2 ], [ 2, 4 ], [ 3, 4 ], [ 4, 1 ], [ 4, 8 ], [ 5, 2 ], [ 5, 6 ], [ 6, 7 ], [ 8, 2 ], [ 8, 3 ]

Relations
[ 2, 4, 1 ]
[ 4, 8, 3 ]
[ 1, 2, 4 ]
[ 2, 4, 8 ]
[ 3, 4, 8 ]
[ 4, 1, 2 ] - [ 4, 8, 2 ]
[ 8, 2, 4 ] - [ 8, 3, 4 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 1 0 0 0 0]
[1 0 1 1 0 0 0 0]
[1 1 0 1 0 0 0 1]
[0 1 0 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 1 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra  328   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra   52   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  196   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra  488   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  490   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  491   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  184

Quiver
[ 2, 1 ], [ 2, 5 ], [ 2, 8 ], [ 3, 4 ], [ 4, 2 ], [ 5, 4 ], [ 5, 6 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 5, 4, 2 ]
[ 8, 3, 4, 2 ]
[ 4, 2, 8, 3 ]
[ 4, 2, 5 ]
[ 3, 4, 2, 8 ]
[ 2, 5, 4 ] - [ 2, 8, 3, 4 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 1 1 1 0 1]
[1 1 1 1 0 0 0 0]
[1 1 0 1 0 0 0 1]
[0 0 0 1 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 1 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra  108   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  490   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  199   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  6 -> Algebra  499   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra   52   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  500   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  185

Quiver
[ 2, 1 ], [ 2, 3 ], [ 2, 5 ], [ 3, 4 ], [ 3, 8 ], [ 4, 2 ], [ 5, 4 ], [ 5, 6 ], [ 6, 7 ], [ 8, 2 ]

Relations
[ 5, 4, 2 ]
[ 4, 2, 3 ]
[ 8, 2, 3 ]
[ 4, 2, 5 ]
[ 2, 3, 8 ]
[ 3, 4, 2 ] - [ 3, 8, 2 ]
[ 2, 3, 4 ] - [ 2, 5, 4 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 1 1 1 1 0]
[1 1 1 1 0 0 0 1]
[1 1 0 1 0 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 0 0 1 1 1 1]

Good mutations
vertex  1 -> Algebra  109   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  501   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  502   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra   56   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  500   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra   52   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  194

Quiver
[ 2, 1 ], [ 2, 4 ], [ 3, 8 ], [ 4, 3 ], [ 4, 5 ], [ 5, 6 ], [ 7, 6 ], [ 8, 2 ]

Relations
[ 4, 3, 8, 2 ]
[ 8, 2, 4, 3 ]
[ 3, 8, 2, 4 ]
[ 2, 4, 3, 8 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 1 1 1 0 0]
[1 1 1 0 0 0 0 1]
[0 0 1 1 1 1 0 1]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[1 1 0 1 1 1 0 1]

Good mutations
vertex  1 -> Algebra  118   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  521   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  500   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  520   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra   56   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  195

Quiver
[ 1, 2 ], [ 2, 8 ], [ 3, 8 ], [ 4, 2 ], [ 4, 3 ], [ 4, 5 ], [ 5, 6 ], [ 6, 7 ], [ 8, 1 ], [ 8, 4 ]

Relations
[ 2, 8, 1 ]
[ 8, 4, 3 ]
[ 2, 8, 4 ]
[ 3, 8, 4 ]
[ 1, 2, 8 ]
[ 8, 1, 2 ] - [ 8, 4, 2 ]
[ 4, 2, 8 ] - [ 4, 3, 8 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 1]
[1 0 1 0 0 0 0 1]
[0 1 1 1 1 1 1 1]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 0 1 1 1 1 1]

Good mutations
vertex  1 -> Algebra  363   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra   56   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  230   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
vertex  4 -> Algebra  522   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  521   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  196

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 1 ], [ 3, 4 ], [ 4, 8 ], [ 5, 2 ], [ 5, 6 ], [ 6, 7 ], [ 8, 2 ]

Relations
[ 2, 3, 1 ]
[ 1, 2, 3 ]
[ 4, 8, 2, 3 ]
[ 8, 2, 3, 4 ]
[ 2, 3, 4, 8 ]
[ 3, 1, 2 ] - [ 3, 4, 8, 2 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 1 1 0 0 0 0]
[1 1 1 1 0 0 0 1]
[0 1 0 1 0 0 0 1]
[0 1 1 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 1 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra   57   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  181   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra  523   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  525   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  526   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  197

Quiver
[ 2, 1 ], [ 2, 6 ], [ 2, 8 ], [ 3, 4 ], [ 3, 5 ], [ 4, 8 ], [ 5, 2 ], [ 6, 5 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 6, 5, 2 ]
[ 8, 3, 5, 2 ]
[ 4, 8, 3 ]
[ 5, 2, 8, 3 ]
[ 8, 3, 4 ]
[ 5, 2, 6 ]
[ 2, 6, 5 ] - [ 2, 8, 3, 5 ]
[ 3, 4, 8 ] - [ 3, 5, 2, 8 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 1 1 1 1]
[1 1 1 1 1 0 0 1]
[0 0 0 1 0 0 0 1]
[1 1 0 0 1 0 0 1]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 1 0 1 0 0 1]

Good mutations
vertex  1 -> Algebra  121   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  527   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  201   permutation [ 1, 2, 5, 4, 3, 6, 7, 8 ]
vertex  5 -> Algebra   57   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  529   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  530   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  199

Quiver
[ 2, 1 ], [ 2, 5 ], [ 2, 8 ], [ 3, 2 ], [ 3, 4 ], [ 4, 8 ], [ 5, 3 ], [ 5, 6 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 5, 3, 2 ]
[ 8, 3, 2 ]
[ 4, 8, 3 ]
[ 8, 3, 4 ]
[ 3, 2, 5 ]
[ 2, 5, 3 ] - [ 2, 8, 3 ]
[ 3, 2, 8 ] - [ 3, 4, 8 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 1 1 0 1]
[1 1 1 1 0 0 0 1]
[0 0 0 1 0 0 0 1]
[0 0 1 1 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  123   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  525   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  184   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra  529   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  534   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra   57   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  535   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  200

Quiver
[ 2, 1 ], [ 2, 5 ], [ 3, 8 ], [ 5, 3 ], [ 5, 6 ], [ 6, 7 ], [ 8, 2 ], [ 8, 4 ]

Relations
[ 5, 3, 8, 2 ]
[ 8, 2, 5, 3 ]
[ 3, 8, 2, 5 ]
[ 2, 5, 3, 8 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 1 1 1 0]
[1 1 1 1 0 0 0 1]
[0 0 0 1 0 0 0 0]
[0 0 1 1 1 1 1 1]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 0 1 1 1 1 1]

Good mutations
vertex  1 -> Algebra  124   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  536   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  502   permutation [ 1, 2, 8, 3, 5, 6, 7, 4 ]
vertex  5 -> Algebra  530   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  535   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra   57   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  201

Quiver
[ 2, 1 ], [ 2, 6 ], [ 2, 8 ], [ 3, 2 ], [ 3, 5 ], [ 4, 5 ], [ 5, 8 ], [ 6, 3 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 6, 3, 2 ]
[ 8, 3, 2 ]
[ 5, 8, 3 ]
[ 8, 3, 5 ]
[ 3, 2, 6 ]
[ 2, 6, 3 ] - [ 2, 8, 3 ]
[ 3, 2, 8 ] - [ 3, 5, 8 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 0 1 1 1]
[1 1 1 0 1 0 0 1]
[0 0 0 1 1 0 0 1]
[0 0 0 0 1 0 0 1]
[0 0 1 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  125   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  537   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  211   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  5 -> Algebra  197   permutation [ 1, 2, 5, 4, 3, 6, 7, 8 ]
vertex  6 -> Algebra  538   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  539   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  540   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  211

Quiver
[ 2, 1 ], [ 2, 6 ], [ 2, 8 ], [ 3, 2 ], [ 3, 4 ], [ 4, 5 ], [ 4, 8 ], [ 6, 3 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 6, 3, 2 ]
[ 8, 3, 2 ]
[ 4, 8, 3 ]
[ 8, 3, 4 ]
[ 3, 2, 6 ]
[ 2, 6, 3 ] - [ 2, 8, 3 ]
[ 3, 2, 8 ] - [ 3, 4, 8 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 0 1 1 1]
[1 1 1 1 1 0 0 1]
[0 0 0 1 1 0 0 1]
[0 0 0 0 1 0 0 0]
[0 0 1 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  135   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  558   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  201   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  559   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  560   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  561   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  230

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 1 ], [ 3, 8 ], [ 4, 2 ], [ 4, 5 ], [ 5, 6 ], [ 6, 7 ], [ 8, 4 ]

Relations
[ 2, 3, 1 ]
[ 1, 2, 3 ]
[ 8, 4, 2, 3 ]
[ 2, 3, 8, 4 ]
[ 4, 2, 3, 8 ]
[ 3, 1, 2 ] - [ 3, 8, 4, 2 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 1 0 0 0 0 1]
[1 1 1 1 1 1 1 1]
[0 1 1 1 1 1 1 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 0 1 1 1 1 1]

Good mutations
vertex  4 -> Algebra  592   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  590   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  195   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
-------------------------

Algebra  260

Quiver
[ 1, 5 ], [ 1, 8 ], [ 2, 3 ], [ 3, 4 ], [ 4, 1 ], [ 5, 4 ], [ 5, 6 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 5, 4, 1 ]
[ 8, 3, 4, 1 ]
[ 4, 1, 8, 3 ]
[ 4, 1, 5 ]
[ 3, 4, 1, 8 ]
[ 1, 5, 4 ] - [ 1, 8, 3, 4 ]

Cartan matrix
[1 0 1 1 1 1 0 1]
[1 1 1 1 0 0 0 0]
[1 0 1 1 0 0 0 0]
[1 0 0 1 0 0 0 1]
[0 0 0 1 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 1 1 0 0 0 1]

Good mutations
vertex  2 -> Algebra  316   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  652   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra   79   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  411   permutation [ 2, 3, 1, 5, 7, 6, 8, 4 ]
-------------------------

Algebra  261

Quiver
[ 1, 3 ], [ 1, 5 ], [ 2, 3 ], [ 3, 4 ], [ 3, 8 ], [ 4, 1 ], [ 5, 4 ], [ 5, 6 ], [ 6, 7 ], [ 8, 1 ]

Relations
[ 5, 4, 1 ]
[ 4, 1, 3 ]
[ 8, 1, 3 ]
[ 4, 1, 5 ]
[ 1, 3, 8 ]
[ 3, 4, 1 ] - [ 3, 8, 1 ]
[ 1, 3, 4 ] - [ 1, 5, 4 ]

Cartan matrix
[1 0 1 1 1 1 1 0]
[1 1 1 1 0 0 0 1]
[1 0 1 1 0 0 0 1]
[1 0 0 1 0 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[1 0 0 0 1 1 1 1]

Good mutations
vertex  2 -> Algebra  317   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra   83   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  411   permutation [ 2, 3, 1, 5, 7, 6, 8, 4 ]
vertex  8 -> Algebra   79   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  270

Quiver
[ 1, 4 ], [ 2, 3 ], [ 3, 8 ], [ 4, 3 ], [ 4, 5 ], [ 5, 6 ], [ 7, 6 ], [ 8, 1 ]

Relations
[ 4, 3, 8, 1 ]
[ 8, 1, 4, 3 ]
[ 3, 8, 1, 4 ]
[ 1, 4, 3, 8 ]

Cartan matrix
[1 0 1 1 1 1 0 0]
[1 1 1 0 0 0 0 1]
[1 0 1 0 0 0 0 1]
[0 0 1 1 1 1 0 1]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[1 0 0 1 1 1 0 1]

Good mutations
vertex  2 -> Algebra  326   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  305   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
vertex  4 -> Algebra  411   permutation [ 2, 3, 1, 5, 7, 6, 8, 4 ]
vertex  6 -> Algebra  671   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra   83   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  272

Quiver
[ 1, 3 ], [ 2, 3 ], [ 3, 4 ], [ 4, 2 ], [ 4, 8 ], [ 5, 1 ], [ 5, 6 ], [ 6, 7 ], [ 8, 1 ]

Relations
[ 3, 4, 8, 1 ]
[ 3, 4, 2 ]
[ 2, 3, 4 ]
[ 8, 1, 3, 4 ]
[ 1, 3, 4, 8 ]
[ 4, 2, 3 ] - [ 4, 8, 1, 3 ]

Cartan matrix
[1 0 1 1 0 0 0 0]
[0 1 1 0 0 0 0 0]
[0 0 1 1 0 0 0 1]
[1 1 1 1 0 0 0 1]
[1 0 1 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[1 0 1 0 0 0 0 1]

Good mutations
vertex  5 -> Algebra  673   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  675   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  676   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  305

Quiver
[ 1, 4 ], [ 2, 3 ], [ 3, 1 ], [ 3, 8 ], [ 4, 3 ], [ 4, 5 ], [ 5, 6 ], [ 7, 6 ], [ 8, 2 ], [ 8, 4 ]

Relations
[ 4, 3, 1 ]
[ 3, 8, 2 ]
[ 1, 4, 3 ]
[ 2, 3, 8 ]
[ 4, 3, 8 ]
[ 8, 2, 3 ] - [ 8, 4, 3 ]
[ 3, 1, 4 ] - [ 3, 8, 4 ]

Cartan matrix
[1 0 0 1 1 1 0 0]
[1 1 1 0 0 0 0 0]
[1 0 1 1 1 1 0 1]
[0 0 1 1 1 1 0 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 1 1 1 1 1 0 1]

Good mutations
vertex  1 -> Algebra  734   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  433   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  488   permutation [ 1, 4, 2, 3, 5, 6, 7, 8 ]
vertex  7 -> Algebra   98   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  270   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
-------------------------

Algebra  306

Quiver
[ 1, 3 ], [ 2, 3 ], [ 3, 8 ], [ 4, 1 ], [ 4, 5 ], [ 5, 6 ], [ 6, 7 ], [ 8, 2 ], [ 8, 4 ]

Relations
[ 3, 8, 4, 1 ]
[ 3, 8, 2 ]
[ 1, 3, 8, 4 ]
[ 2, 3, 8 ]
[ 4, 1, 3, 8 ]
[ 8, 2, 3 ] - [ 8, 4, 1, 3 ]

Cartan matrix
[1 0 1 0 0 0 0 1]
[0 1 1 0 0 0 0 0]
[0 0 1 1 1 1 1 1]
[1 0 1 1 1 1 1 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 1 1 1 1 1 1]

Good mutations
vertex  1 -> Algebra   98   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  734   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  316

Quiver
[ 1, 5 ], [ 1, 8 ], [ 2, 3 ], [ 2, 4 ], [ 4, 1 ], [ 5, 4 ], [ 5, 6 ], [ 7, 6 ], [ 8, 2 ]

Relations
[ 5, 4, 1 ]
[ 8, 2, 4, 1 ]
[ 4, 1, 8, 2 ]
[ 4, 1, 5 ]
[ 2, 4, 1, 8 ]
[ 1, 5, 4 ] - [ 1, 8, 2, 4 ]

Cartan matrix
[1 1 1 1 1 1 0 1]
[1 1 1 1 0 0 0 0]
[0 0 1 0 0 0 0 0]
[1 0 0 1 0 0 0 1]
[0 0 0 1 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 1 1 1 0 0 0 1]

Good mutations
vertex  2 -> Algebra  331   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  3 -> Algebra  260   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  758   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  100   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  568   permutation [ 3, 2, 1, 5, 7, 6, 8, 4 ]
-------------------------

Algebra  317

Quiver
[ 1, 2 ], [ 1, 5 ], [ 2, 3 ], [ 2, 4 ], [ 2, 8 ], [ 4, 1 ], [ 5, 4 ], [ 5, 6 ], [ 6, 7 ], [ 8, 1 ]

Relations
[ 5, 4, 1 ]
[ 4, 1, 2 ]
[ 8, 1, 2 ]
[ 4, 1, 5 ]
[ 1, 2, 8 ]
[ 2, 4, 1 ] - [ 2, 8, 1 ]
[ 1, 2, 4 ] - [ 1, 5, 4 ]

Cartan matrix
[1 1 1 1 1 1 1 0]
[1 1 1 1 0 0 0 1]
[0 0 1 0 0 0 0 0]
[1 0 0 1 0 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[1 0 0 0 1 1 1 1]

Good mutations
vertex  2 -> Algebra  759   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  261   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  104   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  568   permutation [ 3, 2, 1, 5, 7, 6, 8, 4 ]
vertex  8 -> Algebra  100   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  326

Quiver
[ 1, 4 ], [ 2, 3 ], [ 2, 8 ], [ 4, 2 ], [ 4, 5 ], [ 5, 6 ], [ 7, 6 ], [ 8, 1 ]

Relations
[ 4, 2, 8, 1 ]
[ 8, 1, 4, 2 ]
[ 2, 8, 1, 4 ]
[ 1, 4, 2, 8 ]

Cartan matrix
[1 1 1 1 1 1 0 0]
[1 1 1 0 0 0 0 1]
[0 0 1 0 0 0 0 0]
[0 1 1 1 1 1 0 1]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[1 0 0 1 1 1 0 1]

Good mutations
vertex  2 -> Algebra  362   permutation [ 1, 8, 3, 4, 5, 6, 7, 2 ]
vertex  3 -> Algebra  270   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  568   permutation [ 3, 2, 1, 5, 7, 6, 8, 4 ]
vertex  6 -> Algebra  777   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  104   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  328

Quiver
[ 1, 2 ], [ 2, 4 ], [ 3, 4 ], [ 4, 8 ], [ 5, 1 ], [ 5, 6 ], [ 6, 7 ], [ 8, 1 ], [ 8, 3 ]

Relations
[ 2, 4, 8, 1 ]
[ 4, 8, 1, 2 ]
[ 4, 8, 3 ]
[ 1, 2, 4, 8 ]
[ 3, 4, 8 ]
[ 8, 1, 2, 4 ] - [ 8, 3, 4 ]

Cartan matrix
[1 1 0 1 0 0 0 0]
[0 1 0 1 0 0 0 1]
[0 0 1 1 0 0 0 0]
[1 0 0 1 0 0 0 1]
[1 1 0 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 1 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra  105   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  181   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  779   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  781   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  331

Quiver
[ 1, 5 ], [ 1, 8 ], [ 2, 1 ], [ 2, 4 ], [ 3, 4 ], [ 4, 8 ], [ 5, 2 ], [ 5, 6 ], [ 7, 6 ], [ 8, 2 ], [ 8, 3 ]

Relations
[ 5, 2, 1 ]
[ 8, 2, 1 ]
[ 4, 8, 2 ]
[ 4, 8, 3 ]
[ 2, 1, 5 ]
[ 3, 4, 8 ]
[ 1, 5, 2 ] - [ 1, 8, 2 ]
[ 8, 2, 4 ] - [ 8, 3, 4 ]
[ 2, 1, 8 ] - [ 2, 4, 8 ]

Cartan matrix
[1 1 1 1 1 1 0 1]
[1 1 0 1 0 0 0 1]
[0 0 1 1 0 0 0 0]
[0 0 0 1 0 0 0 1]
[0 1 0 1 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 1 1 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra  781   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  108   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  316   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  6 -> Algebra  789   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  105   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  790   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  332

Quiver
[ 1, 3 ], [ 1, 5 ], [ 2, 8 ], [ 3, 8 ], [ 5, 2 ], [ 5, 6 ], [ 6, 7 ], [ 8, 1 ], [ 8, 4 ]

Relations
[ 3, 8, 1 ]
[ 5, 2, 8, 1 ]
[ 8, 1, 5, 2 ]
[ 8, 1, 3 ]
[ 2, 8, 1, 5 ]
[ 1, 3, 8 ] - [ 1, 5, 2, 8 ]

Cartan matrix
[1 1 1 1 1 1 1 1]
[1 1 0 1 0 0 0 1]
[0 0 1 1 0 0 0 1]
[0 0 0 1 0 0 0 0]
[0 1 0 1 1 1 1 1]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[1 0 0 1 1 1 1 1]

Good mutations
vertex  2 -> Algebra  342   permutation [ 1, 8, 3, 4, 5, 6, 7, 2 ]
vertex  4 -> Algebra  759   permutation [ 1, 8, 3, 2, 5, 6, 7, 4 ]
vertex  7 -> Algebra  790   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  105   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  338

Quiver
[ 1, 2 ], [ 2, 5 ], [ 2, 8 ], [ 3, 4 ], [ 4, 2 ], [ 5, 4 ], [ 6, 7 ], [ 7, 5 ], [ 8, 3 ]

Relations
[ 5, 4, 2 ]
[ 8, 3, 4, 2 ]
[ 4, 2, 8, 3 ]
[ 4, 2, 5 ]
[ 3, 4, 2, 8 ]
[ 2, 5, 4 ] - [ 2, 8, 3, 4 ]

Cartan matrix
[1 1 1 1 1 0 0 1]
[0 1 1 1 1 0 0 1]
[0 1 1 1 0 0 0 0]
[0 1 0 1 0 0 0 1]
[0 0 0 1 1 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 1 1 0 1 0]
[0 0 1 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra  497   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  787   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  375   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  6 -> Algebra  340   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra  806   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  340

Quiver
[ 1, 2 ], [ 2, 5 ], [ 2, 8 ], [ 3, 4 ], [ 4, 2 ], [ 5, 4 ], [ 6, 5 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 5, 4, 2 ]
[ 8, 3, 4, 2 ]
[ 4, 2, 8, 3 ]
[ 4, 2, 5 ]
[ 3, 4, 2, 8 ]
[ 2, 5, 4 ] - [ 2, 8, 3, 4 ]

Cartan matrix
[1 1 1 1 1 0 0 1]
[0 1 1 1 1 0 0 1]
[0 1 1 1 0 0 0 0]
[0 1 0 1 0 0 0 1]
[0 0 0 1 1 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 1 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra  499   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  789   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  377   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  6 -> Algebra  108   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  338   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra  810   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  341

Quiver
[ 1, 2 ], [ 2, 3 ], [ 2, 5 ], [ 3, 4 ], [ 3, 8 ], [ 4, 2 ], [ 5, 4 ], [ 5, 6 ], [ 7, 6 ], [ 8, 2 ]

Relations
[ 5, 4, 2 ]
[ 4, 2, 3 ]
[ 8, 2, 3 ]
[ 4, 2, 5 ]
[ 2, 3, 8 ]
[ 3, 4, 2 ] - [ 3, 8, 2 ]
[ 2, 3, 4 ] - [ 2, 5, 4 ]

Cartan matrix
[1 1 1 1 1 1 0 0]
[0 1 1 1 1 1 0 0]
[0 1 1 1 0 0 0 1]
[0 1 0 1 0 0 0 0]
[0 0 0 1 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 1 0 0 1 1 0 1]

Good mutations
vertex  1 -> Algebra  500   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  811   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  812   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  118   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  810   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  109   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  108   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  342

Quiver
[ 1, 3 ], [ 1, 5 ], [ 2, 1 ], [ 2, 4 ], [ 2, 8 ], [ 3, 2 ], [ 5, 2 ], [ 5, 6 ], [ 6, 7 ], [ 8, 5 ]

Relations
[ 3, 2, 1 ]
[ 5, 2, 1 ]
[ 8, 5, 2 ]
[ 2, 1, 3 ]
[ 5, 2, 8 ]
[ 1, 3, 2 ] - [ 1, 5, 2 ]
[ 2, 1, 5 ] - [ 2, 8, 5 ]

Cartan matrix
[1 1 1 1 1 1 1 0]
[1 1 0 1 1 1 1 1]
[0 1 1 1 0 0 0 1]
[0 0 0 1 0 0 0 0]
[0 1 0 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 1 1 1 1]

Good mutations
vertex  1 -> Algebra  404   permutation [ 3, 1, 8, 6, 7, 2, 4, 5 ]
vertex  2 -> Algebra  109   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  813   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  364   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  7 -> Algebra  811   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  332   permutation [ 1, 8, 3, 4, 5, 6, 7, 2 ]
-------------------------

Algebra  343

Quiver
[ 1, 2 ], [ 2, 5 ], [ 3, 2 ], [ 4, 3 ], [ 5, 4 ], [ 5, 6 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 5, 4, 3, 2 ]
[ 2, 5, 4, 3 ]
[ 3, 2, 5, 4 ]
[ 4, 3, 2, 5 ]

Cartan matrix
[1 1 0 1 1 1 1 0]
[0 1 0 1 1 1 1 0]
[0 1 1 0 1 1 1 0]
[0 1 1 1 0 0 0 0]
[0 0 1 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 1 0 1 1 1 1]

Good mutations
vertex  1 -> Algebra  502   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  815   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  109   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  802   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  812   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  124   permutation [ 1, 2, 4, 8, 5, 6, 7, 3 ]
-------------------------

Algebra  358

Quiver
[ 1, 2 ], [ 2, 4 ], [ 3, 8 ], [ 4, 3 ], [ 4, 5 ], [ 6, 7 ], [ 7, 5 ], [ 8, 2 ]

Relations
[ 4, 3, 8, 2 ]
[ 8, 2, 4, 3 ]
[ 3, 8, 2, 4 ]
[ 2, 4, 3, 8 ]

Cartan matrix
[1 1 1 1 1 0 0 0]
[0 1 1 1 1 0 0 0]
[0 1 1 0 0 0 0 1]
[0 0 1 1 1 0 0 1]
[0 0 0 0 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 1 0 1 0]
[0 1 0 1 1 0 0 1]

Good mutations
vertex  1 -> Algebra  517   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  842   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  806   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  841   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  361   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
-------------------------

Algebra  361

Quiver
[ 1, 2 ], [ 2, 4 ], [ 3, 8 ], [ 4, 3 ], [ 4, 5 ], [ 6, 5 ], [ 6, 7 ], [ 8, 2 ]

Relations
[ 4, 3, 8, 2 ]
[ 8, 2, 4, 3 ]
[ 3, 8, 2, 4 ]
[ 2, 4, 3, 8 ]

Cartan matrix
[1 1 1 1 1 0 0 0]
[0 1 1 1 1 0 0 0]
[0 1 1 0 0 0 0 1]
[0 0 1 1 1 0 0 1]
[0 0 0 0 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 0 1 1 0 0 1]

Good mutations
vertex  1 -> Algebra  520   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  845   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  810   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  446   permutation [ 1, 2, 4, 8, 5, 6, 7, 3 ]
vertex  6 -> Algebra  118   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  358   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
-------------------------

Algebra  362

Quiver
[ 1, 4 ], [ 2, 1 ], [ 2, 8 ], [ 3, 8 ], [ 4, 2 ], [ 4, 3 ], [ 4, 5 ], [ 5, 6 ], [ 7, 6 ], [ 8, 4 ]

Relations
[ 4, 2, 1 ]
[ 1, 4, 2 ]
[ 8, 4, 2 ]
[ 8, 4, 3 ]
[ 3, 8, 4 ]
[ 2, 1, 4 ] - [ 2, 8, 4 ]
[ 4, 2, 8 ] - [ 4, 3, 8 ]

Cartan matrix
[1 0 1 1 1 1 0 0]
[1 1 0 1 1 1 0 1]
[0 0 1 0 0 0 0 1]
[0 1 1 1 1 1 0 1]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 0 1 1 1 0 1]

Good mutations
vertex  1 -> Algebra  846   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  118   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  433   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
vertex  4 -> Algebra  847   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  845   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  119   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  326   permutation [ 1, 8, 3, 4, 5, 6, 7, 2 ]
-------------------------

Algebra  363

Quiver
[ 1, 2 ], [ 2, 8 ], [ 3, 8 ], [ 4, 1 ], [ 4, 3 ], [ 4, 5 ], [ 5, 6 ], [ 6, 7 ], [ 8, 4 ]

Relations
[ 2, 8, 4, 1 ]
[ 8, 4, 1, 2 ]
[ 8, 4, 3 ]
[ 1, 2, 8, 4 ]
[ 3, 8, 4 ]
[ 4, 1, 2, 8 ] - [ 4, 3, 8 ]

Cartan matrix
[1 1 0 0 0 0 0 1]
[0 1 0 1 1 1 1 1]
[0 0 1 0 0 0 0 1]
[1 1 1 1 1 1 1 1]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[1 0 0 1 1 1 1 1]

Good mutations
vertex  1 -> Algebra  119   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  195   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  848   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  846   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  364

Quiver
[ 1, 3 ], [ 1, 5 ], [ 2, 4 ], [ 3, 4 ], [ 4, 1 ], [ 4, 8 ], [ 5, 4 ], [ 5, 6 ], [ 6, 7 ], [ 8, 5 ]

Relations
[ 3, 4, 1 ]
[ 5, 4, 1 ]
[ 4, 1, 3 ]
[ 8, 5, 4 ]
[ 5, 4, 8 ]
[ 1, 3, 4 ] - [ 1, 5, 4 ]
[ 4, 1, 5 ] - [ 4, 8, 5 ]

Cartan matrix
[1 0 1 1 1 1 1 0]
[1 1 0 1 1 1 1 1]
[0 0 1 1 0 0 0 1]
[1 0 0 1 1 1 1 1]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 1 1 1 1]

Good mutations
vertex  1 -> Algebra  849   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  342   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  3 -> Algebra  850   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  119   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  847   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  759   permutation [ 1, 4, 3, 8, 5, 6, 7, 2 ]
-------------------------

Algebra  372

Quiver
[ 1, 2 ], [ 2, 6 ], [ 2, 8 ], [ 3, 4 ], [ 3, 5 ], [ 4, 8 ], [ 5, 2 ], [ 6, 5 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 6, 5, 2 ]
[ 8, 3, 5, 2 ]
[ 4, 8, 3 ]
[ 5, 2, 8, 3 ]
[ 8, 3, 4 ]
[ 5, 2, 6 ]
[ 2, 6, 5 ] - [ 2, 8, 3, 5 ]
[ 3, 4, 8 ] - [ 3, 5, 2, 8 ]

Cartan matrix
[1 1 1 0 1 1 0 1]
[0 1 1 0 1 1 0 1]
[0 1 1 1 1 0 0 1]
[0 0 0 1 0 0 0 1]
[0 1 0 0 1 0 0 1]
[0 0 0 0 1 1 0 0]
[0 0 0 0 1 1 1 0]
[0 0 1 0 1 0 0 1]

Good mutations
vertex  1 -> Algebra  529   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  382   permutation [ 1, 2, 5, 4, 3, 6, 7, 8 ]
vertex  5 -> Algebra  123   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  121   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  874   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  373

Quiver
[ 1, 2 ], [ 2, 3 ], [ 2, 6 ], [ 3, 5 ], [ 3, 8 ], [ 5, 2 ], [ 6, 5 ], [ 6, 7 ], [ 8, 2 ], [ 8, 4 ]

Relations
[ 6, 5, 2 ]
[ 5, 2, 3 ]
[ 8, 2, 3 ]
[ 5, 2, 6 ]
[ 2, 3, 8 ]
[ 3, 5, 2 ] - [ 3, 8, 2 ]
[ 2, 3, 5 ] - [ 2, 6, 5 ]

Cartan matrix
[1 1 1 0 1 1 1 0]
[0 1 1 0 1 1 1 0]
[0 1 1 1 1 0 0 1]
[0 0 0 1 0 0 0 0]
[0 1 0 0 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 0 1 0 1 1 1]

Good mutations
vertex  1 -> Algebra  530   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  875   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  876   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  802   permutation [ 1, 2, 8, 3, 5, 6, 7, 4 ]
vertex  5 -> Algebra  124   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  874   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  121   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  375

Quiver
[ 1, 2 ], [ 2, 5 ], [ 2, 8 ], [ 3, 2 ], [ 3, 4 ], [ 4, 8 ], [ 5, 3 ], [ 6, 7 ], [ 7, 5 ], [ 8, 3 ]

Relations
[ 5, 3, 2 ]
[ 8, 3, 2 ]
[ 4, 8, 3 ]
[ 8, 3, 4 ]
[ 3, 2, 5 ]
[ 2, 5, 3 ] - [ 2, 8, 3 ]
[ 3, 2, 8 ] - [ 3, 4, 8 ]

Cartan matrix
[1 1 1 0 1 0 0 1]
[0 1 1 0 1 0 0 1]
[0 1 1 1 0 0 0 1]
[0 0 0 1 0 0 0 1]
[0 0 1 1 1 0 0 0]
[0 0 1 1 1 1 1 0]
[0 0 1 1 1 0 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  532   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  338   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  6 -> Algebra  377   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra  880   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  377

Quiver
[ 1, 2 ], [ 2, 5 ], [ 2, 8 ], [ 3, 2 ], [ 3, 4 ], [ 4, 8 ], [ 5, 3 ], [ 6, 5 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 5, 3, 2 ]
[ 8, 3, 2 ]
[ 4, 8, 3 ]
[ 8, 3, 4 ]
[ 3, 2, 5 ]
[ 2, 5, 3 ] - [ 2, 8, 3 ]
[ 3, 2, 8 ] - [ 3, 4, 8 ]

Cartan matrix
[1 1 1 0 1 0 0 1]
[0 1 1 0 1 0 0 1]
[0 1 1 1 0 0 0 1]
[0 0 0 1 0 0 0 1]
[0 0 1 1 1 0 0 0]
[0 0 1 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  534   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  340   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  6 -> Algebra  123   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  375   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra  883   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  378

Quiver
[ 1, 2 ], [ 2, 5 ], [ 3, 8 ], [ 5, 3 ], [ 5, 6 ], [ 7, 6 ], [ 8, 2 ], [ 8, 4 ]

Relations
[ 5, 3, 8, 2 ]
[ 8, 2, 5, 3 ]
[ 3, 8, 2, 5 ]
[ 2, 5, 3, 8 ]

Cartan matrix
[1 1 1 0 1 1 0 0]
[0 1 1 0 1 1 0 0]
[0 1 1 1 0 0 0 1]
[0 0 0 1 0 0 0 0]
[0 0 1 1 1 1 0 1]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 1 0 1 1 1 0 1]

Good mutations
vertex  1 -> Algebra  535   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  884   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  812   permutation [ 1, 2, 8, 3, 5, 6, 7, 4 ]
vertex  5 -> Algebra  874   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  883   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  124   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  123   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  379

Quiver
[ 1, 5 ], [ 2, 1 ], [ 2, 8 ], [ 3, 8 ], [ 5, 2 ], [ 5, 3 ], [ 5, 6 ], [ 6, 7 ], [ 8, 4 ], [ 8, 5 ]

Relations
[ 5, 2, 1 ]
[ 1, 5, 2 ]
[ 8, 5, 2 ]
[ 8, 5, 3 ]
[ 3, 8, 5 ]
[ 2, 1, 5 ] - [ 2, 8, 5 ]
[ 5, 2, 8 ] - [ 5, 3, 8 ]

Cartan matrix
[1 0 1 0 1 1 1 0]
[1 1 0 1 1 1 1 1]
[0 0 1 1 0 0 0 1]
[0 0 0 1 0 0 0 0]
[0 1 1 1 1 1 1 1]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 1 1 1 1 1]

Good mutations
vertex  1 -> Algebra  885   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  124   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  399   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
vertex  4 -> Algebra  815   permutation [ 1, 2, 8, 3, 5, 6, 7, 4 ]
vertex  5 -> Algebra  886   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  884   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  381

Quiver
[ 1, 2 ], [ 2, 7 ], [ 2, 8 ], [ 3, 5 ], [ 3, 6 ], [ 4, 5 ], [ 5, 8 ], [ 6, 2 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 7, 6, 2 ]
[ 8, 3, 6, 2 ]
[ 5, 8, 3 ]
[ 6, 2, 8, 3 ]
[ 8, 3, 5 ]
[ 6, 2, 7 ]
[ 2, 7, 6 ] - [ 2, 8, 3, 6 ]
[ 3, 5, 8 ] - [ 3, 6, 2, 8 ]

Cartan matrix
[1 1 1 0 0 1 1 1]
[0 1 1 0 0 1 1 1]
[0 1 1 0 1 1 0 1]
[0 0 0 1 1 0 0 1]
[0 0 0 0 1 0 0 1]
[0 1 0 0 0 1 0 1]
[0 0 0 0 0 1 1 0]
[0 0 1 0 0 1 0 1]

Good mutations
vertex  1 -> Algebra  538   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  384   permutation [ 1, 2, 6, 4, 5, 3, 7, 8 ]
vertex  4 -> Algebra  402   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  125   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  893   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  382

Quiver
[ 1, 2 ], [ 2, 6 ], [ 2, 8 ], [ 3, 2 ], [ 3, 5 ], [ 4, 5 ], [ 5, 8 ], [ 6, 3 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 6, 3, 2 ]
[ 8, 3, 2 ]
[ 5, 8, 3 ]
[ 8, 3, 5 ]
[ 3, 2, 6 ]
[ 2, 6, 3 ] - [ 2, 8, 3 ]
[ 3, 2, 8 ] - [ 3, 5, 8 ]

Cartan matrix
[1 1 1 0 0 1 0 1]
[0 1 1 0 0 1 0 1]
[0 1 1 0 1 0 0 1]
[0 0 0 1 1 0 0 1]
[0 0 0 0 1 0 0 1]
[0 0 1 0 1 1 0 0]
[0 0 1 0 1 1 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  539   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  403   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  5 -> Algebra  372   permutation [ 1, 2, 5, 4, 3, 6, 7, 8 ]
vertex  7 -> Algebra  125   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  895   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  383

Quiver
[ 1, 2 ], [ 2, 6 ], [ 3, 8 ], [ 4, 5 ], [ 6, 3 ], [ 6, 7 ], [ 8, 2 ], [ 8, 5 ]

Relations
[ 6, 3, 8, 2 ]
[ 8, 2, 6, 3 ]
[ 3, 8, 2, 6 ]
[ 2, 6, 3, 8 ]

Cartan matrix
[1 1 1 0 0 1 1 0]
[0 1 1 0 0 1 1 0]
[0 1 1 0 1 0 0 1]
[0 0 0 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[0 0 1 0 1 1 1 1]
[0 0 0 0 0 0 1 0]
[0 1 0 0 1 1 1 1]

Good mutations
vertex  1 -> Algebra  540   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  811   permutation [ 2, 6, 1, 7, 8, 5, 4, 3 ]
vertex  4 -> Algebra  404   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  5 -> Algebra  876   permutation [ 1, 2, 8, 4, 3, 6, 7, 5 ]
vertex  6 -> Algebra  893   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  895   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  125   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  384

Quiver
[ 1, 2 ], [ 2, 7 ], [ 2, 8 ], [ 3, 2 ], [ 3, 6 ], [ 4, 5 ], [ 5, 6 ], [ 6, 8 ], [ 7, 3 ], [ 8, 3 ]

Relations
[ 7, 3, 2 ]
[ 8, 3, 2 ]
[ 6, 8, 3 ]
[ 8, 3, 6 ]
[ 3, 2, 7 ]
[ 2, 7, 3 ] - [ 2, 8, 3 ]
[ 3, 2, 8 ] - [ 3, 6, 8 ]

Cartan matrix
[1 1 1 0 0 0 1 1]
[0 1 1 0 0 0 1 1]
[0 1 1 0 0 1 0 1]
[0 0 0 1 1 1 0 1]
[0 0 0 0 1 1 0 1]
[0 0 0 0 0 1 0 1]
[0 0 1 0 0 1 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  541   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  405   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  381   permutation [ 1, 2, 6, 4, 5, 3, 7, 8 ]
vertex  7 -> Algebra  651   permutation [ 3, 1, 2, 8, 6, 4, 5, 7 ]
vertex  8 -> Algebra  668   permutation [ 3, 1, 2, 8, 6, 4, 5, 7 ]
-------------------------

Algebra  399

Quiver
[ 1, 5 ], [ 2, 1 ], [ 2, 3 ], [ 3, 4 ], [ 3, 8 ], [ 5, 2 ], [ 5, 6 ], [ 6, 7 ], [ 8, 5 ]

Relations
[ 5, 2, 1 ]
[ 1, 5, 2 ]
[ 3, 8, 5, 2 ]
[ 8, 5, 2, 3 ]
[ 5, 2, 3, 8 ]
[ 2, 1, 5 ] - [ 2, 3, 8, 5 ]

Cartan matrix
[1 0 0 0 1 1 1 0]
[1 1 1 1 1 1 1 1]
[0 0 1 1 1 1 1 1]
[0 0 0 1 0 0 0 0]
[0 1 1 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 0 0 1 1 1 1]

Good mutations
vertex  4 -> Algebra  437   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra  912   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  909   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  379   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
-------------------------

Algebra  402

Quiver
[ 1, 2 ], [ 2, 7 ], [ 2, 8 ], [ 3, 4 ], [ 3, 6 ], [ 4, 5 ], [ 4, 8 ], [ 6, 2 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 7, 6, 2 ]
[ 8, 3, 6, 2 ]
[ 4, 8, 3 ]
[ 6, 2, 8, 3 ]
[ 8, 3, 4 ]
[ 6, 2, 7 ]
[ 2, 7, 6 ] - [ 2, 8, 3, 6 ]
[ 3, 4, 8 ] - [ 3, 6, 2, 8 ]

Cartan matrix
[1 1 1 0 0 1 1 1]
[0 1 1 0 0 1 1 1]
[0 1 1 1 1 1 0 1]
[0 0 0 1 1 0 0 1]
[0 0 0 0 1 0 0 0]
[0 1 0 0 0 1 0 1]
[0 0 0 0 0 1 1 0]
[0 0 1 0 0 1 0 1]

Good mutations
vertex  1 -> Algebra  559   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  405   permutation [ 1, 2, 6, 4, 5, 3, 7, 8 ]
vertex  5 -> Algebra  381   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  135   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  501   permutation [ 6, 2, 1, 7, 8, 4, 5, 3 ]
-------------------------

Algebra  403

Quiver
[ 1, 2 ], [ 2, 6 ], [ 2, 8 ], [ 3, 2 ], [ 3, 4 ], [ 4, 5 ], [ 4, 8 ], [ 6, 3 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 6, 3, 2 ]
[ 8, 3, 2 ]
[ 4, 8, 3 ]
[ 8, 3, 4 ]
[ 3, 2, 6 ]
[ 2, 6, 3 ] - [ 2, 8, 3 ]
[ 3, 2, 8 ] - [ 3, 4, 8 ]

Cartan matrix
[1 1 1 0 0 1 0 1]
[0 1 1 0 0 1 0 1]
[0 1 1 1 1 0 0 1]
[0 0 0 1 1 0 0 1]
[0 0 0 0 1 0 0 0]
[0 0 1 1 1 1 0 0]
[0 0 1 1 1 1 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  560   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  382   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  7 -> Algebra  135   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  849   permutation [ 2, 7, 1, 6, 8, 4, 5, 3 ]
-------------------------

Algebra  404

Quiver
[ 1, 2 ], [ 2, 6 ], [ 3, 8 ], [ 4, 5 ], [ 6, 3 ], [ 6, 7 ], [ 8, 2 ], [ 8, 4 ]

Relations
[ 6, 3, 8, 2 ]
[ 8, 2, 6, 3 ]
[ 3, 8, 2, 6 ]
[ 2, 6, 3, 8 ]

Cartan matrix
[1 1 1 0 0 1 1 0]
[0 1 1 0 0 1 1 0]
[0 1 1 1 1 0 0 1]
[0 0 0 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[0 0 1 1 1 1 1 1]
[0 0 0 0 0 0 1 0]
[0 1 0 1 1 1 1 1]

Good mutations
vertex  1 -> Algebra  561   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  342   permutation [ 2, 6, 1, 7, 8, 4, 5, 3 ]
vertex  5 -> Algebra  383   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  501   permutation [ 6, 2, 1, 7, 8, 4, 5, 3 ]
vertex  7 -> Algebra  849   permutation [ 2, 7, 1, 6, 8, 4, 5, 3 ]
vertex  8 -> Algebra  135   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  405

Quiver
[ 1, 2 ], [ 2, 7 ], [ 2, 8 ], [ 3, 2 ], [ 3, 6 ], [ 4, 5 ], [ 4, 6 ], [ 6, 8 ], [ 7, 3 ], [ 8, 3 ]

Relations
[ 7, 3, 2 ]
[ 8, 3, 2 ]
[ 6, 8, 3 ]
[ 8, 3, 6 ]
[ 3, 2, 7 ]
[ 2, 7, 3 ] - [ 2, 8, 3 ]
[ 3, 2, 8 ] - [ 3, 6, 8 ]

Cartan matrix
[1 1 1 0 0 0 1 1]
[0 1 1 0 0 0 1 1]
[0 1 1 0 0 1 0 1]
[0 0 0 1 1 1 0 1]
[0 0 0 0 1 0 0 0]
[0 0 0 0 0 1 0 1]
[0 0 1 0 0 1 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  562   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  411   permutation [ 1, 2, 3, 6, 5, 4, 7, 8 ]
vertex  5 -> Algebra  384   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  402   permutation [ 1, 2, 6, 4, 5, 3, 7, 8 ]
vertex  7 -> Algebra  652   permutation [ 3, 1, 2, 8, 6, 4, 5, 7 ]
vertex  8 -> Algebra  671   permutation [ 3, 1, 2, 8, 6, 4, 5, 7 ]
-------------------------

Algebra  411

Quiver
[ 1, 2 ], [ 2, 7 ], [ 2, 8 ], [ 3, 2 ], [ 3, 4 ], [ 4, 6 ], [ 4, 8 ], [ 5, 6 ], [ 7, 3 ], [ 8, 3 ]

Relations
[ 7, 3, 2 ]
[ 8, 3, 2 ]
[ 4, 8, 3 ]
[ 8, 3, 4 ]
[ 3, 2, 7 ]
[ 2, 7, 3 ] - [ 2, 8, 3 ]
[ 3, 2, 8 ] - [ 3, 4, 8 ]

Cartan matrix
[1 1 1 0 0 0 1 1]
[0 1 1 0 0 0 1 1]
[0 1 1 1 0 1 0 1]
[0 0 0 1 0 1 0 1]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 1 1 0 1 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  568   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  261   permutation [ 3, 1, 2, 8, 4, 6, 5, 7 ]
vertex  6 -> Algebra  405   permutation [ 1, 2, 3, 6, 5, 4, 7, 8 ]
vertex  7 -> Algebra  260   permutation [ 3, 1, 2, 8, 4, 6, 5, 7 ]
vertex  8 -> Algebra  270   permutation [ 3, 1, 2, 8, 4, 6, 5, 7 ]
-------------------------

Algebra  433

Quiver
[ 1, 4 ], [ 2, 1 ], [ 2, 3 ], [ 3, 8 ], [ 4, 2 ], [ 4, 5 ], [ 5, 6 ], [ 7, 6 ], [ 8, 4 ]

Relations
[ 4, 2, 1 ]
[ 1, 4, 2 ]
[ 3, 8, 4, 2 ]
[ 8, 4, 2, 3 ]
[ 4, 2, 3, 8 ]
[ 2, 1, 4 ] - [ 2, 3, 8, 4 ]

Cartan matrix
[1 0 0 1 1 1 0 0]
[1 1 1 1 1 1 0 1]
[0 0 1 1 1 1 0 1]
[0 1 1 1 1 1 0 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 1 0 1 1 1 0 1]

Good mutations
vertex  3 -> Algebra  305   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  948   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  523   permutation [ 1, 4, 2, 3, 5, 6, 7, 8 ]
vertex  7 -> Algebra  154   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  362   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
-------------------------

Algebra  436

Quiver
[ 1, 5 ], [ 2, 3 ], [ 2, 4 ], [ 3, 8 ], [ 4, 1 ], [ 4, 8 ], [ 5, 4 ], [ 5, 6 ], [ 6, 7 ], [ 8, 2 ], [ 8, 5 ]

Relations
[ 5, 4, 1 ]
[ 3, 8, 2 ]
[ 4, 8, 2 ]
[ 8, 2, 3 ]
[ 1, 5, 4 ]
[ 5, 4, 8 ]
[ 8, 2, 4 ] - [ 8, 5, 4 ]
[ 4, 1, 5 ] - [ 4, 8, 5 ]
[ 2, 3, 8 ] - [ 2, 4, 8 ]

Cartan matrix
[1 0 0 0 1 1 1 0]
[1 1 1 1 1 1 1 1]
[0 0 1 0 1 1 1 1]
[1 0 0 1 1 1 1 1]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 0 1 1 1 1 1]

Good mutations
vertex  2 -> Algebra  437   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  4 -> Algebra  154   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  948   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  850   permutation [ 1, 2, 4, 8, 5, 6, 7, 3 ]
-------------------------

Algebra  437

Quiver
[ 1, 5 ], [ 2, 1 ], [ 2, 4 ], [ 3, 4 ], [ 4, 8 ], [ 5, 2 ], [ 5, 6 ], [ 6, 7 ], [ 8, 5 ]

Relations
[ 5, 2, 1 ]
[ 1, 5, 2 ]
[ 4, 8, 5, 2 ]
[ 8, 5, 2, 4 ]
[ 5, 2, 4, 8 ]
[ 2, 1, 5 ] - [ 2, 4, 8, 5 ]

Cartan matrix
[1 0 0 0 1 1 1 0]
[1 1 0 1 1 1 1 1]
[0 0 1 1 1 1 1 1]
[0 0 0 1 1 1 1 1]
[0 1 0 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 0 0 1 1 1 1]

Good mutations
vertex  3 -> Algebra  399   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  4 -> Algebra  436   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  5 -> Algebra  955   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  949   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  815   permutation [ 1, 2, 4, 8, 5, 6, 7, 3 ]
-------------------------

Algebra  446

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 8 ], [ 4, 2 ], [ 5, 3 ], [ 5, 6 ], [ 6, 7 ], [ 8, 4 ]

Relations
[ 3, 8, 4, 2 ]
[ 8, 4, 2, 3 ]
[ 2, 3, 8, 4 ]
[ 4, 2, 3, 8 ]

Cartan matrix
[1 1 1 0 0 0 0 1]
[0 1 1 0 0 0 0 1]
[0 0 1 1 0 0 0 1]
[0 1 1 1 0 0 0 0]
[0 0 1 1 1 1 1 1]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 0 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra  602   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  526   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  456   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
vertex  5 -> Algebra  361   permutation [ 1, 2, 8, 3, 5, 6, 7, 4 ]
vertex  7 -> Algebra  841   permutation [ 1, 2, 8, 3, 5, 7, 6, 4 ]
-------------------------

Algebra  456

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 4 ], [ 3, 8 ], [ 4, 2 ], [ 5, 3 ], [ 5, 6 ], [ 6, 7 ], [ 8, 2 ], [ 8, 5 ]

Relations
[ 4, 2, 3 ]
[ 2, 3, 4 ]
[ 3, 8, 5 ]
[ 2, 3, 8 ]
[ 5, 3, 8 ]
[ 3, 4, 2 ] - [ 3, 8, 2 ]
[ 8, 2, 3 ] - [ 8, 5, 3 ]

Cartan matrix
[1 1 1 0 0 0 0 0]
[0 1 1 0 0 0 0 0]
[0 1 1 1 0 0 0 1]
[0 1 0 1 0 0 0 0]
[0 0 1 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 1 0 1 1 1 1]

Good mutations
vertex  1 -> Algebra  612   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  556   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  476   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra  971   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  970   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  446   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
-------------------------

Algebra  476

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 4 ], [ 4, 8 ], [ 5, 4 ], [ 5, 6 ], [ 6, 7 ], [ 8, 2 ], [ 8, 5 ]

Relations
[ 3, 4, 8, 2 ]
[ 4, 8, 2, 3 ]
[ 4, 8, 5 ]
[ 2, 3, 4, 8 ]
[ 5, 4, 8 ]
[ 8, 2, 3, 4 ] - [ 8, 5, 4 ]

Cartan matrix
[1 1 1 1 0 0 0 0]
[0 1 1 1 0 0 0 0]
[0 0 1 1 0 0 0 1]
[0 1 0 1 0 0 0 1]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 1 1 1 1 1 1]

Good mutations
vertex  1 -> Algebra  632   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  592   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  456   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  7 -> Algebra  840   permutation [ 1, 2, 4, 8, 5, 7, 6, 3 ]
-------------------------

Algebra  488

Quiver
[ 1, 2 ], [ 2, 4 ], [ 2, 5 ], [ 3, 4 ], [ 4, 1 ], [ 4, 8 ], [ 6, 5 ], [ 6, 7 ], [ 8, 2 ], [ 8, 3 ]

Relations
[ 2, 4, 1 ]
[ 4, 8, 3 ]
[ 1, 2, 4 ]
[ 2, 4, 8 ]
[ 3, 4, 8 ]
[ 4, 1, 2 ] - [ 4, 8, 2 ]
[ 8, 2, 4 ] - [ 8, 3, 4 ]

Cartan matrix
[1 1 0 0 1 0 0 0]
[0 1 0 1 1 0 0 0]
[1 0 1 1 0 0 0 0]
[1 1 0 1 1 0 0 1]
[0 0 0 0 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 1 1 1 0 0 1]

Good mutations
vertex  1 -> Algebra  779   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  523   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra  181   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  305   permutation [ 1, 3, 4, 2, 5, 6, 7, 8 ]
vertex  7 -> Algebra  731   permutation [ 1, 3, 4, 2, 5, 7, 6, 8 ]
vertex  8 -> Algebra  671   permutation [ 1, 3, 8, 2, 5, 6, 7, 4 ]
-------------------------

Algebra  490

Quiver
[ 1, 2 ], [ 2, 4 ], [ 3, 4 ], [ 4, 1 ], [ 4, 8 ], [ 5, 2 ], [ 5, 6 ], [ 7, 6 ], [ 8, 2 ], [ 8, 3 ]

Relations
[ 2, 4, 1 ]
[ 4, 8, 3 ]
[ 1, 2, 4 ]
[ 2, 4, 8 ]
[ 3, 4, 8 ]
[ 4, 1, 2 ] - [ 4, 8, 2 ]
[ 8, 2, 4 ] - [ 8, 3, 4 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 1 0 0 0 0]
[1 0 1 1 0 0 0 0]
[1 1 0 1 0 0 0 1]
[0 1 0 1 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 1 1 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra  781   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  184   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  525   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra  731   permutation [ 1, 3, 4, 2, 5, 7, 6, 8 ]
vertex  6 -> Algebra  992   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  181   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  993   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  491

Quiver
[ 1, 2 ], [ 2, 8 ], [ 3, 8 ], [ 4, 1 ], [ 5, 2 ], [ 5, 6 ], [ 6, 7 ], [ 8, 4 ]

Relations
[ 2, 8, 4, 1 ]
[ 8, 4, 1, 2 ]
[ 1, 2, 8, 4 ]
[ 4, 1, 2, 8 ]

Cartan matrix
[1 1 0 0 0 0 0 1]
[0 1 0 1 0 0 0 1]
[1 0 1 1 0 0 0 1]
[1 1 0 1 0 0 0 0]
[0 1 0 1 1 1 1 1]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[1 0 0 1 0 0 0 1]

Good mutations
vertex  2 -> Algebra  501   permutation [ 1, 8, 3, 4, 5, 6, 7, 2 ]
vertex  3 -> Algebra  994   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  671   permutation [ 1, 3, 8, 2, 5, 6, 7, 4 ]
vertex  7 -> Algebra  993   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  181   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  497

Quiver
[ 2, 1 ], [ 2, 5 ], [ 2, 8 ], [ 3, 4 ], [ 4, 2 ], [ 5, 4 ], [ 6, 7 ], [ 7, 5 ], [ 8, 3 ]

Relations
[ 5, 4, 2 ]
[ 8, 3, 4, 2 ]
[ 4, 2, 8, 3 ]
[ 4, 2, 5 ]
[ 3, 4, 2, 8 ]
[ 2, 5, 4 ] - [ 2, 8, 3, 4 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 1 1 0 0 1]
[1 1 1 1 0 0 0 0]
[1 1 0 1 0 0 0 1]
[0 0 0 1 1 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 1 1 0 1 0]
[0 0 1 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra  338   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  990   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  532   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  6 -> Algebra  499   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra 1005   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  499

Quiver
[ 2, 1 ], [ 2, 5 ], [ 2, 8 ], [ 3, 4 ], [ 4, 2 ], [ 5, 4 ], [ 6, 5 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 5, 4, 2 ]
[ 8, 3, 4, 2 ]
[ 4, 2, 8, 3 ]
[ 4, 2, 5 ]
[ 3, 4, 2, 8 ]
[ 2, 5, 4 ] - [ 2, 8, 3, 4 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 1 1 0 0 1]
[1 1 1 1 0 0 0 0]
[1 1 0 1 0 0 0 1]
[0 0 0 1 1 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 1 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra  340   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  992   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  534   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  6 -> Algebra  184   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  497   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra 1009   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  500

Quiver
[ 2, 1 ], [ 2, 3 ], [ 2, 5 ], [ 3, 4 ], [ 3, 8 ], [ 4, 2 ], [ 5, 4 ], [ 5, 6 ], [ 7, 6 ], [ 8, 2 ]

Relations
[ 5, 4, 2 ]
[ 4, 2, 3 ]
[ 8, 2, 3 ]
[ 4, 2, 5 ]
[ 2, 3, 8 ]
[ 3, 4, 2 ] - [ 3, 8, 2 ]
[ 2, 3, 4 ] - [ 2, 5, 4 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 1 1 1 0 0]
[1 1 1 1 0 0 0 1]
[1 1 0 1 0 0 0 0]
[0 0 0 1 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[1 1 0 0 1 1 0 1]

Good mutations
vertex  1 -> Algebra  341   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  893   permutation [ 3, 2, 8, 7, 6, 1, 4, 5 ]
vertex  3 -> Algebra 1010   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  194   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra 1009   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  185   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  184   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  501

Quiver
[ 1, 2 ], [ 2, 4 ], [ 2, 8 ], [ 3, 2 ], [ 4, 1 ], [ 5, 2 ], [ 5, 6 ], [ 6, 7 ], [ 8, 1 ], [ 8, 5 ]

Relations
[ 4, 1, 2 ]
[ 1, 2, 4 ]
[ 2, 8, 5 ]
[ 1, 2, 8 ]
[ 5, 2, 8 ]
[ 2, 4, 1 ] - [ 2, 8, 1 ]
[ 8, 1, 2 ] - [ 8, 5, 2 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[1 1 0 1 0 0 0 1]
[1 1 1 1 0 0 0 1]
[1 0 0 1 0 0 0 0]
[0 1 0 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 0 0 1 1 1 1]

Good mutations
vertex  1 -> Algebra  404   permutation [ 3, 2, 8, 6, 7, 1, 4, 5 ]
vertex  2 -> Algebra  185   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1011   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  522   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  5 -> Algebra  402   permutation [ 3, 2, 8, 6, 7, 1, 4, 5 ]
vertex  7 -> Algebra  893   permutation [ 3, 2, 8, 7, 6, 1, 4, 5 ]
vertex  8 -> Algebra  491   permutation [ 1, 8, 3, 4, 5, 6, 7, 2 ]
-------------------------

Algebra  502

Quiver
[ 2, 1 ], [ 2, 5 ], [ 3, 2 ], [ 4, 3 ], [ 5, 4 ], [ 5, 6 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 5, 4, 3, 2 ]
[ 2, 5, 4, 3 ]
[ 3, 2, 5, 4 ]
[ 4, 3, 2, 5 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 0 1 1 1 1 0]
[1 1 1 0 1 1 1 0]
[1 1 1 1 0 0 0 0]
[0 0 1 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 1 0 1 1 1 1]

Good mutations
vertex  1 -> Algebra  343   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1012   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  185   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1001   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1010   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  200   permutation [ 1, 2, 4, 8, 5, 6, 7, 3 ]
-------------------------

Algebra  517

Quiver
[ 2, 1 ], [ 2, 4 ], [ 3, 8 ], [ 4, 3 ], [ 4, 5 ], [ 6, 7 ], [ 7, 5 ], [ 8, 2 ]

Relations
[ 4, 3, 8, 2 ]
[ 8, 2, 4, 3 ]
[ 3, 8, 2, 4 ]
[ 2, 4, 3, 8 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 1 1 0 0 0]
[1 1 1 0 0 0 0 1]
[0 0 1 1 1 0 0 1]
[0 0 0 0 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 1 0 1 0]
[1 1 0 1 1 0 0 1]

Good mutations
vertex  1 -> Algebra  358   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1036   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1005   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1035   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  520   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
-------------------------

Algebra  520

Quiver
[ 2, 1 ], [ 2, 4 ], [ 3, 8 ], [ 4, 3 ], [ 4, 5 ], [ 6, 5 ], [ 6, 7 ], [ 8, 2 ]

Relations
[ 4, 3, 8, 2 ]
[ 8, 2, 4, 3 ]
[ 3, 8, 2, 4 ]
[ 2, 4, 3, 8 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 1 1 0 0 0]
[1 1 1 0 0 0 0 1]
[0 0 1 1 1 0 0 1]
[0 0 0 0 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 0 1 1 0 0 1]

Good mutations
vertex  1 -> Algebra  361   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1038   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1009   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  602   permutation [ 2, 1, 4, 8, 5, 6, 7, 3 ]
vertex  6 -> Algebra  194   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  517   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
-------------------------

Algebra  521

Quiver
[ 1, 2 ], [ 2, 8 ], [ 3, 8 ], [ 4, 2 ], [ 4, 3 ], [ 4, 5 ], [ 5, 6 ], [ 7, 6 ], [ 8, 1 ], [ 8, 4 ]

Relations
[ 2, 8, 1 ]
[ 8, 4, 3 ]
[ 2, 8, 4 ]
[ 3, 8, 4 ]
[ 1, 2, 8 ]
[ 8, 1, 2 ] - [ 8, 4, 2 ]
[ 4, 2, 8 ] - [ 4, 3, 8 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 1]
[1 0 1 0 0 0 0 1]
[0 1 1 1 1 1 0 1]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[1 1 0 1 1 1 0 1]

Good mutations
vertex  1 -> Algebra  846   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  194   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  590   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
vertex  4 -> Algebra 1039   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra 1038   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  195   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  522

Quiver
[ 1, 2 ], [ 2, 4 ], [ 3, 4 ], [ 4, 8 ], [ 5, 4 ], [ 5, 6 ], [ 6, 7 ], [ 8, 1 ], [ 8, 5 ]

Relations
[ 2, 4, 8, 1 ]
[ 4, 8, 1, 2 ]
[ 4, 8, 5 ]
[ 1, 2, 4, 8 ]
[ 5, 4, 8 ]
[ 8, 1, 2, 4 ] - [ 8, 5, 4 ]

Cartan matrix
[1 1 0 1 0 0 0 0]
[0 1 0 1 0 0 0 1]
[1 0 1 1 0 0 0 1]
[1 0 0 1 0 0 0 1]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 0 1 1 1 1 1]

Good mutations
vertex  1 -> Algebra  848   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  501   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1040   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  195   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1039   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  523

Quiver
[ 1, 2 ], [ 2, 3 ], [ 2, 5 ], [ 3, 1 ], [ 3, 4 ], [ 4, 8 ], [ 6, 5 ], [ 6, 7 ], [ 8, 2 ]

Relations
[ 2, 3, 1 ]
[ 1, 2, 3 ]
[ 4, 8, 2, 3 ]
[ 8, 2, 3, 4 ]
[ 2, 3, 4, 8 ]
[ 3, 1, 2 ] - [ 3, 4, 8, 2 ]

Cartan matrix
[1 1 0 0 1 0 0 0]
[0 1 1 1 1 0 0 0]
[1 1 1 1 1 0 0 1]
[0 1 0 1 1 0 0 1]
[0 0 0 0 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 1 0 1 0 0 1]

Good mutations
vertex  2 -> Algebra  527   permutation [ 1, 5, 3, 4, 2, 6, 7, 8 ]
vertex  4 -> Algebra  488   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra  196   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  433   permutation [ 1, 3, 4, 2, 5, 6, 7, 8 ]
vertex  7 -> Algebra  941   permutation [ 1, 3, 4, 2, 5, 7, 6, 8 ]
vertex  8 -> Algebra  845   permutation [ 1, 3, 8, 2, 5, 6, 7, 4 ]
-------------------------

Algebra  525

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 1 ], [ 3, 4 ], [ 4, 8 ], [ 5, 2 ], [ 5, 6 ], [ 7, 6 ], [ 8, 2 ]

Relations
[ 2, 3, 1 ]
[ 1, 2, 3 ]
[ 4, 8, 2, 3 ]
[ 8, 2, 3, 4 ]
[ 2, 3, 4, 8 ]
[ 3, 1, 2 ] - [ 3, 4, 8, 2 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 1 1 0 0 0 0]
[1 1 1 1 0 0 0 1]
[0 1 0 1 0 0 0 1]
[0 1 1 1 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 1 1 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  199   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  490   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra  941   permutation [ 1, 3, 4, 2, 5, 7, 6, 8 ]
vertex  6 -> Algebra 1043   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  196   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1044   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  526

Quiver
[ 1, 2 ], [ 2, 3 ], [ 2, 8 ], [ 3, 1 ], [ 3, 4 ], [ 4, 2 ], [ 5, 2 ], [ 5, 6 ], [ 6, 7 ], [ 8, 4 ]

Relations
[ 2, 3, 1 ]
[ 8, 4, 2 ]
[ 1, 2, 3 ]
[ 4, 2, 3 ]
[ 4, 2, 8 ]
[ 3, 1, 2 ] - [ 3, 4, 2 ]
[ 2, 3, 4 ] - [ 2, 8, 4 ]

Cartan matrix
[1 1 0 0 0 0 0 1]
[0 1 1 1 0 0 0 1]
[1 1 1 1 0 0 0 0]
[0 1 0 1 0 0 0 0]
[0 1 1 1 1 1 1 1]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra  855   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  536   permutation [ 1, 8, 3, 4, 5, 6, 7, 2 ]
vertex  3 -> Algebra  446   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  994   permutation [ 1, 2, 8, 3, 5, 6, 7, 4 ]
vertex  5 -> Algebra  845   permutation [ 1, 3, 8, 2, 5, 6, 7, 4 ]
vertex  7 -> Algebra 1044   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  196   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  527

Quiver
[ 1, 2 ], [ 2, 5 ], [ 3, 4 ], [ 3, 5 ], [ 4, 8 ], [ 5, 1 ], [ 5, 8 ], [ 6, 2 ], [ 6, 7 ], [ 8, 2 ], [ 8, 3 ]

Relations
[ 2, 5, 1 ]
[ 4, 8, 3 ]
[ 5, 8, 3 ]
[ 8, 3, 4 ]
[ 1, 2, 5 ]
[ 2, 5, 8 ]
[ 5, 1, 2 ] - [ 5, 8, 2 ]
[ 8, 2, 5 ] - [ 8, 3, 5 ]
[ 3, 4, 8 ] - [ 3, 5, 8 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 1 0 0 0]
[1 1 1 1 1 0 0 1]
[0 1 0 1 0 0 0 1]
[1 1 0 0 1 0 0 1]
[0 1 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 1 0 1 0 0 1]

Good mutations
vertex  2 -> Algebra  197   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  537   permutation [ 1, 2, 5, 4, 3, 6, 7, 8 ]
vertex  5 -> Algebra  523   permutation [ 1, 5, 3, 4, 2, 6, 7, 8 ]
vertex  6 -> Algebra  948   permutation [ 1, 3, 4, 5, 2, 6, 7, 8 ]
vertex  7 -> Algebra 1045   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1046   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  529

Quiver
[ 2, 1 ], [ 2, 6 ], [ 2, 8 ], [ 3, 4 ], [ 3, 5 ], [ 4, 8 ], [ 5, 2 ], [ 6, 5 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 6, 5, 2 ]
[ 8, 3, 5, 2 ]
[ 4, 8, 3 ]
[ 5, 2, 8, 3 ]
[ 8, 3, 4 ]
[ 5, 2, 6 ]
[ 2, 6, 5 ] - [ 2, 8, 3, 5 ]
[ 3, 4, 8 ] - [ 3, 5, 2, 8 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 1 1 0 1]
[1 1 1 1 1 0 0 1]
[0 0 0 1 0 0 0 1]
[1 1 0 0 1 0 0 1]
[0 0 0 0 1 1 0 0]
[0 0 0 0 1 1 1 0]
[0 0 1 0 1 0 0 1]

Good mutations
vertex  1 -> Algebra  372   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1045   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  539   permutation [ 1, 2, 5, 4, 3, 6, 7, 8 ]
vertex  5 -> Algebra  199   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  197   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1051   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  530

Quiver
[ 2, 1 ], [ 2, 3 ], [ 2, 6 ], [ 3, 5 ], [ 3, 8 ], [ 5, 2 ], [ 6, 5 ], [ 6, 7 ], [ 8, 2 ], [ 8, 4 ]

Relations
[ 6, 5, 2 ]
[ 5, 2, 3 ]
[ 8, 2, 3 ]
[ 5, 2, 6 ]
[ 2, 3, 8 ]
[ 3, 5, 2 ] - [ 3, 8, 2 ]
[ 2, 3, 5 ] - [ 2, 6, 5 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 1 1 1 0]
[1 1 1 1 1 0 0 1]
[0 0 0 1 0 0 0 0]
[1 1 0 0 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 0 1 0 1 1 1]

Good mutations
vertex  1 -> Algebra  373   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1052   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1053   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1001   permutation [ 1, 2, 8, 3, 5, 6, 7, 4 ]
vertex  5 -> Algebra  200   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1051   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  197   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  532

Quiver
[ 2, 1 ], [ 2, 5 ], [ 2, 8 ], [ 3, 2 ], [ 3, 4 ], [ 4, 8 ], [ 5, 3 ], [ 6, 7 ], [ 7, 5 ], [ 8, 3 ]

Relations
[ 5, 3, 2 ]
[ 8, 3, 2 ]
[ 4, 8, 3 ]
[ 8, 3, 4 ]
[ 3, 2, 5 ]
[ 2, 5, 3 ] - [ 2, 8, 3 ]
[ 3, 2, 8 ] - [ 3, 4, 8 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 1 0 0 1]
[1 1 1 1 0 0 0 1]
[0 0 0 1 0 0 0 1]
[0 0 1 1 1 0 0 0]
[0 0 1 1 1 1 1 0]
[0 0 1 1 1 0 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  375   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1041   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  497   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  6 -> Algebra  534   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra 1057   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  534

Quiver
[ 2, 1 ], [ 2, 5 ], [ 2, 8 ], [ 3, 2 ], [ 3, 4 ], [ 4, 8 ], [ 5, 3 ], [ 6, 5 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 5, 3, 2 ]
[ 8, 3, 2 ]
[ 4, 8, 3 ]
[ 8, 3, 4 ]
[ 3, 2, 5 ]
[ 2, 5, 3 ] - [ 2, 8, 3 ]
[ 3, 2, 8 ] - [ 3, 4, 8 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 1 0 0 1]
[1 1 1 1 0 0 0 1]
[0 0 0 1 0 0 0 1]
[0 0 1 1 1 0 0 0]
[0 0 1 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  377   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1043   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  499   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  6 -> Algebra  199   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  532   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra 1060   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  535

Quiver
[ 2, 1 ], [ 2, 5 ], [ 3, 8 ], [ 5, 3 ], [ 5, 6 ], [ 7, 6 ], [ 8, 2 ], [ 8, 4 ]

Relations
[ 5, 3, 8, 2 ]
[ 8, 2, 5, 3 ]
[ 3, 8, 2, 5 ]
[ 2, 5, 3, 8 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 1 1 0 0]
[1 1 1 1 0 0 0 1]
[0 0 0 1 0 0 0 0]
[0 0 1 1 1 1 0 1]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[1 1 0 1 1 1 0 1]

Good mutations
vertex  1 -> Algebra  378   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1061   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1010   permutation [ 1, 2, 8, 3, 5, 6, 7, 4 ]
vertex  5 -> Algebra 1051   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra 1060   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  200   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  199   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  536

Quiver
[ 1, 2 ], [ 2, 8 ], [ 3, 8 ], [ 5, 2 ], [ 5, 3 ], [ 5, 6 ], [ 6, 7 ], [ 8, 1 ], [ 8, 4 ], [ 8, 5 ]

Relations
[ 2, 8, 1 ]
[ 8, 5, 3 ]
[ 2, 8, 5 ]
[ 3, 8, 5 ]
[ 1, 2, 8 ]
[ 8, 1, 2 ] - [ 8, 5, 2 ]
[ 5, 2, 8 ] - [ 5, 3, 8 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 1 0 0 0 1]
[1 0 1 1 0 0 0 1]
[0 0 0 1 0 0 0 0]
[0 1 1 1 1 1 1 1]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 0 1 1 1 1 1]

Good mutations
vertex  1 -> Algebra  885   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  200   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  556   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
vertex  4 -> Algebra 1012   permutation [ 1, 2, 8, 3, 5, 6, 7, 4 ]
vertex  5 -> Algebra 1062   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1061   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  526   permutation [ 1, 8, 3, 4, 5, 6, 7, 2 ]
-------------------------

Algebra  537

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 1 ], [ 3, 5 ], [ 4, 5 ], [ 5, 8 ], [ 6, 2 ], [ 6, 7 ], [ 8, 2 ]

Relations
[ 2, 3, 1 ]
[ 1, 2, 3 ]
[ 5, 8, 2, 3 ]
[ 8, 2, 3, 5 ]
[ 2, 3, 5, 8 ]
[ 3, 1, 2 ] - [ 3, 5, 8, 2 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 1 0 1 0 0 0]
[1 1 1 0 1 0 0 1]
[0 1 0 1 1 0 0 1]
[0 1 0 0 1 0 0 1]
[0 1 1 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 1 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  201   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  558   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  5 -> Algebra  527   permutation [ 1, 2, 5, 4, 3, 6, 7, 8 ]
vertex  6 -> Algebra  949   permutation [ 1, 3, 4, 5, 2, 6, 7, 8 ]
vertex  7 -> Algebra 1063   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1064   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  538

Quiver
[ 2, 1 ], [ 2, 7 ], [ 2, 8 ], [ 3, 5 ], [ 3, 6 ], [ 4, 5 ], [ 5, 8 ], [ 6, 2 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 7, 6, 2 ]
[ 8, 3, 6, 2 ]
[ 5, 8, 3 ]
[ 6, 2, 8, 3 ]
[ 8, 3, 5 ]
[ 6, 2, 7 ]
[ 2, 7, 6 ] - [ 2, 8, 3, 6 ]
[ 3, 5, 8 ] - [ 3, 6, 2, 8 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 0 1 1 1]
[1 1 1 0 1 1 0 1]
[0 0 0 1 1 0 0 1]
[0 0 0 0 1 0 0 1]
[1 1 0 0 0 1 0 1]
[0 0 0 0 0 1 1 0]
[0 0 1 0 0 1 0 1]

Good mutations
vertex  1 -> Algebra  381   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1065   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  541   permutation [ 1, 2, 6, 4, 5, 3, 7, 8 ]
vertex  4 -> Algebra  559   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  201   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1067   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  539

Quiver
[ 2, 1 ], [ 2, 6 ], [ 2, 8 ], [ 3, 2 ], [ 3, 5 ], [ 4, 5 ], [ 5, 8 ], [ 6, 3 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 6, 3, 2 ]
[ 8, 3, 2 ]
[ 5, 8, 3 ]
[ 8, 3, 5 ]
[ 3, 2, 6 ]
[ 2, 6, 3 ] - [ 2, 8, 3 ]
[ 3, 2, 8 ] - [ 3, 5, 8 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 0 1 0 1]
[1 1 1 0 1 0 0 1]
[0 0 0 1 1 0 0 1]
[0 0 0 0 1 0 0 1]
[0 0 1 0 1 1 0 0]
[0 0 1 0 1 1 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  382   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1063   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  560   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  5 -> Algebra  529   permutation [ 1, 2, 5, 4, 3, 6, 7, 8 ]
vertex  7 -> Algebra  201   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1069   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  540

Quiver
[ 2, 1 ], [ 2, 6 ], [ 3, 8 ], [ 4, 5 ], [ 6, 3 ], [ 6, 7 ], [ 8, 2 ], [ 8, 5 ]

Relations
[ 6, 3, 8, 2 ]
[ 8, 2, 6, 3 ]
[ 3, 8, 2, 6 ]
[ 2, 6, 3, 8 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 0 1 1 0]
[1 1 1 0 1 0 0 1]
[0 0 0 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[0 0 1 0 1 1 1 1]
[0 0 0 0 0 0 1 0]
[1 1 0 0 1 1 1 1]

Good mutations
vertex  1 -> Algebra  383   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1070   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  561   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  5 -> Algebra 1053   permutation [ 1, 2, 8, 4, 3, 6, 7, 5 ]
vertex  6 -> Algebra 1067   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1069   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  201   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  541

Quiver
[ 2, 1 ], [ 2, 7 ], [ 2, 8 ], [ 3, 2 ], [ 3, 6 ], [ 4, 5 ], [ 5, 6 ], [ 6, 8 ], [ 7, 3 ], [ 8, 3 ]

Relations
[ 7, 3, 2 ]
[ 8, 3, 2 ]
[ 6, 8, 3 ]
[ 8, 3, 6 ]
[ 3, 2, 7 ]
[ 2, 7, 3 ] - [ 2, 8, 3 ]
[ 3, 2, 8 ] - [ 3, 6, 8 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 0 0 1 1]
[1 1 1 0 0 1 0 1]
[0 0 0 1 1 1 0 1]
[0 0 0 0 1 1 0 1]
[0 0 0 0 0 1 0 1]
[0 0 1 0 0 1 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  384   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1071   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  562   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  538   permutation [ 1, 2, 6, 4, 5, 3, 7, 8 ]
vertex  7 -> Algebra  757   permutation [ 3, 2, 1, 8, 6, 4, 5, 7 ]
vertex  8 -> Algebra  774   permutation [ 3, 2, 1, 8, 6, 4, 5, 7 ]
-------------------------

Algebra  556

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 1 ], [ 3, 4 ], [ 3, 8 ], [ 5, 2 ], [ 5, 6 ], [ 6, 7 ], [ 8, 5 ]

Relations
[ 2, 3, 1 ]
[ 1, 2, 3 ]
[ 8, 5, 2, 3 ]
[ 2, 3, 8, 5 ]
[ 5, 2, 3, 8 ]
[ 3, 1, 2 ] - [ 3, 8, 5, 2 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 1 1 0 0 0 1]
[1 1 1 1 1 1 1 1]
[0 0 0 1 0 0 0 0]
[0 1 1 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 0 0 1 1 1 1]

Good mutations
vertex  3 -> Algebra  456   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  593   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1087   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1085   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  536   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
-------------------------

Algebra  558

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 1 ], [ 3, 4 ], [ 4, 5 ], [ 4, 8 ], [ 6, 2 ], [ 6, 7 ], [ 8, 2 ]

Relations
[ 2, 3, 1 ]
[ 1, 2, 3 ]
[ 4, 8, 2, 3 ]
[ 8, 2, 3, 4 ]
[ 2, 3, 4, 8 ]
[ 3, 1, 2 ] - [ 3, 4, 8, 2 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 1 1 1 0 0 0]
[1 1 1 1 1 0 0 1]
[0 1 0 1 1 0 0 1]
[0 0 0 0 1 0 0 0]
[0 1 1 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 1 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  211   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  537   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  909   permutation [ 1, 3, 4, 5, 2, 6, 7, 8 ]
vertex  7 -> Algebra 1090   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1091   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  559

Quiver
[ 2, 1 ], [ 2, 7 ], [ 2, 8 ], [ 3, 4 ], [ 3, 6 ], [ 4, 5 ], [ 4, 8 ], [ 6, 2 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 7, 6, 2 ]
[ 8, 3, 6, 2 ]
[ 4, 8, 3 ]
[ 6, 2, 8, 3 ]
[ 8, 3, 4 ]
[ 6, 2, 7 ]
[ 2, 7, 6 ] - [ 2, 8, 3, 6 ]
[ 3, 4, 8 ] - [ 3, 6, 2, 8 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 0 1 1 1]
[1 1 1 1 1 1 0 1]
[0 0 0 1 1 0 0 1]
[0 0 0 0 1 0 0 0]
[1 1 0 0 0 1 0 1]
[0 0 0 0 0 1 1 0]
[0 0 1 0 0 1 0 1]

Good mutations
vertex  1 -> Algebra  402   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1092   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  562   permutation [ 1, 2, 6, 4, 5, 3, 7, 8 ]
vertex  5 -> Algebra  538   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  211   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1011   permutation [ 6, 2, 1, 7, 8, 4, 5, 3 ]
-------------------------

Algebra  560

Quiver
[ 2, 1 ], [ 2, 6 ], [ 2, 8 ], [ 3, 2 ], [ 3, 4 ], [ 4, 5 ], [ 4, 8 ], [ 6, 3 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 6, 3, 2 ]
[ 8, 3, 2 ]
[ 4, 8, 3 ]
[ 8, 3, 4 ]
[ 3, 2, 6 ]
[ 2, 6, 3 ] - [ 2, 8, 3 ]
[ 3, 2, 8 ] - [ 3, 4, 8 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 0 1 0 1]
[1 1 1 1 1 0 0 1]
[0 0 0 1 1 0 0 1]
[0 0 0 0 1 0 0 0]
[0 0 1 1 1 1 0 0]
[0 0 1 1 1 1 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  403   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1090   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  539   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  7 -> Algebra  211   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1095   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  561

Quiver
[ 2, 1 ], [ 2, 6 ], [ 3, 8 ], [ 4, 5 ], [ 6, 3 ], [ 6, 7 ], [ 8, 2 ], [ 8, 4 ]

Relations
[ 6, 3, 8, 2 ]
[ 8, 2, 6, 3 ]
[ 3, 8, 2, 6 ]
[ 2, 6, 3, 8 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 0 1 1 0]
[1 1 1 1 1 0 0 1]
[0 0 0 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[0 0 1 1 1 1 1 1]
[0 0 0 0 0 0 1 0]
[1 1 0 1 1 1 1 1]

Good mutations
vertex  1 -> Algebra  404   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1096   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  540   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra 1011   permutation [ 6, 2, 1, 7, 8, 4, 5, 3 ]
vertex  7 -> Algebra 1095   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  211   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  562

Quiver
[ 2, 1 ], [ 2, 7 ], [ 2, 8 ], [ 3, 2 ], [ 3, 6 ], [ 4, 5 ], [ 4, 6 ], [ 6, 8 ], [ 7, 3 ], [ 8, 3 ]

Relations
[ 7, 3, 2 ]
[ 8, 3, 2 ]
[ 6, 8, 3 ]
[ 8, 3, 6 ]
[ 3, 2, 7 ]
[ 2, 7, 3 ] - [ 2, 8, 3 ]
[ 3, 2, 8 ] - [ 3, 6, 8 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 0 0 1 1]
[1 1 1 0 0 1 0 1]
[0 0 0 1 1 1 0 1]
[0 0 0 0 1 0 0 0]
[0 0 0 0 0 1 0 1]
[0 0 1 0 0 1 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  405   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1097   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  568   permutation [ 1, 2, 3, 6, 5, 4, 7, 8 ]
vertex  5 -> Algebra  541   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  559   permutation [ 1, 2, 6, 4, 5, 3, 7, 8 ]
vertex  7 -> Algebra  758   permutation [ 3, 2, 1, 8, 6, 4, 5, 7 ]
vertex  8 -> Algebra  777   permutation [ 3, 2, 1, 8, 6, 4, 5, 7 ]
-------------------------

Algebra  568

Quiver
[ 2, 1 ], [ 2, 7 ], [ 2, 8 ], [ 3, 2 ], [ 3, 4 ], [ 4, 6 ], [ 4, 8 ], [ 5, 6 ], [ 7, 3 ], [ 8, 3 ]

Relations
[ 7, 3, 2 ]
[ 8, 3, 2 ]
[ 4, 8, 3 ]
[ 8, 3, 4 ]
[ 3, 2, 7 ]
[ 2, 7, 3 ] - [ 2, 8, 3 ]
[ 3, 2, 8 ] - [ 3, 4, 8 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 0 0 1 1]
[1 1 1 1 0 1 0 1]
[0 0 0 1 0 1 0 1]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 1 1 0 1 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  411   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1105   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  317   permutation [ 3, 2, 1, 8, 4, 6, 5, 7 ]
vertex  6 -> Algebra  562   permutation [ 1, 2, 3, 6, 5, 4, 7, 8 ]
vertex  7 -> Algebra  316   permutation [ 3, 2, 1, 8, 4, 6, 5, 7 ]
vertex  8 -> Algebra  326   permutation [ 3, 2, 1, 8, 4, 6, 5, 7 ]
-------------------------

Algebra  590

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 1 ], [ 3, 8 ], [ 4, 2 ], [ 4, 5 ], [ 5, 6 ], [ 7, 6 ], [ 8, 4 ]

Relations
[ 2, 3, 1 ]
[ 1, 2, 3 ]
[ 8, 4, 2, 3 ]
[ 2, 3, 8, 4 ]
[ 4, 2, 3, 8 ]
[ 3, 1, 2 ] - [ 3, 8, 4, 2 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 1 0 0 0 0 1]
[1 1 1 1 1 1 0 1]
[0 1 1 1 1 1 0 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 1 0 1 1 1 0 1]

Good mutations
vertex  4 -> Algebra 1124   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  673   permutation [ 4, 1, 2, 3, 5, 6, 7, 8 ]
vertex  7 -> Algebra  230   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  521   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
-------------------------

Algebra  592

Quiver
[ 1, 2 ], [ 2, 3 ], [ 2, 4 ], [ 3, 1 ], [ 3, 8 ], [ 4, 8 ], [ 5, 4 ], [ 5, 6 ], [ 6, 7 ], [ 8, 2 ], [ 8, 5 ]

Relations
[ 2, 3, 1 ]
[ 4, 8, 2 ]
[ 1, 2, 3 ]
[ 8, 2, 3 ]
[ 4, 8, 5 ]
[ 5, 4, 8 ]
[ 3, 1, 2 ] - [ 3, 8, 2 ]
[ 8, 2, 4 ] - [ 8, 5, 4 ]
[ 2, 3, 8 ] - [ 2, 4, 8 ]

Cartan matrix
[1 1 0 1 0 0 0 0]
[0 1 1 1 0 0 0 1]
[1 1 1 1 1 1 1 1]
[0 0 0 1 0 0 0 1]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 0 1 1 1 1 1]

Good mutations
vertex  2 -> Algebra  593   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  3 -> Algebra  476   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  230   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1124   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1040   permutation [ 1, 2, 4, 8, 5, 6, 7, 3 ]
-------------------------

Algebra  593

Quiver
[ 1, 2 ], [ 2, 4 ], [ 3, 4 ], [ 4, 1 ], [ 4, 8 ], [ 5, 2 ], [ 5, 6 ], [ 6, 7 ], [ 8, 5 ]

Relations
[ 2, 4, 1 ]
[ 1, 2, 4 ]
[ 8, 5, 2, 4 ]
[ 2, 4, 8, 5 ]
[ 5, 2, 4, 8 ]
[ 4, 1, 2 ] - [ 4, 8, 5, 2 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 1 0 0 0 1]
[1 1 1 1 1 1 1 1]
[1 1 0 1 1 1 1 1]
[0 1 0 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 0 0 1 1 1 1]

Good mutations
vertex  3 -> Algebra  556   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  4 -> Algebra  592   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1128   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1125   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1012   permutation [ 1, 2, 4, 8, 5, 6, 7, 3 ]
-------------------------

Algebra  602

Quiver
[ 1, 2 ], [ 1, 3 ], [ 3, 8 ], [ 4, 1 ], [ 5, 3 ], [ 5, 6 ], [ 6, 7 ], [ 8, 4 ]

Relations
[ 3, 8, 4, 1 ]
[ 8, 4, 1, 3 ]
[ 1, 3, 8, 4 ]
[ 4, 1, 3, 8 ]

Cartan matrix
[1 1 1 0 0 0 0 1]
[0 1 0 0 0 0 0 0]
[0 0 1 1 0 0 0 1]
[1 1 1 1 0 0 0 0]
[0 0 1 1 1 1 1 1]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 0 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra  676   permutation [ 3, 2, 1, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  446   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  612   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
vertex  5 -> Algebra  520   permutation [ 2, 1, 8, 3, 5, 6, 7, 4 ]
vertex  7 -> Algebra 1035   permutation [ 2, 1, 8, 3, 5, 7, 6, 4 ]
-------------------------

Algebra  612

Quiver
[ 1, 2 ], [ 1, 3 ], [ 3, 4 ], [ 3, 8 ], [ 4, 1 ], [ 5, 3 ], [ 5, 6 ], [ 6, 7 ], [ 8, 1 ], [ 8, 5 ]

Relations
[ 4, 1, 3 ]
[ 1, 3, 4 ]
[ 3, 8, 5 ]
[ 1, 3, 8 ]
[ 5, 3, 8 ]
[ 3, 4, 1 ] - [ 3, 8, 1 ]
[ 8, 1, 3 ] - [ 8, 5, 3 ]

Cartan matrix
[1 1 1 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[1 1 1 1 0 0 0 1]
[1 1 0 1 0 0 0 0]
[0 0 1 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 1 0 1 1 1 1]

Good mutations
vertex  2 -> Algebra  456   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  632   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1144   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1143   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  602   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
-------------------------

Algebra  632

Quiver
[ 1, 2 ], [ 1, 3 ], [ 3, 4 ], [ 4, 8 ], [ 5, 4 ], [ 5, 6 ], [ 6, 7 ], [ 8, 1 ], [ 8, 5 ]

Relations
[ 3, 4, 8, 1 ]
[ 4, 8, 1, 3 ]
[ 4, 8, 5 ]
[ 1, 3, 4, 8 ]
[ 5, 4, 8 ]
[ 8, 1, 3, 4 ] - [ 8, 5, 4 ]

Cartan matrix
[1 1 1 1 0 0 0 0]
[0 1 0 0 0 0 0 0]
[0 0 1 1 0 0 0 1]
[1 1 0 1 0 0 0 1]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 1 1 1 1 1 1]

Good mutations
vertex  2 -> Algebra  476   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  612   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1034   permutation [ 2, 1, 4, 8, 5, 7, 6, 3 ]
-------------------------

Algebra  647

Quiver
[ 1, 5 ], [ 2, 3 ], [ 3, 4 ], [ 4, 5 ], [ 5, 8 ], [ 6, 1 ], [ 6, 7 ], [ 8, 1 ], [ 8, 3 ]

Relations
[ 5, 8, 1 ]
[ 4, 5, 8, 3 ]
[ 5, 8, 3, 4 ]
[ 1, 5, 8 ]
[ 3, 4, 5, 8 ]
[ 8, 1, 5 ] - [ 8, 3, 4, 5 ]

Cartan matrix
[1 0 0 0 1 0 0 0]
[0 1 1 1 1 0 0 0]
[0 0 1 1 1 0 0 0]
[0 0 0 1 1 0 0 1]
[0 0 1 0 1 0 0 1]
[1 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 0 1 1 1 0 0 1]

Good mutations
vertex  2 -> Algebra  753   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  677   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  4 -> Algebra  654   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  840   permutation [ 2, 3, 5, 8, 1, 7, 6, 4 ]
vertex  7 -> Algebra  829   permutation [ 2, 3, 5, 8, 7, 6, 1, 4 ]
-------------------------

Algebra  651

Quiver
[ 1, 5 ], [ 1, 8 ], [ 2, 3 ], [ 3, 4 ], [ 4, 1 ], [ 5, 4 ], [ 6, 7 ], [ 7, 5 ], [ 8, 3 ]

Relations
[ 5, 4, 1 ]
[ 8, 3, 4, 1 ]
[ 4, 1, 8, 3 ]
[ 4, 1, 5 ]
[ 3, 4, 1, 8 ]
[ 1, 5, 4 ] - [ 1, 8, 3, 4 ]

Cartan matrix
[1 0 1 1 1 0 0 1]
[1 1 1 1 0 0 0 0]
[1 0 1 1 0 0 0 0]
[1 0 0 1 0 0 0 1]
[0 0 0 1 1 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 1 1 0 1 0]
[0 0 1 1 0 0 0 1]

Good mutations
vertex  2 -> Algebra  757   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  652   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra  384   permutation [ 2, 3, 1, 6, 7, 5, 8, 4 ]
-------------------------

Algebra  652

Quiver
[ 1, 5 ], [ 1, 8 ], [ 2, 3 ], [ 3, 4 ], [ 4, 1 ], [ 5, 4 ], [ 6, 5 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 5, 4, 1 ]
[ 8, 3, 4, 1 ]
[ 4, 1, 8, 3 ]
[ 4, 1, 5 ]
[ 3, 4, 1, 8 ]
[ 1, 5, 4 ] - [ 1, 8, 3, 4 ]

Cartan matrix
[1 0 1 1 1 0 0 1]
[1 1 1 1 0 0 0 0]
[1 0 1 1 0 0 0 0]
[1 0 0 1 0 0 0 1]
[0 0 0 1 1 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 1 1 0 0 0 1]

Good mutations
vertex  2 -> Algebra  758   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  260   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  651   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra  405   permutation [ 2, 3, 1, 6, 7, 5, 8, 4 ]
-------------------------

Algebra  654

Quiver
[ 1, 4 ], [ 2, 3 ], [ 3, 4 ], [ 4, 5 ], [ 4, 8 ], [ 5, 3 ], [ 6, 1 ], [ 6, 7 ], [ 8, 1 ], [ 8, 3 ]

Relations
[ 4, 8, 1 ]
[ 5, 3, 4 ]
[ 3, 4, 5 ]
[ 1, 4, 8 ]
[ 3, 4, 8 ]
[ 4, 5, 3 ] - [ 4, 8, 3 ]
[ 8, 1, 4 ] - [ 8, 3, 4 ]

Cartan matrix
[1 0 0 1 1 0 0 0]
[0 1 1 1 0 0 0 0]
[0 0 1 1 0 0 0 0]
[0 0 1 1 1 0 0 1]
[0 0 1 0 1 0 0 0]
[1 0 0 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 0 1 1 0 0 0 1]

Good mutations
vertex  2 -> Algebra  760   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  706   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra  647   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  970   permutation [ 2, 3, 4, 5, 1, 6, 7, 8 ]
vertex  7 -> Algebra 1164   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  838   permutation [ 2, 3, 4, 8, 6, 7, 1, 5 ]
-------------------------

Algebra  668

Quiver
[ 1, 4 ], [ 2, 3 ], [ 3, 8 ], [ 4, 3 ], [ 4, 5 ], [ 6, 7 ], [ 7, 5 ], [ 8, 1 ]

Relations
[ 4, 3, 8, 1 ]
[ 8, 1, 4, 3 ]
[ 3, 8, 1, 4 ]
[ 1, 4, 3, 8 ]

Cartan matrix
[1 0 1 1 1 0 0 0]
[1 1 1 0 0 0 0 1]
[1 0 1 0 0 0 0 1]
[0 0 1 1 1 0 0 1]
[0 0 0 0 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 1 0 1 0]
[1 0 0 1 1 0 0 1]

Good mutations
vertex  2 -> Algebra  774   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  731   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
vertex  4 -> Algebra  384   permutation [ 2, 3, 1, 6, 7, 5, 8, 4 ]
vertex  5 -> Algebra  993   permutation [ 1, 4, 2, 8, 5, 7, 6, 3 ]
vertex  6 -> Algebra  671   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
-------------------------

Algebra  671

Quiver
[ 1, 4 ], [ 2, 3 ], [ 3, 8 ], [ 4, 3 ], [ 4, 5 ], [ 6, 5 ], [ 6, 7 ], [ 8, 1 ]

Relations
[ 4, 3, 8, 1 ]
[ 8, 1, 4, 3 ]
[ 3, 8, 1, 4 ]
[ 1, 4, 3, 8 ]

Cartan matrix
[1 0 1 1 1 0 0 0]
[1 1 1 0 0 0 0 1]
[1 0 1 0 0 0 0 1]
[0 0 1 1 1 0 0 1]
[0 0 0 0 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 0 0 1 1 0 0 1]

Good mutations
vertex  2 -> Algebra  777   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  488   permutation [ 1, 4, 2, 8, 5, 6, 7, 3 ]
vertex  4 -> Algebra  405   permutation [ 2, 3, 1, 6, 7, 5, 8, 4 ]
vertex  5 -> Algebra  491   permutation [ 1, 4, 2, 8, 5, 6, 7, 3 ]
vertex  6 -> Algebra  270   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  668   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
-------------------------

Algebra  673

Quiver
[ 1, 3 ], [ 1, 5 ], [ 2, 3 ], [ 3, 4 ], [ 4, 2 ], [ 4, 8 ], [ 6, 5 ], [ 6, 7 ], [ 8, 1 ]

Relations
[ 3, 4, 8, 1 ]
[ 3, 4, 2 ]
[ 2, 3, 4 ]
[ 8, 1, 3, 4 ]
[ 1, 3, 4, 8 ]
[ 4, 2, 3 ] - [ 4, 8, 1, 3 ]

Cartan matrix
[1 0 1 1 1 0 0 0]
[0 1 1 0 0 0 0 0]
[0 0 1 1 0 0 0 1]
[1 1 1 1 1 0 0 1]
[0 0 0 0 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 0 1 0 1 0 0 1]

Good mutations
vertex  1 -> Algebra  677   permutation [ 5, 2, 3, 4, 1, 6, 7, 8 ]
vertex  5 -> Algebra  272   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  590   permutation [ 2, 3, 4, 1, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1119   permutation [ 2, 3, 4, 1, 5, 7, 6, 8 ]
vertex  8 -> Algebra 1038   permutation [ 2, 3, 8, 1, 5, 6, 7, 4 ]
-------------------------

Algebra  675

Quiver
[ 1, 3 ], [ 2, 3 ], [ 3, 4 ], [ 4, 2 ], [ 4, 8 ], [ 5, 1 ], [ 5, 6 ], [ 7, 6 ], [ 8, 1 ]

Relations
[ 3, 4, 8, 1 ]
[ 3, 4, 2 ]
[ 2, 3, 4 ]
[ 8, 1, 3, 4 ]
[ 1, 3, 4, 8 ]
[ 4, 2, 3 ] - [ 4, 8, 1, 3 ]

Cartan matrix
[1 0 1 1 0 0 0 0]
[0 1 1 0 0 0 0 0]
[0 0 1 1 0 0 0 1]
[1 1 1 1 0 0 0 1]
[1 0 1 1 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[1 0 1 0 0 0 0 1]

Good mutations
vertex  5 -> Algebra 1119   permutation [ 2, 3, 4, 1, 5, 7, 6, 8 ]
vertex  6 -> Algebra 1180   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  272   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1181   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  676

Quiver
[ 1, 3 ], [ 1, 8 ], [ 2, 3 ], [ 3, 4 ], [ 4, 1 ], [ 4, 2 ], [ 5, 1 ], [ 5, 6 ], [ 6, 7 ], [ 8, 4 ]

Relations
[ 3, 4, 1 ]
[ 8, 4, 1 ]
[ 3, 4, 2 ]
[ 2, 3, 4 ]
[ 4, 1, 8 ]
[ 4, 1, 3 ] - [ 4, 2, 3 ]
[ 1, 3, 4 ] - [ 1, 8, 4 ]

Cartan matrix
[1 0 1 1 0 0 0 1]
[0 1 1 0 0 0 0 0]
[0 0 1 1 0 0 0 0]
[1 1 1 1 0 0 0 0]
[1 0 1 1 1 1 1 1]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 0 1 0 0 0 1]

Good mutations
vertex  2 -> Algebra  855   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  602   permutation [ 3, 2, 1, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1038   permutation [ 2, 3, 8, 1, 5, 6, 7, 4 ]
vertex  7 -> Algebra 1181   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  272   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  677

Quiver
[ 1, 5 ], [ 2, 3 ], [ 3, 4 ], [ 3, 5 ], [ 4, 2 ], [ 4, 8 ], [ 5, 8 ], [ 6, 1 ], [ 6, 7 ], [ 8, 1 ], [ 8, 3 ]

Relations
[ 5, 8, 1 ]
[ 3, 4, 2 ]
[ 5, 8, 3 ]
[ 2, 3, 4 ]
[ 8, 3, 4 ]
[ 1, 5, 8 ]
[ 4, 2, 3 ] - [ 4, 8, 3 ]
[ 8, 1, 5 ] - [ 8, 3, 5 ]
[ 3, 4, 8 ] - [ 3, 5, 8 ]

Cartan matrix
[1 0 0 0 1 0 0 0]
[0 1 1 0 1 0 0 0]
[0 0 1 1 1 0 0 1]
[1 1 1 1 1 0 0 1]
[0 0 0 0 1 0 0 1]
[1 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 0 1 0 1 0 0 1]

Good mutations
vertex  3 -> Algebra  687   permutation [ 1, 2, 5, 4, 3, 6, 7, 8 ]
vertex  4 -> Algebra  647   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra  673   permutation [ 5, 2, 3, 4, 1, 6, 7, 8 ]
vertex  6 -> Algebra 1124   permutation [ 2, 3, 4, 5, 1, 6, 7, 8 ]
vertex  7 -> Algebra 1182   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1183   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  687

Quiver
[ 1, 3 ], [ 2, 3 ], [ 3, 5 ], [ 4, 5 ], [ 5, 2 ], [ 5, 8 ], [ 6, 1 ], [ 6, 7 ], [ 8, 1 ]

Relations
[ 3, 5, 8, 1 ]
[ 3, 5, 2 ]
[ 2, 3, 5 ]
[ 8, 1, 3, 5 ]
[ 1, 3, 5, 8 ]
[ 5, 2, 3 ] - [ 5, 8, 1, 3 ]

Cartan matrix
[1 0 1 0 1 0 0 0]
[0 1 1 0 0 0 0 0]
[0 0 1 0 1 0 0 1]
[1 1 1 1 1 0 0 1]
[1 1 1 0 1 0 0 1]
[1 0 1 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 0 1 0 0 0 0 1]

Good mutations
vertex  4 -> Algebra  706   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  5 -> Algebra  677   permutation [ 1, 2, 5, 4, 3, 6, 7, 8 ]
vertex  6 -> Algebra 1125   permutation [ 2, 3, 4, 5, 1, 6, 7, 8 ]
vertex  7 -> Algebra 1198   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1199   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  706

Quiver
[ 1, 3 ], [ 2, 3 ], [ 3, 4 ], [ 4, 2 ], [ 4, 5 ], [ 4, 8 ], [ 6, 1 ], [ 6, 7 ], [ 8, 1 ]

Relations
[ 3, 4, 8, 1 ]
[ 3, 4, 2 ]
[ 2, 3, 4 ]
[ 8, 1, 3, 4 ]
[ 1, 3, 4, 8 ]
[ 4, 2, 3 ] - [ 4, 8, 1, 3 ]

Cartan matrix
[1 0 1 1 1 0 0 0]
[0 1 1 0 0 0 0 0]
[0 0 1 1 1 0 0 1]
[1 1 1 1 1 0 0 1]
[0 0 0 0 1 0 0 0]
[1 0 1 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 0 1 0 0 0 0 1]

Good mutations
vertex  4 -> Algebra  654   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra  687   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra 1085   permutation [ 2, 3, 4, 5, 1, 6, 7, 8 ]
vertex  7 -> Algebra 1221   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1222   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  731

Quiver
[ 1, 4 ], [ 2, 3 ], [ 3, 1 ], [ 3, 8 ], [ 4, 3 ], [ 4, 5 ], [ 6, 7 ], [ 7, 5 ], [ 8, 2 ], [ 8, 4 ]

Relations
[ 4, 3, 1 ]
[ 3, 8, 2 ]
[ 1, 4, 3 ]
[ 2, 3, 8 ]
[ 4, 3, 8 ]
[ 8, 2, 3 ] - [ 8, 4, 3 ]
[ 3, 1, 4 ] - [ 3, 8, 4 ]

Cartan matrix
[1 0 0 1 1 0 0 0]
[1 1 1 0 0 0 0 0]
[1 0 1 1 1 0 0 1]
[0 0 1 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 1 0 1 0]
[0 1 1 1 1 0 0 1]

Good mutations
vertex  1 -> Algebra 1243   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  941   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  490   permutation [ 1, 4, 2, 3, 5, 7, 6, 8 ]
vertex  6 -> Algebra  488   permutation [ 1, 4, 2, 3, 5, 7, 6, 8 ]
vertex  8 -> Algebra  668   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
-------------------------

Algebra  734

Quiver
[ 1, 3 ], [ 2, 3 ], [ 3, 8 ], [ 4, 1 ], [ 4, 5 ], [ 5, 6 ], [ 7, 6 ], [ 8, 2 ], [ 8, 4 ]

Relations
[ 3, 8, 4, 1 ]
[ 3, 8, 2 ]
[ 1, 3, 8, 4 ]
[ 2, 3, 8 ]
[ 4, 1, 3, 8 ]
[ 8, 2, 3 ] - [ 8, 4, 1, 3 ]

Cartan matrix
[1 0 1 0 0 0 0 1]
[0 1 1 0 0 0 0 0]
[0 0 1 1 1 1 0 1]
[1 0 1 1 1 1 0 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[1 1 1 1 1 1 0 1]

Good mutations
vertex  1 -> Algebra  305   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  779   permutation [ 4, 1, 2, 3, 5, 6, 7, 8 ]
vertex  7 -> Algebra  306   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  753

Quiver
[ 1, 5 ], [ 2, 3 ], [ 2, 4 ], [ 4, 5 ], [ 5, 8 ], [ 6, 1 ], [ 6, 7 ], [ 8, 1 ], [ 8, 2 ]

Relations
[ 5, 8, 1 ]
[ 4, 5, 8, 2 ]
[ 5, 8, 2, 4 ]
[ 1, 5, 8 ]
[ 2, 4, 5, 8 ]
[ 8, 1, 5 ] - [ 8, 2, 4, 5 ]

Cartan matrix
[1 0 0 0 1 0 0 0]
[0 1 1 1 1 0 0 0]
[0 0 1 0 0 0 0 0]
[0 0 0 1 1 0 0 1]
[0 1 1 0 1 0 0 1]
[1 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 1 1 1 0 0 1]

Good mutations
vertex  3 -> Algebra  647   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  760   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra 1034   permutation [ 3, 2, 5, 8, 1, 7, 6, 4 ]
vertex  7 -> Algebra 1024   permutation [ 3, 2, 5, 8, 7, 6, 1, 4 ]
-------------------------

Algebra  757

Quiver
[ 1, 5 ], [ 1, 8 ], [ 2, 3 ], [ 2, 4 ], [ 4, 1 ], [ 5, 4 ], [ 6, 7 ], [ 7, 5 ], [ 8, 2 ]

Relations
[ 5, 4, 1 ]
[ 8, 2, 4, 1 ]
[ 4, 1, 8, 2 ]
[ 4, 1, 5 ]
[ 2, 4, 1, 8 ]
[ 1, 5, 4 ] - [ 1, 8, 2, 4 ]

Cartan matrix
[1 1 1 1 1 0 0 1]
[1 1 1 1 0 0 0 0]
[0 0 1 0 0 0 0 0]
[1 0 0 1 0 0 0 1]
[0 0 0 1 1 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 1 1 0 1 0]
[0 1 1 1 0 0 0 1]

Good mutations
vertex  2 -> Algebra  787   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  3 -> Algebra  651   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  758   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra  541   permutation [ 3, 2, 1, 6, 7, 5, 8, 4 ]
-------------------------

Algebra  758

Quiver
[ 1, 5 ], [ 1, 8 ], [ 2, 3 ], [ 2, 4 ], [ 4, 1 ], [ 5, 4 ], [ 6, 5 ], [ 6, 7 ], [ 8, 2 ]

Relations
[ 5, 4, 1 ]
[ 8, 2, 4, 1 ]
[ 4, 1, 8, 2 ]
[ 4, 1, 5 ]
[ 2, 4, 1, 8 ]
[ 1, 5, 4 ] - [ 1, 8, 2, 4 ]

Cartan matrix
[1 1 1 1 1 0 0 1]
[1 1 1 1 0 0 0 0]
[0 0 1 0 0 0 0 0]
[1 0 0 1 0 0 0 1]
[0 0 0 1 1 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 1 1 0 0 0 1]

Good mutations
vertex  2 -> Algebra  789   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  3 -> Algebra  652   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  316   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  757   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra  562   permutation [ 3, 2, 1, 6, 7, 5, 8, 4 ]
-------------------------

Algebra  759

Quiver
[ 1, 3 ], [ 1, 5 ], [ 2, 1 ], [ 3, 2 ], [ 4, 2 ], [ 5, 4 ], [ 5, 6 ], [ 6, 7 ], [ 8, 2 ]

Relations
[ 3, 2, 1 ]
[ 5, 4, 2, 1 ]
[ 2, 1, 3 ]
[ 2, 1, 5, 4 ]
[ 4, 2, 1, 5 ]
[ 1, 3, 2 ] - [ 1, 5, 4, 2 ]

Cartan matrix
[1 1 1 1 1 1 1 0]
[1 1 0 0 1 1 1 0]
[0 1 1 0 0 0 0 0]
[1 1 0 1 0 0 0 0]
[0 1 0 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 0 0 1 1 1 1]

Good mutations
vertex  2 -> Algebra  317   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  364   permutation [ 1, 8, 3, 2, 5, 6, 7, 4 ]
vertex  7 -> Algebra 1105   permutation [ 3, 2, 1, 5, 7, 6, 8, 4 ]
vertex  8 -> Algebra  332   permutation [ 1, 4, 3, 8, 5, 6, 7, 2 ]
-------------------------

Algebra  760

Quiver
[ 1, 4 ], [ 2, 3 ], [ 2, 4 ], [ 4, 5 ], [ 4, 8 ], [ 5, 2 ], [ 6, 1 ], [ 6, 7 ], [ 8, 1 ], [ 8, 2 ]

Relations
[ 4, 8, 1 ]
[ 5, 2, 4 ]
[ 2, 4, 5 ]
[ 1, 4, 8 ]
[ 2, 4, 8 ]
[ 4, 5, 2 ] - [ 4, 8, 2 ]
[ 8, 1, 4 ] - [ 8, 2, 4 ]

Cartan matrix
[1 0 0 1 1 0 0 0]
[0 1 1 1 0 0 0 0]
[0 0 1 0 0 0 0 0]
[0 1 1 1 1 0 0 1]
[0 1 1 0 1 0 0 0]
[1 0 0 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 1 1 0 0 0 1]

Good mutations
vertex  3 -> Algebra  654   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  753   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra 1143   permutation [ 2, 3, 4, 5, 1, 6, 7, 8 ]
vertex  7 -> Algebra 1254   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1032   permutation [ 3, 2, 4, 8, 6, 7, 1, 5 ]
-------------------------

Algebra  774

Quiver
[ 1, 4 ], [ 2, 3 ], [ 2, 8 ], [ 4, 2 ], [ 4, 5 ], [ 6, 7 ], [ 7, 5 ], [ 8, 1 ]

Relations
[ 4, 2, 8, 1 ]
[ 8, 1, 4, 2 ]
[ 2, 8, 1, 4 ]
[ 1, 4, 2, 8 ]

Cartan matrix
[1 1 1 1 1 0 0 0]
[1 1 1 0 0 0 0 1]
[0 0 1 0 0 0 0 0]
[0 1 1 1 1 0 0 1]
[0 0 0 0 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 1 0 1 0]
[1 0 0 1 1 0 0 1]

Good mutations
vertex  2 -> Algebra  842   permutation [ 1, 8, 3, 4, 5, 6, 7, 2 ]
vertex  3 -> Algebra  668   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  541   permutation [ 3, 2, 1, 6, 7, 5, 8, 4 ]
vertex  5 -> Algebra 1269   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  777   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
-------------------------

Algebra  777

Quiver
[ 1, 4 ], [ 2, 3 ], [ 2, 8 ], [ 4, 2 ], [ 4, 5 ], [ 6, 5 ], [ 6, 7 ], [ 8, 1 ]

Relations
[ 4, 2, 8, 1 ]
[ 8, 1, 4, 2 ]
[ 2, 8, 1, 4 ]
[ 1, 4, 2, 8 ]

Cartan matrix
[1 1 1 1 1 0 0 0]
[1 1 1 0 0 0 0 1]
[0 0 1 0 0 0 0 0]
[0 1 1 1 1 0 0 1]
[0 0 0 0 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 0 0 1 1 0 0 1]

Good mutations
vertex  2 -> Algebra  845   permutation [ 1, 8, 3, 4, 5, 6, 7, 2 ]
vertex  3 -> Algebra  671   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  562   permutation [ 3, 2, 1, 6, 7, 5, 8, 4 ]
vertex  5 -> Algebra  994   permutation [ 1, 4, 3, 8, 5, 6, 7, 2 ]
vertex  6 -> Algebra  326   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  774   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
-------------------------

Algebra  779

Quiver
[ 1, 2 ], [ 1, 5 ], [ 2, 4 ], [ 3, 4 ], [ 4, 8 ], [ 6, 5 ], [ 6, 7 ], [ 8, 1 ], [ 8, 3 ]

Relations
[ 2, 4, 8, 1 ]
[ 4, 8, 1, 2 ]
[ 4, 8, 3 ]
[ 1, 2, 4, 8 ]
[ 3, 4, 8 ]
[ 8, 1, 2, 4 ] - [ 8, 3, 4 ]

Cartan matrix
[1 1 0 1 1 0 0 0]
[0 1 0 1 0 0 0 1]
[0 0 1 1 0 0 0 0]
[1 0 0 1 1 0 0 1]
[0 0 0 0 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 1 1 1 0 0 1]

Good mutations
vertex  2 -> Algebra  488   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  328   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  734   permutation [ 2, 3, 4, 1, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1243   permutation [ 2, 3, 4, 1, 5, 7, 6, 8 ]
-------------------------

Algebra  781

Quiver
[ 1, 2 ], [ 2, 4 ], [ 3, 4 ], [ 4, 8 ], [ 5, 1 ], [ 5, 6 ], [ 7, 6 ], [ 8, 1 ], [ 8, 3 ]

Relations
[ 2, 4, 8, 1 ]
[ 4, 8, 1, 2 ]
[ 4, 8, 3 ]
[ 1, 2, 4, 8 ]
[ 3, 4, 8 ]
[ 8, 1, 2, 4 ] - [ 8, 3, 4 ]

Cartan matrix
[1 1 0 1 0 0 0 0]
[0 1 0 1 0 0 0 1]
[0 0 1 1 0 0 0 0]
[1 0 0 1 0 0 0 1]
[1 1 0 1 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[1 1 1 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra  331   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  490   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1243   permutation [ 2, 3, 4, 1, 5, 7, 6, 8 ]
vertex  6 -> Algebra 1271   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  328   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  787

Quiver
[ 1, 5 ], [ 1, 8 ], [ 2, 1 ], [ 2, 4 ], [ 3, 4 ], [ 4, 8 ], [ 5, 2 ], [ 6, 7 ], [ 7, 5 ], [ 8, 2 ], [ 8, 3 ]

Relations
[ 5, 2, 1 ]
[ 8, 2, 1 ]
[ 4, 8, 2 ]
[ 4, 8, 3 ]
[ 2, 1, 5 ]
[ 3, 4, 8 ]
[ 1, 5, 2 ] - [ 1, 8, 2 ]
[ 8, 2, 4 ] - [ 8, 3, 4 ]
[ 2, 1, 8 ] - [ 2, 4, 8 ]

Cartan matrix
[1 1 1 1 1 0 0 1]
[1 1 0 1 0 0 0 1]
[0 0 1 1 0 0 0 0]
[0 0 0 1 0 0 0 1]
[0 1 0 1 1 0 0 0]
[0 1 0 1 1 1 1 0]
[0 1 0 1 1 0 1 0]
[0 1 1 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra 1270   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  338   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  757   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  6 -> Algebra  789   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra  956   permutation [ 3, 1, 6, 7, 5, 8, 4, 2 ]
-------------------------

Algebra  789

Quiver
[ 1, 5 ], [ 1, 8 ], [ 2, 1 ], [ 2, 4 ], [ 3, 4 ], [ 4, 8 ], [ 5, 2 ], [ 6, 5 ], [ 6, 7 ], [ 8, 2 ], [ 8, 3 ]

Relations
[ 5, 2, 1 ]
[ 8, 2, 1 ]
[ 4, 8, 2 ]
[ 4, 8, 3 ]
[ 2, 1, 5 ]
[ 3, 4, 8 ]
[ 1, 5, 2 ] - [ 1, 8, 2 ]
[ 8, 2, 4 ] - [ 8, 3, 4 ]
[ 2, 1, 8 ] - [ 2, 4, 8 ]

Cartan matrix
[1 1 1 1 1 0 0 1]
[1 1 0 1 0 0 0 1]
[0 0 1 1 0 0 0 0]
[0 0 0 1 0 0 0 1]
[0 1 0 1 1 0 0 0]
[0 1 0 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 1 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra 1271   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  340   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  758   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  6 -> Algebra  331   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  787   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra  913   permutation [ 3, 1, 6, 7, 5, 8, 4, 2 ]
-------------------------

Algebra  790

Quiver
[ 1, 3 ], [ 1, 5 ], [ 2, 8 ], [ 3, 8 ], [ 5, 2 ], [ 5, 6 ], [ 7, 6 ], [ 8, 1 ], [ 8, 4 ]

Relations
[ 3, 8, 1 ]
[ 5, 2, 8, 1 ]
[ 8, 1, 5, 2 ]
[ 8, 1, 3 ]
[ 2, 8, 1, 5 ]
[ 1, 3, 8 ] - [ 1, 5, 2, 8 ]

Cartan matrix
[1 1 1 1 1 1 0 1]
[1 1 0 1 0 0 0 1]
[0 0 1 1 0 0 0 1]
[0 0 0 1 0 0 0 0]
[0 1 0 1 1 1 0 1]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[1 0 0 1 1 1 0 1]

Good mutations
vertex  2 -> Algebra  811   permutation [ 1, 8, 3, 4, 5, 6, 7, 2 ]
vertex  4 -> Algebra 1105   permutation [ 3, 8, 1, 5, 7, 6, 4, 2 ]
vertex  6 -> Algebra  913   permutation [ 3, 1, 6, 7, 5, 8, 4, 2 ]
vertex  7 -> Algebra  332   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  331   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  802

Quiver
[ 1, 2 ], [ 2, 4 ], [ 2, 6 ], [ 3, 2 ], [ 4, 3 ], [ 4, 5 ], [ 5, 2 ], [ 6, 5 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 6, 5, 2 ]
[ 2, 4, 3 ]
[ 3, 2, 4 ]
[ 5, 2, 4 ]
[ 5, 2, 6 ]
[ 4, 3, 2 ] - [ 4, 5, 2 ]
[ 2, 4, 5 ] - [ 2, 6, 5 ]

Cartan matrix
[1 1 0 1 1 1 1 0]
[0 1 0 1 1 1 1 0]
[0 1 1 0 0 1 1 0]
[0 1 1 1 1 0 0 0]
[0 1 0 0 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 1 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra 1001   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1294   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  958   permutation [ 1, 2, 8, 3, 4, 6, 7, 5 ]
vertex  5 -> Algebra  343   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1291   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  373   permutation [ 1, 2, 4, 8, 5, 6, 7, 3 ]
-------------------------

Algebra  806

Quiver
[ 1, 2 ], [ 2, 3 ], [ 2, 5 ], [ 3, 4 ], [ 3, 8 ], [ 4, 2 ], [ 5, 4 ], [ 6, 7 ], [ 7, 5 ], [ 8, 2 ]

Relations
[ 5, 4, 2 ]
[ 4, 2, 3 ]
[ 8, 2, 3 ]
[ 4, 2, 5 ]
[ 2, 3, 8 ]
[ 3, 4, 2 ] - [ 3, 8, 2 ]
[ 2, 3, 4 ] - [ 2, 5, 4 ]

Cartan matrix
[1 1 1 1 1 0 0 0]
[0 1 1 1 1 0 0 0]
[0 1 1 1 0 0 0 1]
[0 1 0 1 0 0 0 0]
[0 0 0 1 1 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 1 1 0 1 0]
[0 1 0 0 1 0 0 1]

Good mutations
vertex  1 -> Algebra 1005   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1297   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1298   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  358   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1165   permutation [ 7, 1, 2, 3, 8, 4, 6, 5 ]
vertex  6 -> Algebra  810   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra  338   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  810

Quiver
[ 1, 2 ], [ 2, 3 ], [ 2, 5 ], [ 3, 4 ], [ 3, 8 ], [ 4, 2 ], [ 5, 4 ], [ 6, 5 ], [ 6, 7 ], [ 8, 2 ]

Relations
[ 5, 4, 2 ]
[ 4, 2, 3 ]
[ 8, 2, 3 ]
[ 4, 2, 5 ]
[ 2, 3, 8 ]
[ 3, 4, 2 ] - [ 3, 8, 2 ]
[ 2, 3, 4 ] - [ 2, 5, 4 ]

Cartan matrix
[1 1 1 1 1 0 0 0]
[0 1 1 1 1 0 0 0]
[0 1 1 1 0 0 0 1]
[0 1 0 1 0 0 0 0]
[0 0 0 1 1 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 0 0 1 0 0 1]

Good mutations
vertex  1 -> Algebra 1009   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1302   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  959   permutation [ 1, 2, 5, 8, 3, 6, 7, 4 ]
vertex  4 -> Algebra  361   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  971   permutation [ 1, 2, 3, 8, 4, 6, 7, 5 ]
vertex  6 -> Algebra  341   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  806   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra  340   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  811

Quiver
[ 1, 3 ], [ 1, 5 ], [ 2, 1 ], [ 2, 4 ], [ 2, 8 ], [ 3, 2 ], [ 5, 2 ], [ 5, 6 ], [ 7, 6 ], [ 8, 5 ]

Relations
[ 3, 2, 1 ]
[ 5, 2, 1 ]
[ 8, 5, 2 ]
[ 2, 1, 3 ]
[ 5, 2, 8 ]
[ 1, 3, 2 ] - [ 1, 5, 2 ]
[ 2, 1, 5 ] - [ 2, 8, 5 ]

Cartan matrix
[1 1 1 1 1 1 0 0]
[1 1 0 1 1 1 0 1]
[0 1 1 1 0 0 0 1]
[0 0 0 1 0 0 0 0]
[0 1 0 1 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 1 1 0 1]

Good mutations
vertex  1 -> Algebra  383   permutation [ 3, 1, 8, 7, 6, 2, 4, 5 ]
vertex  2 -> Algebra  341   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1303   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  847   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  6 -> Algebra 1302   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  342   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  790   permutation [ 1, 8, 3, 4, 5, 6, 7, 2 ]
-------------------------

Algebra  812

Quiver
[ 1, 2 ], [ 2, 5 ], [ 3, 2 ], [ 4, 3 ], [ 5, 4 ], [ 5, 6 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 5, 4, 3, 2 ]
[ 2, 5, 4, 3 ]
[ 3, 2, 5, 4 ]
[ 4, 3, 2, 5 ]

Cartan matrix
[1 1 0 1 1 1 0 0]
[0 1 0 1 1 1 0 0]
[0 1 1 0 1 1 0 0]
[0 1 1 1 0 0 0 0]
[0 0 1 1 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 1 1 0 1 1 0 1]

Good mutations
vertex  1 -> Algebra 1010   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1304   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  341   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1291   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  959   permutation [ 1, 2, 5, 8, 3, 6, 7, 4 ]
vertex  7 -> Algebra  343   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  378   permutation [ 1, 2, 4, 8, 5, 6, 7, 3 ]
-------------------------

Algebra  813

Quiver
[ 1, 5 ], [ 2, 3 ], [ 2, 4 ], [ 2, 8 ], [ 3, 1 ], [ 5, 2 ], [ 5, 6 ], [ 6, 7 ], [ 8, 5 ]

Relations
[ 5, 2, 3, 1 ]
[ 3, 1, 5, 2 ]
[ 8, 5, 2 ]
[ 1, 5, 2, 3 ]
[ 5, 2, 8 ]
[ 2, 3, 1, 5 ] - [ 2, 8, 5 ]

Cartan matrix
[1 1 0 1 1 1 1 0]
[1 1 1 1 1 1 1 1]
[1 0 1 0 1 1 1 0]
[0 0 0 1 0 0 0 0]
[0 1 1 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 1 1 1 1]

Good mutations
vertex  1 -> Algebra 1096   permutation [ 1, 3, 8, 6, 7, 2, 4, 5 ]
vertex  2 -> Algebra  815   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  342   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  850   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1305   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1303   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  815

Quiver
[ 1, 5 ], [ 2, 1 ], [ 2, 3 ], [ 3, 5 ], [ 4, 3 ], [ 5, 2 ], [ 5, 4 ], [ 5, 6 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 5, 2, 1 ]
[ 1, 5, 2 ]
[ 3, 5, 2 ]
[ 3, 5, 4 ]
[ 4, 3, 5 ]
[ 5, 2, 3 ] - [ 5, 4, 3 ]
[ 2, 1, 5 ] - [ 2, 3, 5 ]

Cartan matrix
[1 0 0 1 1 1 1 0]
[1 1 1 0 1 1 1 0]
[0 0 1 0 1 1 1 0]
[0 0 1 1 0 0 0 0]
[0 1 1 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 1 0 1 1 1 1]

Good mutations
vertex  1 -> Algebra 1307   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  343   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  813   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  437   permutation [ 1, 2, 8, 3, 5, 6, 7, 4 ]
vertex  5 -> Algebra 1308   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1304   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  379   permutation [ 1, 2, 4, 8, 5, 6, 7, 3 ]
-------------------------

Algebra  829

Quiver
[ 1, 2 ], [ 2, 8 ], [ 3, 4 ], [ 4, 2 ], [ 4, 7 ], [ 5, 6 ], [ 6, 7 ], [ 7, 3 ], [ 8, 3 ]

Relations
[ 8, 3, 4, 2 ]
[ 2, 8, 3, 4 ]
[ 7, 3, 4 ]
[ 3, 4, 7 ]
[ 3, 4, 2, 8 ]
[ 4, 2, 8, 3 ] - [ 4, 7, 3 ]

Cartan matrix
[1 1 1 0 0 0 0 1]
[0 1 1 0 0 0 0 1]
[0 1 1 1 0 0 0 0]
[0 1 1 1 0 0 1 1]
[0 0 1 0 1 1 1 0]
[0 0 1 0 0 1 1 0]
[0 0 1 0 0 0 1 0]
[0 0 1 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra 1024   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1182   permutation [ 7, 1, 8, 2, 3, 6, 5, 4 ]
vertex  5 -> Algebra  647   permutation [ 7, 1, 2, 8, 3, 6, 5, 4 ]
vertex  8 -> Algebra 1164   permutation [ 7, 1, 2, 3, 8, 6, 5, 4 ]
-------------------------

Algebra  830

Quiver
[ 1, 2 ], [ 2, 4 ], [ 3, 8 ], [ 4, 3 ], [ 5, 6 ], [ 6, 7 ], [ 7, 4 ], [ 8, 2 ]

Relations
[ 4, 3, 8, 2 ]
[ 8, 2, 4, 3 ]
[ 3, 8, 2, 4 ]
[ 2, 4, 3, 8 ]

Cartan matrix
[1 1 1 1 0 0 0 0]
[0 1 1 1 0 0 0 0]
[0 1 1 0 0 0 0 1]
[0 0 1 1 0 0 0 1]
[0 0 1 1 1 1 1 1]
[0 0 1 1 0 1 1 1]
[0 0 1 1 0 0 1 1]
[0 1 0 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra 1025   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1327   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1164   permutation [ 7, 1, 2, 3, 8, 6, 5, 4 ]
vertex  5 -> Algebra  838   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
-------------------------

Algebra  838

Quiver
[ 1, 2 ], [ 2, 4 ], [ 3, 8 ], [ 4, 3 ], [ 5, 6 ], [ 5, 7 ], [ 7, 4 ], [ 8, 2 ]

Relations
[ 4, 3, 8, 2 ]
[ 8, 2, 4, 3 ]
[ 3, 8, 2, 4 ]
[ 2, 4, 3, 8 ]

Cartan matrix
[1 1 1 1 0 0 0 0]
[0 1 1 1 0 0 0 0]
[0 1 1 0 0 0 0 1]
[0 0 1 1 0 0 0 1]
[0 0 1 1 1 1 1 1]
[0 0 0 0 0 1 0 0]
[0 0 1 1 0 0 1 1]
[0 1 0 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra 1032   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1337   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  654   permutation [ 7, 1, 2, 3, 8, 5, 6, 4 ]
vertex  5 -> Algebra  841   permutation [ 1, 2, 3, 4, 7, 6, 5, 8 ]
vertex  6 -> Algebra  830   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
-------------------------

Algebra  840

Quiver
[ 1, 2 ], [ 2, 8 ], [ 3, 4 ], [ 4, 2 ], [ 4, 5 ], [ 5, 3 ], [ 5, 7 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 8, 3, 4, 2 ]
[ 2, 8, 3, 4 ]
[ 5, 3, 4 ]
[ 3, 4, 5 ]
[ 3, 4, 2, 8 ]
[ 4, 2, 8, 3 ] - [ 4, 5, 3 ]

Cartan matrix
[1 1 1 0 0 0 0 1]
[0 1 1 0 0 0 0 1]
[0 1 1 1 0 0 0 0]
[0 1 1 1 1 0 1 1]
[0 0 1 0 1 0 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 1 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra 1034   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1124   permutation [ 1, 8, 2, 3, 5, 7, 6, 4 ]
vertex  6 -> Algebra  476   permutation [ 1, 2, 8, 3, 5, 7, 6, 4 ]
vertex  7 -> Algebra  647   permutation [ 5, 1, 2, 8, 3, 7, 6, 4 ]
vertex  8 -> Algebra  970   permutation [ 1, 2, 3, 8, 5, 7, 6, 4 ]
-------------------------

Algebra  841

Quiver
[ 1, 2 ], [ 2, 4 ], [ 3, 8 ], [ 4, 3 ], [ 5, 4 ], [ 5, 7 ], [ 6, 7 ], [ 8, 2 ]

Relations
[ 4, 3, 8, 2 ]
[ 8, 2, 4, 3 ]
[ 3, 8, 2, 4 ]
[ 2, 4, 3, 8 ]

Cartan matrix
[1 1 1 1 0 0 0 0]
[0 1 1 1 0 0 0 0]
[0 1 1 0 0 0 0 1]
[0 0 1 1 0 0 0 1]
[0 0 1 1 1 0 1 1]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 0 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra 1035   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1044   permutation [ 1, 4, 2, 8, 5, 7, 6, 3 ]
vertex  4 -> Algebra  970   permutation [ 1, 2, 3, 8, 5, 7, 6, 4 ]
vertex  5 -> Algebra  358   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  446   permutation [ 1, 2, 4, 8, 5, 7, 6, 3 ]
vertex  7 -> Algebra  838   permutation [ 1, 2, 3, 4, 7, 6, 5, 8 ]
-------------------------

Algebra  842

Quiver
[ 1, 4 ], [ 2, 1 ], [ 2, 8 ], [ 3, 8 ], [ 4, 2 ], [ 4, 3 ], [ 4, 5 ], [ 6, 7 ], [ 7, 5 ], [ 8, 4 ]

Relations
[ 4, 2, 1 ]
[ 1, 4, 2 ]
[ 8, 4, 2 ]
[ 8, 4, 3 ]
[ 3, 8, 4 ]
[ 2, 1, 4 ] - [ 2, 8, 4 ]
[ 4, 2, 8 ] - [ 4, 3, 8 ]

Cartan matrix
[1 0 1 1 1 0 0 0]
[1 1 0 1 1 0 0 1]
[0 0 1 0 0 0 0 1]
[0 1 1 1 1 0 0 1]
[0 0 0 0 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 1 0 1 0]
[0 0 0 1 1 0 0 1]

Good mutations
vertex  1 -> Algebra 1340   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  358   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  941   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
vertex  4 -> Algebra 1341   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1044   permutation [ 1, 4, 2, 8, 5, 7, 6, 3 ]
vertex  6 -> Algebra  845   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra  774   permutation [ 1, 8, 3, 4, 5, 6, 7, 2 ]
-------------------------

Algebra  845

Quiver
[ 1, 4 ], [ 2, 1 ], [ 2, 8 ], [ 3, 8 ], [ 4, 2 ], [ 4, 3 ], [ 4, 5 ], [ 6, 5 ], [ 6, 7 ], [ 8, 4 ]

Relations
[ 4, 2, 1 ]
[ 1, 4, 2 ]
[ 8, 4, 2 ]
[ 8, 4, 3 ]
[ 3, 8, 4 ]
[ 2, 1, 4 ] - [ 2, 8, 4 ]
[ 4, 2, 8 ] - [ 4, 3, 8 ]

Cartan matrix
[1 0 1 1 1 0 0 0]
[1 1 0 1 1 0 0 1]
[0 0 1 0 0 0 0 1]
[0 1 1 1 1 0 0 1]
[0 0 0 0 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 1 1 0 0 1]

Good mutations
vertex  1 -> Algebra 1345   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  361   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  523   permutation [ 1, 4, 2, 8, 5, 6, 7, 3 ]
vertex  4 -> Algebra 1346   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  526   permutation [ 1, 4, 2, 8, 5, 6, 7, 3 ]
vertex  6 -> Algebra  362   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  842   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra  777   permutation [ 1, 8, 3, 4, 5, 6, 7, 2 ]
-------------------------

Algebra  846

Quiver
[ 1, 2 ], [ 2, 8 ], [ 3, 8 ], [ 4, 1 ], [ 4, 3 ], [ 4, 5 ], [ 5, 6 ], [ 7, 6 ], [ 8, 4 ]

Relations
[ 2, 8, 4, 1 ]
[ 8, 4, 1, 2 ]
[ 8, 4, 3 ]
[ 1, 2, 8, 4 ]
[ 3, 8, 4 ]
[ 4, 1, 2, 8 ] - [ 4, 3, 8 ]

Cartan matrix
[1 1 0 0 0 0 0 1]
[0 1 0 1 1 1 0 1]
[0 0 1 0 0 0 0 1]
[1 1 1 1 1 1 0 1]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[1 0 0 1 1 1 0 1]

Good mutations
vertex  1 -> Algebra  362   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  521   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1347   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra 1345   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  363   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  847

Quiver
[ 1, 3 ], [ 1, 5 ], [ 2, 4 ], [ 3, 4 ], [ 4, 1 ], [ 4, 8 ], [ 5, 4 ], [ 5, 6 ], [ 7, 6 ], [ 8, 5 ]

Relations
[ 3, 4, 1 ]
[ 5, 4, 1 ]
[ 4, 1, 3 ]
[ 8, 5, 4 ]
[ 5, 4, 8 ]
[ 1, 3, 4 ] - [ 1, 5, 4 ]
[ 4, 1, 5 ] - [ 4, 8, 5 ]

Cartan matrix
[1 0 1 1 1 1 0 0]
[1 1 0 1 1 1 0 1]
[0 0 1 1 0 0 0 1]
[1 0 0 1 1 1 0 1]
[0 0 0 1 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 1 1 0 1]

Good mutations
vertex  1 -> Algebra  895   permutation [ 3, 1, 8, 7, 6, 4, 2, 5 ]
vertex  2 -> Algebra  811   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1348   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  362   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra 1346   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  364   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1105   permutation [ 3, 4, 1, 5, 7, 6, 2, 8 ]
-------------------------

Algebra  848

Quiver
[ 1, 2 ], [ 1, 4 ], [ 2, 8 ], [ 3, 4 ], [ 4, 8 ], [ 5, 4 ], [ 5, 6 ], [ 6, 7 ], [ 8, 1 ], [ 8, 5 ]

Relations
[ 2, 8, 1 ]
[ 4, 8, 1 ]
[ 8, 1, 2 ]
[ 4, 8, 5 ]
[ 5, 4, 8 ]
[ 8, 1, 4 ] - [ 8, 5, 4 ]
[ 1, 2, 8 ] - [ 1, 4, 8 ]

Cartan matrix
[1 1 0 1 0 0 0 1]
[0 1 0 0 1 1 1 1]
[0 0 1 1 0 0 0 1]
[0 0 0 1 0 0 0 1]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[1 0 0 1 1 1 1 1]

Good mutations
vertex  1 -> Algebra  849   permutation [ 4, 2, 3, 1, 5, 6, 7, 8 ]
vertex  2 -> Algebra  522   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1350   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  363   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1347   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  849

Quiver
[ 1, 4 ], [ 2, 4 ], [ 3, 1 ], [ 4, 8 ], [ 5, 1 ], [ 5, 6 ], [ 6, 7 ], [ 8, 5 ]

Relations
[ 4, 8, 5, 1 ]
[ 8, 5, 1, 4 ]
[ 1, 4, 8, 5 ]
[ 5, 1, 4, 8 ]

Cartan matrix
[1 0 0 1 0 0 0 1]
[0 1 0 1 1 1 1 1]
[1 0 1 1 0 0 0 1]
[0 0 0 1 1 1 1 1]
[1 0 0 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[1 0 0 0 1 1 1 1]

Good mutations
vertex  1 -> Algebra  364   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  404   permutation [ 3, 1, 8, 6, 7, 4, 2, 5 ]
vertex  3 -> Algebra 1095   permutation [ 3, 1, 8, 6, 7, 4, 2, 5 ]
vertex  4 -> Algebra  848   permutation [ 4, 2, 3, 1, 5, 6, 7, 8 ]
vertex  5 -> Algebra  403   permutation [ 3, 1, 8, 6, 7, 4, 2, 5 ]
vertex  7 -> Algebra  895   permutation [ 3, 1, 8, 7, 6, 4, 2, 5 ]
-------------------------

Algebra  850

Quiver
[ 1, 5 ], [ 2, 4 ], [ 3, 1 ], [ 4, 3 ], [ 4, 8 ], [ 5, 4 ], [ 5, 6 ], [ 6, 7 ], [ 8, 5 ]

Relations
[ 5, 4, 3, 1 ]
[ 1, 5, 4, 3 ]
[ 3, 1, 5, 4 ]
[ 8, 5, 4 ]
[ 5, 4, 8 ]
[ 4, 3, 1, 5 ] - [ 4, 8, 5 ]

Cartan matrix
[1 0 0 1 1 1 1 0]
[1 1 1 1 1 1 1 1]
[1 0 1 0 1 1 1 0]
[1 0 1 1 1 1 1 1]
[0 0 1 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 1 1 1 1]

Good mutations
vertex  1 -> Algebra 1351   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  813   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  3 -> Algebra  364   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  436   permutation [ 1, 2, 8, 3, 5, 6, 7, 4 ]
vertex  5 -> Algebra 1352   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1348   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  855

Quiver
[ 1, 2 ], [ 1, 8 ], [ 2, 3 ], [ 3, 4 ], [ 4, 1 ], [ 5, 1 ], [ 5, 6 ], [ 6, 7 ], [ 8, 4 ]

Relations
[ 2, 3, 4, 1 ]
[ 8, 4, 1 ]
[ 3, 4, 1, 2 ]
[ 4, 1, 2, 3 ]
[ 4, 1, 8 ]
[ 1, 2, 3, 4 ] - [ 1, 8, 4 ]

Cartan matrix
[1 1 1 1 0 0 0 1]
[0 1 1 1 0 0 0 0]
[1 0 1 1 0 0 0 0]
[1 1 0 1 0 0 0 0]
[1 1 1 1 1 1 1 1]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra  865   permutation [ 8, 2, 3, 4, 5, 6, 7, 1 ]
vertex  2 -> Algebra  526   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  676   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1345   permutation [ 2, 3, 8, 1, 5, 6, 7, 4 ]
vertex  7 -> Algebra 1359   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  865

Quiver
[ 1, 8 ], [ 2, 3 ], [ 2, 8 ], [ 3, 4 ], [ 4, 2 ], [ 5, 1 ], [ 5, 2 ], [ 5, 6 ], [ 6, 7 ], [ 8, 4 ], [ 8, 5 ]

Relations
[ 8, 5, 1 ]
[ 3, 4, 2 ]
[ 4, 2, 3 ]
[ 1, 8, 5 ]
[ 2, 8, 5 ]
[ 4, 2, 8 ]
[ 8, 4, 2 ] - [ 8, 5, 2 ]
[ 2, 3, 4 ] - [ 2, 8, 4 ]
[ 5, 1, 8 ] - [ 5, 2, 8 ]

Cartan matrix
[1 0 0 1 0 0 0 1]
[0 1 1 1 0 0 0 1]
[0 0 1 1 0 0 0 0]
[0 1 0 1 0 0 0 0]
[1 1 1 1 1 1 1 1]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 0 1 1 1 1 1]

Good mutations
vertex  2 -> Algebra  885   permutation [ 1, 8, 3, 4, 5, 6, 7, 2 ]
vertex  4 -> Algebra 1103   permutation [ 1, 8, 5, 6, 7, 4, 3, 2 ]
vertex  5 -> Algebra 1379   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1378   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  855   permutation [ 8, 2, 3, 4, 5, 6, 7, 1 ]
-------------------------

Algebra  874

Quiver
[ 1, 2 ], [ 2, 3 ], [ 2, 6 ], [ 3, 5 ], [ 3, 8 ], [ 5, 2 ], [ 6, 5 ], [ 7, 6 ], [ 8, 2 ], [ 8, 4 ]

Relations
[ 6, 5, 2 ]
[ 5, 2, 3 ]
[ 8, 2, 3 ]
[ 5, 2, 6 ]
[ 2, 3, 8 ]
[ 3, 5, 2 ] - [ 3, 8, 2 ]
[ 2, 3, 5 ] - [ 2, 6, 5 ]

Cartan matrix
[1 1 1 0 1 1 0 0]
[0 1 1 0 1 1 0 0]
[0 1 1 1 1 0 0 1]
[0 0 0 1 0 0 0 0]
[0 1 0 0 1 0 0 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 1 1 1 0]
[0 1 0 1 0 1 0 1]

Good mutations
vertex  1 -> Algebra 1051   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1395   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1396   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1291   permutation [ 1, 2, 8, 3, 5, 6, 7, 4 ]
vertex  5 -> Algebra  378   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra 1379   permutation [ 1, 6, 7, 5, 2, 8, 4, 3 ]
vertex  7 -> Algebra  373   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  372   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  875

Quiver
[ 1, 3 ], [ 1, 6 ], [ 2, 1 ], [ 2, 5 ], [ 2, 8 ], [ 3, 2 ], [ 6, 2 ], [ 6, 7 ], [ 8, 4 ], [ 8, 6 ]

Relations
[ 3, 2, 1 ]
[ 6, 2, 1 ]
[ 8, 6, 2 ]
[ 2, 1, 3 ]
[ 6, 2, 8 ]
[ 1, 3, 2 ] - [ 1, 6, 2 ]
[ 2, 1, 6 ] - [ 2, 8, 6 ]

Cartan matrix
[1 1 1 0 1 1 1 0]
[1 1 0 1 1 1 1 1]
[0 1 1 1 1 0 0 1]
[0 0 0 1 0 0 0 0]
[0 0 0 0 1 0 0 0]
[0 1 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 1 0 1 1 1]

Good mutations
vertex  1 -> Algebra 1397   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  373   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1398   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1294   permutation [ 1, 2, 8, 3, 5, 6, 7, 4 ]
vertex  5 -> Algebra  886   permutation [ 1, 5, 3, 4, 2, 6, 7, 8 ]
vertex  7 -> Algebra 1395   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  876

Quiver
[ 1, 2 ], [ 2, 6 ], [ 3, 2 ], [ 5, 3 ], [ 6, 5 ], [ 6, 7 ], [ 8, 3 ], [ 8, 4 ]

Relations
[ 6, 5, 3, 2 ]
[ 2, 6, 5, 3 ]
[ 3, 2, 6, 5 ]
[ 5, 3, 2, 6 ]

Cartan matrix
[1 1 0 0 1 1 1 0]
[0 1 0 0 1 1 1 0]
[0 1 1 0 0 1 1 0]
[0 0 0 1 0 0 0 0]
[0 1 1 0 1 0 0 0]
[0 0 1 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 1 1 0 1 1 1]

Good mutations
vertex  1 -> Algebra 1053   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1302   permutation [ 2, 6, 1, 7, 3, 8, 4, 5 ]
vertex  3 -> Algebra  373   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  958   permutation [ 1, 2, 4, 8, 3, 6, 7, 5 ]
vertex  6 -> Algebra 1393   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1396   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  383   permutation [ 1, 2, 5, 4, 8, 6, 7, 3 ]
-------------------------

Algebra  880

Quiver
[ 1, 2 ], [ 2, 5 ], [ 3, 8 ], [ 5, 3 ], [ 6, 7 ], [ 7, 5 ], [ 8, 2 ], [ 8, 4 ]

Relations
[ 5, 3, 8, 2 ]
[ 8, 2, 5, 3 ]
[ 3, 8, 2, 5 ]
[ 2, 5, 3, 8 ]

Cartan matrix
[1 1 1 0 1 0 0 0]
[0 1 1 0 1 0 0 0]
[0 1 1 1 0 0 0 1]
[0 0 0 1 0 0 0 0]
[0 0 1 1 1 0 0 1]
[0 0 1 1 1 1 1 1]
[0 0 1 1 1 0 1 1]
[0 1 0 1 1 0 0 1]

Good mutations
vertex  1 -> Algebra 1057   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1402   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1298   permutation [ 1, 2, 8, 3, 5, 6, 7, 4 ]
vertex  5 -> Algebra 1174   permutation [ 7, 1, 2, 3, 8, 4, 6, 5 ]
vertex  6 -> Algebra  883   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra  375   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  883

Quiver
[ 1, 2 ], [ 2, 5 ], [ 3, 8 ], [ 5, 3 ], [ 6, 5 ], [ 6, 7 ], [ 8, 2 ], [ 8, 4 ]

Relations
[ 5, 3, 8, 2 ]
[ 8, 2, 5, 3 ]
[ 3, 8, 2, 5 ]
[ 2, 5, 3, 8 ]

Cartan matrix
[1 1 1 0 1 0 0 0]
[0 1 1 0 1 0 0 0]
[0 1 1 1 0 0 0 1]
[0 0 0 1 0 0 0 0]
[0 0 1 1 1 0 0 1]
[0 0 1 1 1 1 1 1]
[0 0 0 0 0 0 1 0]
[0 1 0 1 1 0 0 1]

Good mutations
vertex  1 -> Algebra 1060   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1091   permutation [ 1, 5, 2, 8, 4, 6, 7, 3 ]
vertex  4 -> Algebra  959   permutation [ 1, 2, 5, 4, 8, 6, 7, 3 ]
vertex  5 -> Algebra  976   permutation [ 1, 2, 3, 8, 4, 6, 7, 5 ]
vertex  6 -> Algebra  378   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  880   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra  377   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  884

Quiver
[ 1, 5 ], [ 2, 1 ], [ 2, 8 ], [ 3, 8 ], [ 5, 2 ], [ 5, 3 ], [ 5, 6 ], [ 7, 6 ], [ 8, 4 ], [ 8, 5 ]

Relations
[ 5, 2, 1 ]
[ 1, 5, 2 ]
[ 8, 5, 2 ]
[ 8, 5, 3 ]
[ 3, 8, 5 ]
[ 2, 1, 5 ] - [ 2, 8, 5 ]
[ 5, 2, 8 ] - [ 5, 3, 8 ]

Cartan matrix
[1 0 1 0 1 1 0 0]
[1 1 0 1 1 1 0 1]
[0 0 1 1 0 0 0 1]
[0 0 0 1 0 0 0 0]
[0 1 1 1 1 1 0 1]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 0 1 1 1 0 1]

Good mutations
vertex  1 -> Algebra 1405   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  378   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  909   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
vertex  4 -> Algebra 1304   permutation [ 1, 2, 8, 3, 5, 6, 7, 4 ]
vertex  5 -> Algebra 1406   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra 1091   permutation [ 1, 5, 2, 8, 4, 6, 7, 3 ]
vertex  7 -> Algebra  379   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  885

Quiver
[ 1, 2 ], [ 2, 8 ], [ 3, 8 ], [ 5, 1 ], [ 5, 3 ], [ 5, 6 ], [ 6, 7 ], [ 8, 4 ], [ 8, 5 ]

Relations
[ 2, 8, 5, 1 ]
[ 8, 5, 1, 2 ]
[ 8, 5, 3 ]
[ 1, 2, 8, 5 ]
[ 3, 8, 5 ]
[ 5, 1, 2, 8 ] - [ 5, 3, 8 ]

Cartan matrix
[1 1 0 1 0 0 0 1]
[0 1 0 1 1 1 1 1]
[0 0 1 1 0 0 0 1]
[0 0 0 1 0 0 0 0]
[1 1 1 1 1 1 1 1]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[1 0 0 1 1 1 1 1]

Good mutations
vertex  1 -> Algebra  379   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  536   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1307   permutation [ 1, 2, 8, 3, 5, 6, 7, 4 ]
vertex  5 -> Algebra 1395   permutation [ 1, 8, 2, 7, 4, 5, 3, 6 ]
vertex  7 -> Algebra 1405   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  865   permutation [ 1, 8, 3, 4, 5, 6, 7, 2 ]
-------------------------

Algebra  886

Quiver
[ 1, 3 ], [ 1, 6 ], [ 2, 5 ], [ 3, 5 ], [ 5, 1 ], [ 5, 8 ], [ 6, 5 ], [ 6, 7 ], [ 8, 4 ], [ 8, 6 ]

Relations
[ 3, 5, 1 ]
[ 6, 5, 1 ]
[ 5, 1, 3 ]
[ 8, 6, 5 ]
[ 6, 5, 8 ]
[ 1, 3, 5 ] - [ 1, 6, 5 ]
[ 5, 1, 6 ] - [ 5, 8, 6 ]

Cartan matrix
[1 0 1 0 1 1 1 0]
[1 1 0 1 1 1 1 1]
[0 0 1 1 1 0 0 1]
[0 0 0 1 0 0 0 0]
[1 0 0 1 1 1 1 1]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 1 0 1 1 1]

Good mutations
vertex  1 -> Algebra 1407   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  875   permutation [ 1, 5, 3, 4, 2, 6, 7, 8 ]
vertex  3 -> Algebra 1408   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1308   permutation [ 1, 2, 8, 3, 5, 6, 7, 4 ]
vertex  5 -> Algebra  379   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1406   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  893

Quiver
[ 1, 2 ], [ 2, 3 ], [ 2, 7 ], [ 3, 6 ], [ 3, 8 ], [ 4, 5 ], [ 6, 2 ], [ 7, 6 ], [ 8, 2 ], [ 8, 5 ]

Relations
[ 7, 6, 2 ]
[ 6, 2, 3 ]
[ 8, 2, 3 ]
[ 6, 2, 7 ]
[ 2, 3, 8 ]
[ 3, 6, 2 ] - [ 3, 8, 2 ]
[ 2, 3, 6 ] - [ 2, 7, 6 ]

Cartan matrix
[1 1 1 0 0 1 1 0]
[0 1 1 0 0 1 1 0]
[0 1 1 0 1 1 0 1]
[0 0 0 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[0 1 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 1 0 0 1 0 1 1]

Good mutations
vertex  1 -> Algebra 1067   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  500   permutation [ 6, 2, 1, 7, 8, 5, 4, 3 ]
vertex  3 -> Algebra  993   permutation [ 6, 3, 1, 7, 8, 5, 4, 2 ]
vertex  4 -> Algebra  501   permutation [ 6, 2, 1, 7, 8, 5, 4, 3 ]
vertex  5 -> Algebra 1393   permutation [ 1, 2, 8, 4, 3, 6, 7, 5 ]
vertex  6 -> Algebra  383   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1039   permutation [ 6, 7, 1, 2, 8, 5, 4, 3 ]
vertex  8 -> Algebra  381   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  895

Quiver
[ 1, 2 ], [ 2, 6 ], [ 3, 8 ], [ 4, 5 ], [ 6, 3 ], [ 7, 6 ], [ 8, 2 ], [ 8, 5 ]

Relations
[ 6, 3, 8, 2 ]
[ 8, 2, 6, 3 ]
[ 3, 8, 2, 6 ]
[ 2, 6, 3, 8 ]

Cartan matrix
[1 1 1 0 0 1 0 0]
[0 1 1 0 0 1 0 0]
[0 1 1 0 1 0 0 1]
[0 0 0 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[0 0 1 0 1 1 0 1]
[0 0 1 0 1 1 1 1]
[0 1 0 0 1 1 0 1]

Good mutations
vertex  1 -> Algebra 1069   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  847   permutation [ 2, 7, 1, 6, 8, 5, 4, 3 ]
vertex  4 -> Algebra  849   permutation [ 2, 7, 1, 6, 8, 5, 4, 3 ]
vertex  5 -> Algebra 1396   permutation [ 1, 2, 8, 4, 3, 6, 7, 5 ]
vertex  6 -> Algebra 1347   permutation [ 6, 7, 1, 2, 8, 5, 4, 3 ]
vertex  7 -> Algebra  383   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  382   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  909

Quiver
[ 1, 5 ], [ 2, 1 ], [ 2, 3 ], [ 3, 4 ], [ 3, 8 ], [ 5, 2 ], [ 5, 6 ], [ 7, 6 ], [ 8, 5 ]

Relations
[ 5, 2, 1 ]
[ 1, 5, 2 ]
[ 3, 8, 5, 2 ]
[ 8, 5, 2, 3 ]
[ 5, 2, 3, 8 ]
[ 2, 1, 5 ] - [ 2, 3, 8, 5 ]

Cartan matrix
[1 0 0 0 1 1 0 0]
[1 1 1 1 1 1 0 1]
[0 0 1 1 1 1 0 1]
[0 0 0 1 0 0 0 0]
[0 1 1 1 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 1 0 0 1 1 0 1]

Good mutations
vertex  4 -> Algebra  949   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1092   permutation [ 1, 6, 2, 3, 4, 5, 7, 8 ]
vertex  6 -> Algebra  558   permutation [ 1, 5, 2, 3, 4, 6, 7, 8 ]
vertex  7 -> Algebra  399   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  884   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
-------------------------

Algebra  912

Quiver
[ 1, 6 ], [ 2, 3 ], [ 2, 5 ], [ 3, 4 ], [ 3, 8 ], [ 5, 1 ], [ 5, 8 ], [ 6, 5 ], [ 6, 7 ], [ 8, 2 ], [ 8, 6 ]

Relations
[ 6, 5, 1 ]
[ 3, 8, 2 ]
[ 5, 8, 2 ]
[ 8, 2, 3 ]
[ 1, 6, 5 ]
[ 6, 5, 8 ]
[ 8, 2, 5 ] - [ 8, 6, 5 ]
[ 5, 1, 6 ] - [ 5, 8, 6 ]
[ 2, 3, 8 ] - [ 2, 5, 8 ]

Cartan matrix
[1 0 0 0 0 1 1 0]
[1 1 1 1 1 1 1 1]
[0 0 1 1 0 1 1 1]
[0 0 0 1 0 0 0 0]
[1 0 0 0 1 1 1 1]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 0 0 1 1 1 1]

Good mutations
vertex  2 -> Algebra  913   permutation [ 1, 5, 3, 4, 2, 6, 7, 8 ]
vertex  4 -> Algebra  955   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra  399   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1092   permutation [ 1, 6, 2, 3, 4, 5, 7, 8 ]
vertex  8 -> Algebra 1408   permutation [ 1, 2, 5, 4, 8, 6, 7, 3 ]
-------------------------

Algebra  913

Quiver
[ 1, 6 ], [ 2, 1 ], [ 2, 5 ], [ 3, 4 ], [ 3, 5 ], [ 5, 8 ], [ 6, 2 ], [ 6, 7 ], [ 8, 6 ]

Relations
[ 6, 2, 1 ]
[ 1, 6, 2 ]
[ 5, 8, 6, 2 ]
[ 8, 6, 2, 5 ]
[ 6, 2, 5, 8 ]
[ 2, 1, 6 ] - [ 2, 5, 8, 6 ]

Cartan matrix
[1 0 0 0 0 1 1 0]
[1 1 0 0 1 1 1 1]
[0 0 1 1 1 1 1 1]
[0 0 0 1 0 0 0 0]
[0 0 0 0 1 1 1 1]
[0 1 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 0 0 0 1 1 1]

Good mutations
vertex  3 -> Algebra  790   permutation [ 2, 8, 1, 7, 5, 3, 4, 6 ]
vertex  4 -> Algebra  956   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra  912   permutation [ 1, 5, 3, 4, 2, 6, 7, 8 ]
vertex  6 -> Algebra  789   permutation [ 2, 8, 1, 7, 5, 3, 4, 6 ]
vertex  7 -> Algebra 1097   permutation [ 1, 6, 2, 3, 4, 5, 7, 8 ]
vertex  8 -> Algebra 1302   permutation [ 2, 6, 1, 7, 5, 3, 4, 8 ]
-------------------------

Algebra  941

Quiver
[ 1, 4 ], [ 2, 1 ], [ 2, 3 ], [ 3, 8 ], [ 4, 2 ], [ 4, 5 ], [ 6, 7 ], [ 7, 5 ], [ 8, 4 ]

Relations
[ 4, 2, 1 ]
[ 1, 4, 2 ]
[ 3, 8, 4, 2 ]
[ 8, 4, 2, 3 ]
[ 4, 2, 3, 8 ]
[ 2, 1, 4 ] - [ 2, 3, 8, 4 ]

Cartan matrix
[1 0 0 1 1 0 0 0]
[1 1 1 1 1 0 0 1]
[0 0 1 1 1 0 0 1]
[0 1 1 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 1 0 1 0]
[0 1 0 1 1 0 0 1]

Good mutations
vertex  3 -> Algebra  731   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1045   permutation [ 1, 5, 2, 3, 4, 7, 6, 8 ]
vertex  5 -> Algebra  525   permutation [ 1, 4, 2, 3, 5, 7, 6, 8 ]
vertex  6 -> Algebra  523   permutation [ 1, 4, 2, 3, 5, 7, 6, 8 ]
vertex  8 -> Algebra  842   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
-------------------------

Algebra  948

Quiver
[ 1, 5 ], [ 2, 3 ], [ 2, 4 ], [ 3, 8 ], [ 4, 1 ], [ 4, 8 ], [ 5, 4 ], [ 5, 6 ], [ 7, 6 ], [ 8, 2 ], [ 8, 5 ]

Relations
[ 5, 4, 1 ]
[ 3, 8, 2 ]
[ 4, 8, 2 ]
[ 8, 2, 3 ]
[ 1, 5, 4 ]
[ 5, 4, 8 ]
[ 8, 2, 4 ] - [ 8, 5, 4 ]
[ 4, 1, 5 ] - [ 4, 8, 5 ]
[ 2, 3, 8 ] - [ 2, 4, 8 ]

Cartan matrix
[1 0 0 0 1 1 0 0]
[1 1 1 1 1 1 0 1]
[0 0 1 0 1 1 0 1]
[1 0 0 1 1 1 0 1]
[0 0 0 1 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 1 0 1 1 1 0 1]

Good mutations
vertex  2 -> Algebra  949   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  4 -> Algebra  433   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  527   permutation [ 1, 5, 2, 3, 4, 6, 7, 8 ]
vertex  7 -> Algebra  436   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1348   permutation [ 1, 2, 4, 8, 5, 6, 7, 3 ]
-------------------------

Algebra  949

Quiver
[ 1, 5 ], [ 2, 1 ], [ 2, 4 ], [ 3, 4 ], [ 4, 8 ], [ 5, 2 ], [ 5, 6 ], [ 7, 6 ], [ 8, 5 ]

Relations
[ 5, 2, 1 ]
[ 1, 5, 2 ]
[ 4, 8, 5, 2 ]
[ 8, 5, 2, 4 ]
[ 5, 2, 4, 8 ]
[ 2, 1, 5 ] - [ 2, 4, 8, 5 ]

Cartan matrix
[1 0 0 0 1 1 0 0]
[1 1 0 1 1 1 0 1]
[0 0 1 1 1 1 0 1]
[0 0 0 1 1 1 0 1]
[0 1 0 1 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 1 0 0 1 1 0 1]

Good mutations
vertex  3 -> Algebra  909   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  4 -> Algebra  948   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1065   permutation [ 1, 6, 2, 3, 4, 5, 7, 8 ]
vertex  6 -> Algebra  537   permutation [ 1, 5, 2, 3, 4, 6, 7, 8 ]
vertex  7 -> Algebra  437   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1304   permutation [ 1, 2, 4, 8, 5, 6, 7, 3 ]
-------------------------

Algebra  955

Quiver
[ 1, 6 ], [ 2, 4 ], [ 2, 5 ], [ 3, 4 ], [ 4, 8 ], [ 5, 1 ], [ 5, 8 ], [ 6, 5 ], [ 6, 7 ], [ 8, 2 ], [ 8, 6 ]

Relations
[ 6, 5, 1 ]
[ 4, 8, 2 ]
[ 5, 8, 2 ]
[ 8, 2, 4 ]
[ 1, 6, 5 ]
[ 6, 5, 8 ]
[ 8, 2, 5 ] - [ 8, 6, 5 ]
[ 5, 1, 6 ] - [ 5, 8, 6 ]
[ 2, 4, 8 ] - [ 2, 5, 8 ]

Cartan matrix
[1 0 0 0 0 1 1 0]
[1 1 0 1 1 1 1 1]
[0 0 1 1 0 1 1 1]
[0 0 0 1 0 1 1 1]
[1 0 0 0 1 1 1 1]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 0 0 1 1 1 1]

Good mutations
vertex  2 -> Algebra  956   permutation [ 1, 5, 3, 4, 2, 6, 7, 8 ]
vertex  3 -> Algebra  912   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra  437   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1065   permutation [ 1, 6, 2, 3, 4, 5, 7, 8 ]
vertex  8 -> Algebra 1447   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  956

Quiver
[ 1, 6 ], [ 2, 1 ], [ 2, 5 ], [ 3, 4 ], [ 4, 5 ], [ 5, 8 ], [ 6, 2 ], [ 6, 7 ], [ 8, 6 ]

Relations
[ 6, 2, 1 ]
[ 1, 6, 2 ]
[ 5, 8, 6, 2 ]
[ 8, 6, 2, 5 ]
[ 6, 2, 5, 8 ]
[ 2, 1, 6 ] - [ 2, 5, 8, 6 ]

Cartan matrix
[1 0 0 0 0 1 1 0]
[1 1 0 0 1 1 1 1]
[0 0 1 1 1 1 1 1]
[0 0 0 1 1 1 1 1]
[0 0 0 0 1 1 1 1]
[0 1 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 0 0 0 1 1 1]

Good mutations
vertex  3 -> Algebra  913   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra  955   permutation [ 1, 5, 3, 4, 2, 6, 7, 8 ]
vertex  6 -> Algebra  787   permutation [ 2, 8, 1, 7, 5, 3, 4, 6 ]
vertex  7 -> Algebra 1071   permutation [ 1, 6, 2, 3, 4, 5, 7, 8 ]
vertex  8 -> Algebra 1297   permutation [ 2, 6, 1, 7, 5, 3, 4, 8 ]
-------------------------

Algebra  958

Quiver
[ 1, 2 ], [ 2, 6 ], [ 3, 4 ], [ 4, 5 ], [ 5, 2 ], [ 6, 7 ], [ 6, 8 ], [ 8, 5 ]

Relations
[ 6, 8, 5, 2 ]
[ 2, 6, 8, 5 ]
[ 8, 5, 2, 6 ]
[ 5, 2, 6, 8 ]

Cartan matrix
[1 1 0 0 0 1 1 1]
[0 1 0 0 0 1 1 1]
[0 1 1 1 1 1 1 0]
[0 1 0 1 1 1 1 0]
[0 1 0 0 1 1 1 0]
[0 0 0 0 1 1 1 1]
[0 0 0 0 0 0 1 0]
[0 1 0 0 1 0 0 1]

Good mutations
vertex  1 -> Algebra 1131   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1297   permutation [ 2, 6, 1, 7, 5, 3, 4, 8 ]
vertex  3 -> Algebra  876   permutation [ 1, 2, 5, 3, 8, 6, 7, 4 ]
vertex  5 -> Algebra  802   permutation [ 1, 2, 4, 5, 8, 6, 7, 3 ]
vertex  6 -> Algebra 1449   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1442   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  959

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 8 ], [ 4, 5 ], [ 5, 2 ], [ 6, 3 ], [ 6, 7 ], [ 8, 5 ]

Relations
[ 3, 8, 5, 2 ]
[ 8, 5, 2, 3 ]
[ 2, 3, 8, 5 ]
[ 5, 2, 3, 8 ]

Cartan matrix
[1 1 1 0 0 0 0 1]
[0 1 1 0 0 0 0 1]
[0 0 1 0 1 0 0 1]
[0 1 1 1 1 0 0 0]
[0 1 1 0 1 0 0 0]
[0 0 1 0 1 1 1 1]
[0 0 0 0 0 0 1 0]
[0 1 0 0 1 0 0 1]

Good mutations
vertex  1 -> Algebra 1132   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1064   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  964   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
vertex  4 -> Algebra  883   permutation [ 1, 2, 8, 4, 3, 6, 7, 5 ]
vertex  5 -> Algebra  810   permutation [ 1, 2, 5, 8, 3, 6, 7, 4 ]
vertex  6 -> Algebra  812   permutation [ 1, 2, 5, 8, 3, 6, 7, 4 ]
vertex  7 -> Algebra 1298   permutation [ 1, 2, 5, 8, 3, 7, 6, 4 ]
-------------------------

Algebra  964

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 5 ], [ 3, 8 ], [ 4, 5 ], [ 5, 2 ], [ 6, 3 ], [ 6, 7 ], [ 8, 2 ], [ 8, 6 ]

Relations
[ 5, 2, 3 ]
[ 2, 3, 5 ]
[ 3, 8, 6 ]
[ 2, 3, 8 ]
[ 6, 3, 8 ]
[ 3, 5, 2 ] - [ 3, 8, 2 ]
[ 8, 2, 3 ] - [ 8, 6, 3 ]

Cartan matrix
[1 1 1 0 0 0 0 0]
[0 1 1 0 0 0 0 0]
[0 1 1 0 1 0 0 1]
[0 1 0 1 1 0 0 0]
[0 1 0 0 1 0 0 0]
[0 0 1 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 1 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra 1137   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1077   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  976   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  5 -> Algebra  971   permutation [ 1, 2, 5, 4, 3, 6, 7, 8 ]
vertex  6 -> Algebra 1451   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1169   permutation [ 6, 1, 2, 3, 4, 5, 7, 8 ]
vertex  8 -> Algebra  959   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
-------------------------

Algebra  970

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 4 ], [ 3, 8 ], [ 4, 2 ], [ 5, 3 ], [ 5, 6 ], [ 7, 6 ], [ 8, 2 ], [ 8, 5 ]

Relations
[ 4, 2, 3 ]
[ 2, 3, 4 ]
[ 3, 8, 5 ]
[ 2, 3, 8 ]
[ 5, 3, 8 ]
[ 3, 4, 2 ] - [ 3, 8, 2 ]
[ 8, 2, 3 ] - [ 8, 5, 3 ]

Cartan matrix
[1 1 1 0 0 0 0 0]
[0 1 1 0 0 0 0 0]
[0 1 1 1 0 0 0 1]
[0 1 0 1 0 0 0 0]
[0 0 1 1 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 1 1 0 1 1 0 1]

Good mutations
vertex  1 -> Algebra 1143   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1085   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  840   permutation [ 1, 2, 3, 8, 5, 7, 6, 4 ]
vertex  5 -> Algebra 1165   permutation [ 6, 1, 2, 3, 4, 5, 7, 8 ]
vertex  6 -> Algebra  654   permutation [ 5, 1, 2, 3, 4, 6, 7, 8 ]
vertex  7 -> Algebra  456   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  841   permutation [ 1, 2, 3, 8, 5, 7, 6, 4 ]
-------------------------

Algebra  971

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 4 ], [ 3, 5 ], [ 4, 2 ], [ 5, 8 ], [ 6, 5 ], [ 6, 7 ], [ 8, 2 ], [ 8, 6 ]

Relations
[ 4, 2, 3 ]
[ 5, 8, 2, 3 ]
[ 2, 3, 4 ]
[ 5, 8, 6 ]
[ 2, 3, 5, 8 ]
[ 6, 5, 8 ]
[ 3, 4, 2 ] - [ 3, 5, 8, 2 ]
[ 8, 2, 3, 5 ] - [ 8, 6, 5 ]

Cartan matrix
[1 1 1 0 1 0 0 0]
[0 1 1 0 1 0 0 0]
[0 1 1 1 1 0 0 1]
[0 1 0 1 0 0 0 0]
[0 1 0 0 1 0 0 1]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 1 0 1 1 1 1]

Good mutations
vertex  1 -> Algebra 1144   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1087   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  964   permutation [ 1, 2, 5, 4, 3, 6, 7, 8 ]
vertex  5 -> Algebra  456   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1165   permutation [ 6, 1, 2, 3, 4, 5, 7, 8 ]
vertex  8 -> Algebra  810   permutation [ 1, 2, 3, 5, 8, 6, 7, 4 ]
-------------------------

Algebra  976

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 4 ], [ 3, 8 ], [ 4, 2 ], [ 4, 5 ], [ 6, 3 ], [ 6, 7 ], [ 8, 2 ], [ 8, 6 ]

Relations
[ 4, 2, 3 ]
[ 2, 3, 4 ]
[ 3, 8, 6 ]
[ 2, 3, 8 ]
[ 6, 3, 8 ]
[ 3, 4, 2 ] - [ 3, 8, 2 ]
[ 8, 2, 3 ] - [ 8, 6, 3 ]

Cartan matrix
[1 1 1 0 0 0 0 0]
[0 1 1 0 0 0 0 0]
[0 1 1 1 1 0 0 1]
[0 1 0 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[0 0 1 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 1 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra 1149   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1103   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  964   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra 1379   permutation [ 1, 8, 7, 6, 2, 4, 5, 3 ]
vertex  7 -> Algebra 1174   permutation [ 6, 1, 2, 3, 4, 5, 7, 8 ]
vertex  8 -> Algebra  883   permutation [ 1, 2, 3, 5, 8, 6, 7, 4 ]
-------------------------

Algebra  990

Quiver
[ 1, 2 ], [ 2, 4 ], [ 3, 4 ], [ 4, 1 ], [ 4, 8 ], [ 5, 2 ], [ 6, 7 ], [ 7, 5 ], [ 8, 2 ], [ 8, 3 ]

Relations
[ 2, 4, 1 ]
[ 4, 8, 3 ]
[ 1, 2, 4 ]
[ 2, 4, 8 ]
[ 3, 4, 8 ]
[ 4, 1, 2 ] - [ 4, 8, 2 ]
[ 8, 2, 4 ] - [ 8, 3, 4 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 1 0 0 0 0]
[1 0 1 1 0 0 0 0]
[1 1 0 1 0 0 0 1]
[0 1 0 1 1 0 0 0]
[0 1 0 1 1 1 1 0]
[0 1 0 1 1 0 1 0]
[0 1 1 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra 1270   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  497   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1041   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  6 -> Algebra  992   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra 1173   permutation [ 1, 3, 8, 2, 6, 7, 5, 4 ]
-------------------------

Algebra  992

Quiver
[ 1, 2 ], [ 2, 4 ], [ 3, 4 ], [ 4, 1 ], [ 4, 8 ], [ 5, 2 ], [ 6, 5 ], [ 6, 7 ], [ 8, 2 ], [ 8, 3 ]

Relations
[ 2, 4, 1 ]
[ 4, 8, 3 ]
[ 1, 2, 4 ]
[ 2, 4, 8 ]
[ 3, 4, 8 ]
[ 4, 1, 2 ] - [ 4, 8, 2 ]
[ 8, 2, 4 ] - [ 8, 3, 4 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 1 0 0 0 0]
[1 0 1 1 0 0 0 0]
[1 1 0 1 0 0 0 1]
[0 1 0 1 1 0 0 0]
[0 1 0 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 1 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra 1271   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  499   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1043   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  6 -> Algebra  490   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  990   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra 1177   permutation [ 1, 3, 8, 2, 6, 7, 5, 4 ]
-------------------------

Algebra  993

Quiver
[ 1, 2 ], [ 2, 8 ], [ 3, 8 ], [ 4, 1 ], [ 5, 2 ], [ 5, 6 ], [ 7, 6 ], [ 8, 4 ]

Relations
[ 2, 8, 4, 1 ]
[ 8, 4, 1, 2 ]
[ 1, 2, 8, 4 ]
[ 4, 1, 2, 8 ]

Cartan matrix
[1 1 0 0 0 0 0 1]
[0 1 0 1 0 0 0 1]
[1 0 1 1 0 0 0 1]
[1 1 0 1 0 0 0 0]
[0 1 0 1 1 1 0 1]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[1 0 0 1 0 0 0 1]

Good mutations
vertex  2 -> Algebra  893   permutation [ 3, 8, 2, 7, 6, 1, 4, 5 ]
vertex  3 -> Algebra 1269   permutation [ 1, 8, 3, 2, 5, 7, 6, 4 ]
vertex  5 -> Algebra  668   permutation [ 1, 3, 8, 2, 5, 7, 6, 4 ]
vertex  6 -> Algebra 1177   permutation [ 1, 3, 8, 2, 6, 7, 5, 4 ]
vertex  7 -> Algebra  491   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  490   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  994

Quiver
[ 1, 2 ], [ 2, 8 ], [ 4, 1 ], [ 5, 2 ], [ 5, 6 ], [ 6, 7 ], [ 8, 3 ], [ 8, 4 ]

Relations
[ 2, 8, 4, 1 ]
[ 8, 4, 1, 2 ]
[ 1, 2, 8, 4 ]
[ 4, 1, 2, 8 ]

Cartan matrix
[1 1 1 0 0 0 0 1]
[0 1 1 1 0 0 0 1]
[0 0 1 0 0 0 0 0]
[1 1 0 1 0 0 0 0]
[0 1 1 1 1 1 1 1]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[1 0 1 1 0 0 0 1]

Good mutations
vertex  2 -> Algebra 1011   permutation [ 1, 8, 3, 4, 5, 6, 7, 2 ]
vertex  3 -> Algebra  491   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  777   permutation [ 1, 8, 3, 2, 5, 6, 7, 4 ]
vertex  7 -> Algebra 1269   permutation [ 1, 8, 3, 2, 5, 7, 6, 4 ]
vertex  8 -> Algebra  526   permutation [ 1, 2, 4, 8, 5, 6, 7, 3 ]
-------------------------

Algebra 1001

Quiver
[ 2, 1 ], [ 2, 4 ], [ 2, 6 ], [ 3, 2 ], [ 4, 3 ], [ 4, 5 ], [ 5, 2 ], [ 6, 5 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 6, 5, 2 ]
[ 2, 4, 3 ]
[ 3, 2, 4 ]
[ 5, 2, 4 ]
[ 5, 2, 6 ]
[ 4, 3, 2 ] - [ 4, 5, 2 ]
[ 2, 4, 5 ] - [ 2, 6, 5 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 0 1 1 1 1 0]
[1 1 1 0 0 1 1 0]
[1 1 1 1 1 0 0 0]
[1 1 0 0 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 1 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra  802   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1456   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1131   permutation [ 1, 2, 8, 3, 4, 6, 7, 5 ]
vertex  5 -> Algebra  502   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1455   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  530   permutation [ 1, 2, 4, 8, 5, 6, 7, 3 ]
-------------------------

Algebra 1005

Quiver
[ 2, 1 ], [ 2, 3 ], [ 2, 5 ], [ 3, 4 ], [ 3, 8 ], [ 4, 2 ], [ 5, 4 ], [ 6, 7 ], [ 7, 5 ], [ 8, 2 ]

Relations
[ 5, 4, 2 ]
[ 4, 2, 3 ]
[ 8, 2, 3 ]
[ 4, 2, 5 ]
[ 2, 3, 8 ]
[ 3, 4, 2 ] - [ 3, 8, 2 ]
[ 2, 3, 4 ] - [ 2, 5, 4 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 1 1 0 0 0]
[1 1 1 1 0 0 0 1]
[1 1 0 1 0 0 0 0]
[0 0 0 1 1 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 1 1 0 1 0]
[1 1 0 0 1 0 0 1]

Good mutations
vertex  1 -> Algebra  806   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1449   permutation [ 3, 2, 6, 7, 5, 1, 4, 8 ]
vertex  3 -> Algebra 1457   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  517   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1255   permutation [ 7, 2, 1, 3, 8, 4, 6, 5 ]
vertex  6 -> Algebra 1009   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra  497   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1009

Quiver
[ 2, 1 ], [ 2, 3 ], [ 2, 5 ], [ 3, 4 ], [ 3, 8 ], [ 4, 2 ], [ 5, 4 ], [ 6, 5 ], [ 6, 7 ], [ 8, 2 ]

Relations
[ 5, 4, 2 ]
[ 4, 2, 3 ]
[ 8, 2, 3 ]
[ 4, 2, 5 ]
[ 2, 3, 8 ]
[ 3, 4, 2 ] - [ 3, 8, 2 ]
[ 2, 3, 4 ] - [ 2, 5, 4 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 1 1 0 0 0]
[1 1 1 1 0 0 0 1]
[1 1 0 1 0 0 0 0]
[0 0 0 1 1 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 0 0 1 0 0 1]

Good mutations
vertex  1 -> Algebra  810   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1393   permutation [ 3, 2, 5, 7, 8, 1, 4, 6 ]
vertex  3 -> Algebra 1132   permutation [ 2, 1, 5, 8, 3, 6, 7, 4 ]
vertex  4 -> Algebra  520   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1144   permutation [ 2, 1, 3, 8, 4, 6, 7, 5 ]
vertex  6 -> Algebra  500   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1005   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra  499   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1010

Quiver
[ 2, 1 ], [ 2, 5 ], [ 3, 2 ], [ 4, 3 ], [ 5, 4 ], [ 5, 6 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 5, 4, 3, 2 ]
[ 2, 5, 4, 3 ]
[ 3, 2, 5, 4 ]
[ 4, 3, 2, 5 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 0 1 1 1 0 0]
[1 1 1 0 1 1 0 0]
[1 1 1 1 0 0 0 0]
[0 0 1 1 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[1 1 1 0 1 1 0 1]

Good mutations
vertex  1 -> Algebra  812   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1460   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  500   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1455   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra 1132   permutation [ 2, 1, 5, 8, 3, 6, 7, 4 ]
vertex  7 -> Algebra  502   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  535   permutation [ 1, 2, 4, 8, 5, 6, 7, 3 ]
-------------------------

Algebra 1011

Quiver
[ 1, 2 ], [ 2, 3 ], [ 2, 4 ], [ 2, 8 ], [ 4, 1 ], [ 5, 2 ], [ 5, 6 ], [ 6, 7 ], [ 8, 1 ], [ 8, 5 ]

Relations
[ 4, 1, 2 ]
[ 1, 2, 4 ]
[ 2, 8, 5 ]
[ 1, 2, 8 ]
[ 5, 2, 8 ]
[ 2, 4, 1 ] - [ 2, 8, 1 ]
[ 8, 1, 2 ] - [ 8, 5, 2 ]

Cartan matrix
[1 1 1 0 0 0 0 0]
[1 1 1 1 0 0 0 1]
[0 0 1 0 0 0 0 0]
[1 0 0 1 0 0 0 0]
[0 1 1 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 1 0 1 1 1 1]

Good mutations
vertex  1 -> Algebra  561   permutation [ 3, 2, 8, 6, 7, 1, 4, 5 ]
vertex  2 -> Algebra 1012   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  501   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1040   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  5 -> Algebra  559   permutation [ 3, 2, 8, 6, 7, 1, 4, 5 ]
vertex  7 -> Algebra 1067   permutation [ 3, 2, 8, 7, 6, 1, 4, 5 ]
vertex  8 -> Algebra  994   permutation [ 1, 8, 3, 4, 5, 6, 7, 2 ]
-------------------------

Algebra 1012

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 1 ], [ 3, 5 ], [ 4, 3 ], [ 5, 2 ], [ 5, 4 ], [ 5, 6 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 2, 3, 1 ]
[ 1, 2, 3 ]
[ 3, 5, 4 ]
[ 2, 3, 5 ]
[ 4, 3, 5 ]
[ 3, 1, 2 ] - [ 3, 5, 2 ]
[ 5, 2, 3 ] - [ 5, 4, 3 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 1 0 0 0 0 0]
[1 1 1 0 1 1 1 0]
[1 0 1 1 0 0 0 0]
[0 1 1 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 1 0 1 1 1 1]

Good mutations
vertex  1 -> Algebra 1307   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  502   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1011   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  593   permutation [ 1, 2, 8, 3, 5, 6, 7, 4 ]
vertex  5 -> Algebra 1461   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1460   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  536   permutation [ 1, 2, 4, 8, 5, 6, 7, 3 ]
-------------------------

Algebra 1024

Quiver
[ 2, 1 ], [ 2, 8 ], [ 3, 4 ], [ 4, 2 ], [ 4, 7 ], [ 5, 6 ], [ 6, 7 ], [ 7, 3 ], [ 8, 3 ]

Relations
[ 8, 3, 4, 2 ]
[ 2, 8, 3, 4 ]
[ 7, 3, 4 ]
[ 3, 4, 7 ]
[ 3, 4, 2, 8 ]
[ 4, 2, 8, 3 ] - [ 4, 7, 3 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 0 0 0 1]
[1 1 1 1 0 0 0 0]
[1 1 1 1 0 0 1 1]
[0 0 1 0 1 1 1 0]
[0 0 1 0 0 1 1 0]
[0 0 1 0 0 0 1 0]
[0 0 1 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra  829   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  753   permutation [ 7, 2, 1, 8, 3, 6, 5, 4 ]
vertex  8 -> Algebra 1254   permutation [ 7, 2, 1, 3, 8, 6, 5, 4 ]
-------------------------

Algebra 1025

Quiver
[ 2, 1 ], [ 2, 4 ], [ 3, 8 ], [ 4, 3 ], [ 5, 6 ], [ 6, 7 ], [ 7, 4 ], [ 8, 2 ]

Relations
[ 4, 3, 8, 2 ]
[ 8, 2, 4, 3 ]
[ 3, 8, 2, 4 ]
[ 2, 4, 3, 8 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 1 0 0 0 0]
[1 1 1 0 0 0 0 1]
[0 0 1 1 0 0 0 1]
[0 0 1 1 1 1 1 1]
[0 0 1 1 0 1 1 1]
[0 0 1 1 0 0 1 1]
[1 1 0 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra  830   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1209   permutation [ 1, 3, 8, 5, 6, 7, 4, 2 ]
vertex  4 -> Algebra 1254   permutation [ 7, 2, 1, 3, 8, 6, 5, 4 ]
vertex  5 -> Algebra 1032   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
-------------------------

Algebra 1032

Quiver
[ 2, 1 ], [ 2, 4 ], [ 3, 8 ], [ 4, 3 ], [ 5, 6 ], [ 5, 7 ], [ 7, 4 ], [ 8, 2 ]

Relations
[ 4, 3, 8, 2 ]
[ 8, 2, 4, 3 ]
[ 3, 8, 2, 4 ]
[ 2, 4, 3, 8 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 1 0 0 0 0]
[1 1 1 0 0 0 0 1]
[0 0 1 1 0 0 0 1]
[0 0 1 1 1 1 1 1]
[0 0 0 0 0 1 0 0]
[0 0 1 1 0 0 1 1]
[1 1 0 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra  838   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1230   permutation [ 1, 3, 8, 5, 6, 7, 4, 2 ]
vertex  4 -> Algebra  760   permutation [ 7, 2, 1, 3, 8, 5, 6, 4 ]
vertex  5 -> Algebra 1035   permutation [ 1, 2, 3, 4, 7, 6, 5, 8 ]
vertex  6 -> Algebra 1025   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
-------------------------

Algebra 1034

Quiver
[ 2, 1 ], [ 2, 8 ], [ 3, 4 ], [ 4, 2 ], [ 4, 5 ], [ 5, 3 ], [ 5, 7 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 8, 3, 4, 2 ]
[ 2, 8, 3, 4 ]
[ 5, 3, 4 ]
[ 3, 4, 5 ]
[ 3, 4, 2, 8 ]
[ 4, 2, 8, 3 ] - [ 4, 5, 3 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 0 0 0 1]
[1 1 1 1 0 0 0 0]
[1 1 1 1 1 0 1 1]
[0 0 1 0 1 0 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 1 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra  840   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  632   permutation [ 2, 1, 8, 3, 5, 7, 6, 4 ]
vertex  7 -> Algebra  753   permutation [ 5, 2, 1, 8, 3, 7, 6, 4 ]
vertex  8 -> Algebra 1143   permutation [ 2, 1, 3, 8, 5, 7, 6, 4 ]
-------------------------

Algebra 1035

Quiver
[ 2, 1 ], [ 2, 4 ], [ 3, 8 ], [ 4, 3 ], [ 5, 4 ], [ 5, 7 ], [ 6, 7 ], [ 8, 2 ]

Relations
[ 4, 3, 8, 2 ]
[ 8, 2, 4, 3 ]
[ 3, 8, 2, 4 ]
[ 2, 4, 3, 8 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 1 0 0 0 0]
[1 1 1 0 0 0 0 1]
[0 0 1 1 0 0 0 1]
[0 0 1 1 1 0 1 1]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 0 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra  841   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1181   permutation [ 4, 1, 2, 8, 5, 7, 6, 3 ]
vertex  4 -> Algebra 1143   permutation [ 2, 1, 3, 8, 5, 7, 6, 4 ]
vertex  5 -> Algebra  517   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  602   permutation [ 2, 1, 4, 8, 5, 7, 6, 3 ]
vertex  7 -> Algebra 1032   permutation [ 1, 2, 3, 4, 7, 6, 5, 8 ]
-------------------------

Algebra 1036

Quiver
[ 1, 2 ], [ 2, 8 ], [ 3, 8 ], [ 4, 2 ], [ 4, 3 ], [ 4, 5 ], [ 6, 7 ], [ 7, 5 ], [ 8, 1 ], [ 8, 4 ]

Relations
[ 2, 8, 1 ]
[ 8, 4, 3 ]
[ 2, 8, 4 ]
[ 3, 8, 4 ]
[ 1, 2, 8 ]
[ 8, 1, 2 ] - [ 8, 4, 2 ]
[ 4, 2, 8 ] - [ 4, 3, 8 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 1]
[1 0 1 0 0 0 0 1]
[0 1 1 1 1 0 0 1]
[0 0 0 0 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 1 0 1 0]
[1 1 0 1 1 0 0 1]

Good mutations
vertex  1 -> Algebra 1340   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  517   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1119   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
vertex  4 -> Algebra 1172   permutation [ 1, 3, 4, 8, 6, 7, 5, 2 ]
vertex  5 -> Algebra 1181   permutation [ 4, 1, 2, 8, 5, 7, 6, 3 ]
vertex  6 -> Algebra 1038   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
-------------------------

Algebra 1038

Quiver
[ 1, 2 ], [ 2, 8 ], [ 3, 8 ], [ 4, 2 ], [ 4, 3 ], [ 4, 5 ], [ 6, 5 ], [ 6, 7 ], [ 8, 1 ], [ 8, 4 ]

Relations
[ 2, 8, 1 ]
[ 8, 4, 3 ]
[ 2, 8, 4 ]
[ 3, 8, 4 ]
[ 1, 2, 8 ]
[ 8, 1, 2 ] - [ 8, 4, 2 ]
[ 4, 2, 8 ] - [ 4, 3, 8 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 1]
[1 0 1 0 0 0 0 1]
[0 1 1 1 1 0 0 1]
[0 0 0 0 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 0 1 1 0 0 1]

Good mutations
vertex  1 -> Algebra 1345   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  520   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  673   permutation [ 4, 1, 2, 8, 5, 6, 7, 3 ]
vertex  4 -> Algebra 1176   permutation [ 1, 3, 4, 8, 6, 7, 5, 2 ]
vertex  5 -> Algebra  676   permutation [ 4, 1, 2, 8, 5, 6, 7, 3 ]
vertex  6 -> Algebra  521   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1036   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
-------------------------

Algebra 1039

Quiver
[ 1, 2 ], [ 2, 4 ], [ 3, 4 ], [ 4, 8 ], [ 5, 4 ], [ 5, 6 ], [ 7, 6 ], [ 8, 1 ], [ 8, 5 ]

Relations
[ 2, 4, 8, 1 ]
[ 4, 8, 1, 2 ]
[ 4, 8, 5 ]
[ 1, 2, 4, 8 ]
[ 5, 4, 8 ]
[ 8, 1, 2, 4 ] - [ 8, 5, 4 ]

Cartan matrix
[1 1 0 1 0 0 0 0]
[0 1 0 1 0 0 0 1]
[1 0 1 1 0 0 0 1]
[1 0 0 1 0 0 0 1]
[0 0 0 1 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[1 1 0 1 1 1 0 1]

Good mutations
vertex  1 -> Algebra 1347   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  893   permutation [ 3, 4, 8, 7, 6, 1, 2, 5 ]
vertex  3 -> Algebra 1268   permutation [ 1, 4, 3, 8, 5, 7, 6, 2 ]
vertex  4 -> Algebra  521   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra 1176   permutation [ 1, 3, 4, 8, 6, 7, 5, 2 ]
vertex  7 -> Algebra  522   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1040

Quiver
[ 1, 2 ], [ 2, 4 ], [ 4, 3 ], [ 4, 8 ], [ 5, 4 ], [ 5, 6 ], [ 6, 7 ], [ 8, 1 ], [ 8, 5 ]

Relations
[ 2, 4, 8, 1 ]
[ 4, 8, 1, 2 ]
[ 4, 8, 5 ]
[ 1, 2, 4, 8 ]
[ 5, 4, 8 ]
[ 8, 1, 2, 4 ] - [ 8, 5, 4 ]

Cartan matrix
[1 1 1 1 0 0 0 0]
[0 1 1 1 0 0 0 1]
[0 0 1 0 0 0 0 0]
[1 0 1 1 0 0 0 1]
[0 0 1 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 1 1 1 1 1 1]

Good mutations
vertex  1 -> Algebra 1350   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1011   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  3 -> Algebra  522   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  592   permutation [ 1, 2, 8, 3, 5, 6, 7, 4 ]
vertex  7 -> Algebra 1268   permutation [ 1, 4, 3, 8, 5, 7, 6, 2 ]
-------------------------

Algebra 1041

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 1 ], [ 3, 4 ], [ 4, 8 ], [ 5, 2 ], [ 6, 7 ], [ 7, 5 ], [ 8, 2 ]

Relations
[ 2, 3, 1 ]
[ 1, 2, 3 ]
[ 4, 8, 2, 3 ]
[ 8, 2, 3, 4 ]
[ 2, 3, 4, 8 ]
[ 3, 1, 2 ] - [ 3, 4, 8, 2 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 1 1 0 0 0 0]
[1 1 1 1 0 0 0 1]
[0 1 0 1 0 0 0 1]
[0 1 1 1 1 0 0 0]
[0 1 1 1 1 1 1 0]
[0 1 1 1 1 0 1 0]
[0 1 1 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  532   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  990   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  6 -> Algebra 1043   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra 1327   permutation [ 1, 3, 8, 2, 6, 7, 5, 4 ]
-------------------------

Algebra 1043

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 1 ], [ 3, 4 ], [ 4, 8 ], [ 5, 2 ], [ 6, 5 ], [ 6, 7 ], [ 8, 2 ]

Relations
[ 2, 3, 1 ]
[ 1, 2, 3 ]
[ 4, 8, 2, 3 ]
[ 8, 2, 3, 4 ]
[ 2, 3, 4, 8 ]
[ 3, 1, 2 ] - [ 3, 4, 8, 2 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 1 1 0 0 0 0]
[1 1 1 1 0 0 0 1]
[0 1 0 1 0 0 0 1]
[0 1 1 1 1 0 0 0]
[0 1 1 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 1 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  534   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  992   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  6 -> Algebra  525   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1041   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra 1337   permutation [ 1, 3, 8, 2, 6, 7, 5, 4 ]
-------------------------

Algebra 1044

Quiver
[ 1, 2 ], [ 2, 3 ], [ 2, 8 ], [ 3, 1 ], [ 3, 4 ], [ 4, 2 ], [ 5, 2 ], [ 5, 6 ], [ 7, 6 ], [ 8, 4 ]

Relations
[ 2, 3, 1 ]
[ 8, 4, 2 ]
[ 1, 2, 3 ]
[ 4, 2, 3 ]
[ 4, 2, 8 ]
[ 3, 1, 2 ] - [ 3, 4, 2 ]
[ 2, 3, 4 ] - [ 2, 8, 4 ]

Cartan matrix
[1 1 0 0 0 0 0 1]
[0 1 1 1 0 0 0 1]
[1 1 1 1 0 0 0 0]
[0 1 0 1 0 0 0 0]
[0 1 1 1 1 1 0 1]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 0 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra 1359   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1061   permutation [ 1, 8, 3, 4, 5, 6, 7, 2 ]
vertex  3 -> Algebra  841   permutation [ 1, 3, 8, 2, 5, 7, 6, 4 ]
vertex  4 -> Algebra 1269   permutation [ 1, 4, 8, 2, 5, 7, 6, 3 ]
vertex  5 -> Algebra  842   permutation [ 1, 3, 8, 2, 5, 7, 6, 4 ]
vertex  6 -> Algebra 1337   permutation [ 1, 3, 8, 2, 6, 7, 5, 4 ]
vertex  7 -> Algebra  526   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  525   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1045

Quiver
[ 1, 2 ], [ 2, 5 ], [ 3, 4 ], [ 3, 5 ], [ 4, 8 ], [ 5, 1 ], [ 5, 8 ], [ 6, 2 ], [ 7, 6 ], [ 8, 2 ], [ 8, 3 ]

Relations
[ 2, 5, 1 ]
[ 4, 8, 3 ]
[ 5, 8, 3 ]
[ 8, 3, 4 ]
[ 1, 2, 5 ]
[ 2, 5, 8 ]
[ 5, 1, 2 ] - [ 5, 8, 2 ]
[ 8, 2, 5 ] - [ 8, 3, 5 ]
[ 3, 4, 8 ] - [ 3, 5, 8 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 1 0 0 0]
[1 1 1 1 1 0 0 1]
[0 1 0 1 0 0 0 1]
[1 1 0 0 1 0 0 1]
[0 1 0 0 1 1 0 0]
[0 1 0 0 1 1 1 0]
[0 1 1 0 1 0 0 1]

Good mutations
vertex  2 -> Algebra  529   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1063   permutation [ 1, 2, 5, 4, 3, 6, 7, 8 ]
vertex  5 -> Algebra  941   permutation [ 1, 3, 4, 5, 2, 7, 6, 8 ]
vertex  7 -> Algebra  527   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1469   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1046

Quiver
[ 1, 2 ], [ 2, 8 ], [ 3, 8 ], [ 4, 2 ], [ 5, 1 ], [ 6, 2 ], [ 6, 7 ], [ 8, 4 ], [ 8, 5 ]

Relations
[ 2, 8, 5, 1 ]
[ 2, 8, 4 ]
[ 1, 2, 8, 5 ]
[ 4, 2, 8 ]
[ 5, 1, 2, 8 ]
[ 8, 4, 2 ] - [ 8, 5, 1, 2 ]

Cartan matrix
[1 1 0 0 0 0 0 1]
[0 1 0 0 1 0 0 1]
[1 1 1 1 1 0 0 1]
[0 1 0 1 0 0 0 0]
[1 1 0 0 1 0 0 0]
[0 1 0 0 1 1 1 1]
[0 0 0 0 0 0 1 0]
[1 1 0 1 1 0 0 1]

Good mutations
vertex  1 -> Algebra 1382   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1052   permutation [ 1, 8, 3, 4, 5, 6, 7, 2 ]
vertex  3 -> Algebra 1470   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1346   permutation [ 1, 3, 5, 8, 2, 6, 7, 4 ]
vertex  6 -> Algebra 1348   permutation [ 1, 3, 5, 8, 2, 6, 7, 4 ]
vertex  7 -> Algebra 1469   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  527   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1051

Quiver
[ 2, 1 ], [ 2, 3 ], [ 2, 6 ], [ 3, 5 ], [ 3, 8 ], [ 5, 2 ], [ 6, 5 ], [ 7, 6 ], [ 8, 2 ], [ 8, 4 ]

Relations
[ 6, 5, 2 ]
[ 5, 2, 3 ]
[ 8, 2, 3 ]
[ 5, 2, 6 ]
[ 2, 3, 8 ]
[ 3, 5, 2 ] - [ 3, 8, 2 ]
[ 2, 3, 5 ] - [ 2, 6, 5 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 1 1 0 0]
[1 1 1 1 1 0 0 1]
[0 0 0 1 0 0 0 0]
[1 1 0 0 1 0 0 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 1 1 1 0]
[1 1 0 1 0 1 0 1]

Good mutations
vertex  1 -> Algebra  874   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1474   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1475   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1455   permutation [ 1, 2, 8, 3, 5, 6, 7, 4 ]
vertex  5 -> Algebra  535   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra 1368   permutation [ 2, 6, 7, 5, 1, 8, 4, 3 ]
vertex  7 -> Algebra  530   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  529   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1052

Quiver
[ 1, 2 ], [ 2, 5 ], [ 2, 8 ], [ 3, 2 ], [ 5, 1 ], [ 6, 2 ], [ 6, 7 ], [ 8, 1 ], [ 8, 4 ], [ 8, 6 ]

Relations
[ 5, 1, 2 ]
[ 1, 2, 5 ]
[ 2, 8, 6 ]
[ 1, 2, 8 ]
[ 6, 2, 8 ]
[ 2, 5, 1 ] - [ 2, 8, 1 ]
[ 8, 1, 2 ] - [ 8, 6, 2 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[1 1 0 1 1 0 0 1]
[1 1 1 1 1 0 0 1]
[0 0 0 1 0 0 0 0]
[1 0 0 0 1 0 0 0]
[0 1 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 0 1 0 1 1 1]

Good mutations
vertex  1 -> Algebra 1397   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  530   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1476   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1456   permutation [ 1, 2, 8, 3, 5, 6, 7, 4 ]
vertex  5 -> Algebra 1062   permutation [ 1, 5, 3, 4, 2, 6, 7, 8 ]
vertex  6 -> Algebra 1477   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1474   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1046   permutation [ 1, 8, 3, 4, 5, 6, 7, 2 ]
-------------------------

Algebra 1053

Quiver
[ 2, 1 ], [ 2, 6 ], [ 3, 2 ], [ 5, 3 ], [ 6, 5 ], [ 6, 7 ], [ 8, 3 ], [ 8, 4 ]

Relations
[ 6, 5, 3, 2 ]
[ 2, 6, 5, 3 ]
[ 3, 2, 6, 5 ]
[ 5, 3, 2, 6 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 0 0 1 1 1 0]
[1 1 1 0 0 1 1 0]
[0 0 0 1 0 0 0 0]
[1 1 1 0 1 0 0 0]
[0 0 1 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 1 1 0 1 1 1]

Good mutations
vertex  1 -> Algebra  876   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1478   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  530   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1131   permutation [ 1, 2, 4, 8, 3, 6, 7, 5 ]
vertex  6 -> Algebra 1473   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1475   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  540   permutation [ 1, 2, 5, 4, 8, 6, 7, 3 ]
-------------------------

Algebra 1057

Quiver
[ 2, 1 ], [ 2, 5 ], [ 3, 8 ], [ 5, 3 ], [ 6, 7 ], [ 7, 5 ], [ 8, 2 ], [ 8, 4 ]

Relations
[ 5, 3, 8, 2 ]
[ 8, 2, 5, 3 ]
[ 3, 8, 2, 5 ]
[ 2, 5, 3, 8 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 1 0 0 0]
[1 1 1 1 0 0 0 1]
[0 0 0 1 0 0 0 0]
[0 0 1 1 1 0 0 1]
[0 0 1 1 1 1 1 1]
[0 0 1 1 1 0 1 1]
[1 1 0 1 1 0 0 1]

Good mutations
vertex  1 -> Algebra  880   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1481   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1457   permutation [ 1, 2, 8, 3, 5, 6, 7, 4 ]
vertex  5 -> Algebra 1266   permutation [ 7, 2, 1, 3, 8, 4, 6, 5 ]
vertex  6 -> Algebra 1060   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra  532   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1060

Quiver
[ 2, 1 ], [ 2, 5 ], [ 3, 8 ], [ 5, 3 ], [ 6, 5 ], [ 6, 7 ], [ 8, 2 ], [ 8, 4 ]

Relations
[ 5, 3, 8, 2 ]
[ 8, 2, 5, 3 ]
[ 3, 8, 2, 5 ]
[ 2, 5, 3, 8 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 1 0 0 0]
[1 1 1 1 0 0 0 1]
[0 0 0 1 0 0 0 0]
[0 0 1 1 1 0 0 1]
[0 0 1 1 1 1 1 1]
[0 0 0 0 0 0 1 0]
[1 1 0 1 1 0 0 1]

Good mutations
vertex  1 -> Algebra  883   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1222   permutation [ 5, 1, 2, 8, 4, 6, 7, 3 ]
vertex  4 -> Algebra 1132   permutation [ 2, 1, 5, 4, 8, 6, 7, 3 ]
vertex  5 -> Algebra 1149   permutation [ 2, 1, 3, 8, 4, 6, 7, 5 ]
vertex  6 -> Algebra  535   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1057   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra  534   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1061

Quiver
[ 1, 2 ], [ 2, 8 ], [ 3, 8 ], [ 5, 2 ], [ 5, 3 ], [ 5, 6 ], [ 7, 6 ], [ 8, 1 ], [ 8, 4 ], [ 8, 5 ]

Relations
[ 2, 8, 1 ]
[ 8, 5, 3 ]
[ 2, 8, 5 ]
[ 3, 8, 5 ]
[ 1, 2, 8 ]
[ 8, 1, 2 ] - [ 8, 5, 2 ]
[ 5, 2, 8 ] - [ 5, 3, 8 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 1 0 0 0 1]
[1 0 1 1 0 0 0 1]
[0 0 0 1 0 0 0 0]
[0 1 1 1 1 1 0 1]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[1 1 0 1 1 1 0 1]

Good mutations
vertex  1 -> Algebra 1405   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  535   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1085   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
vertex  4 -> Algebra 1460   permutation [ 1, 2, 8, 3, 5, 6, 7, 4 ]
vertex  5 -> Algebra 1483   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra 1222   permutation [ 5, 1, 2, 8, 4, 6, 7, 3 ]
vertex  7 -> Algebra  536   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1044   permutation [ 1, 8, 3, 4, 5, 6, 7, 2 ]
-------------------------

Algebra 1062

Quiver
[ 1, 2 ], [ 2, 5 ], [ 3, 5 ], [ 5, 8 ], [ 6, 5 ], [ 6, 7 ], [ 8, 1 ], [ 8, 4 ], [ 8, 6 ]

Relations
[ 2, 5, 8, 1 ]
[ 5, 8, 1, 2 ]
[ 5, 8, 6 ]
[ 1, 2, 5, 8 ]
[ 6, 5, 8 ]
[ 8, 1, 2, 5 ] - [ 8, 6, 5 ]

Cartan matrix
[1 1 0 0 1 0 0 0]
[0 1 0 1 1 0 0 1]
[1 0 1 1 1 0 0 1]
[0 0 0 1 0 0 0 0]
[1 0 0 1 1 0 0 1]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 0 1 1 1 1 1]

Good mutations
vertex  1 -> Algebra 1395   permutation [ 2, 8, 1, 7, 4, 5, 3, 6 ]
vertex  2 -> Algebra 1052   permutation [ 1, 5, 3, 4, 2, 6, 7, 8 ]
vertex  3 -> Algebra 1398   permutation [ 2, 8, 1, 7, 4, 5, 3, 6 ]
vertex  4 -> Algebra 1461   permutation [ 1, 2, 8, 3, 5, 6, 7, 4 ]
vertex  5 -> Algebra  536   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1483   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1346   permutation [ 1, 3, 2, 5, 8, 6, 7, 4 ]
-------------------------

Algebra 1063

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 1 ], [ 3, 5 ], [ 4, 5 ], [ 5, 8 ], [ 6, 2 ], [ 7, 6 ], [ 8, 2 ]

Relations
[ 2, 3, 1 ]
[ 1, 2, 3 ]
[ 5, 8, 2, 3 ]
[ 8, 2, 3, 5 ]
[ 2, 3, 5, 8 ]
[ 3, 1, 2 ] - [ 3, 5, 8, 2 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 1 0 1 0 0 0]
[1 1 1 0 1 0 0 1]
[0 1 0 1 1 0 0 1]
[0 1 0 0 1 0 0 1]
[0 1 1 0 1 1 0 0]
[0 1 1 0 1 1 1 0]
[0 1 1 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  539   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1090   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  5 -> Algebra 1045   permutation [ 1, 2, 5, 4, 3, 6, 7, 8 ]
vertex  7 -> Algebra  537   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1485   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1064

Quiver
[ 1, 2 ], [ 2, 3 ], [ 2, 8 ], [ 3, 1 ], [ 3, 5 ], [ 4, 5 ], [ 5, 2 ], [ 6, 2 ], [ 6, 7 ], [ 8, 5 ]

Relations
[ 2, 3, 1 ]
[ 8, 5, 2 ]
[ 1, 2, 3 ]
[ 5, 2, 3 ]
[ 5, 2, 8 ]
[ 3, 1, 2 ] - [ 3, 5, 2 ]
[ 2, 3, 5 ] - [ 2, 8, 5 ]

Cartan matrix
[1 1 0 0 0 0 0 1]
[0 1 1 0 1 0 0 1]
[1 1 1 0 1 0 0 0]
[0 1 0 1 1 0 0 0]
[0 1 0 0 1 0 0 0]
[0 1 1 0 1 1 1 1]
[0 0 0 0 0 0 1 0]
[0 0 0 0 1 0 0 1]

Good mutations
vertex  1 -> Algebra 1412   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1070   permutation [ 1, 8, 3, 4, 5, 6, 7, 2 ]
vertex  3 -> Algebra  959   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1091   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  5 -> Algebra 1470   permutation [ 1, 2, 8, 4, 3, 6, 7, 5 ]
vertex  6 -> Algebra 1304   permutation [ 1, 3, 5, 8, 2, 6, 7, 4 ]
vertex  7 -> Algebra 1485   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  537   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1065

Quiver
[ 1, 2 ], [ 2, 6 ], [ 3, 5 ], [ 3, 6 ], [ 4, 5 ], [ 5, 8 ], [ 6, 1 ], [ 6, 8 ], [ 7, 2 ], [ 8, 2 ], [ 8, 3 ]

Relations
[ 2, 6, 1 ]
[ 5, 8, 3 ]
[ 6, 8, 3 ]
[ 8, 3, 5 ]
[ 1, 2, 6 ]
[ 2, 6, 8 ]
[ 6, 1, 2 ] - [ 6, 8, 2 ]
[ 8, 2, 6 ] - [ 8, 3, 6 ]
[ 3, 5, 8 ] - [ 3, 6, 8 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 1 0 0]
[1 1 1 0 1 1 0 1]
[0 1 0 1 1 0 0 1]
[0 1 0 0 1 0 0 1]
[1 1 0 0 0 1 0 1]
[0 1 0 0 0 1 1 0]
[0 1 1 0 0 1 0 1]

Good mutations
vertex  2 -> Algebra  538   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1071   permutation [ 1, 2, 6, 4, 5, 3, 7, 8 ]
vertex  4 -> Algebra 1092   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  949   permutation [ 1, 3, 4, 5, 6, 2, 7, 8 ]
vertex  7 -> Algebra  955   permutation [ 1, 3, 4, 5, 6, 2, 7, 8 ]
vertex  8 -> Algebra 1486   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1067

Quiver
[ 2, 1 ], [ 2, 3 ], [ 2, 7 ], [ 3, 6 ], [ 3, 8 ], [ 4, 5 ], [ 6, 2 ], [ 7, 6 ], [ 8, 2 ], [ 8, 5 ]

Relations
[ 7, 6, 2 ]
[ 6, 2, 3 ]
[ 8, 2, 3 ]
[ 6, 2, 7 ]
[ 2, 3, 8 ]
[ 3, 6, 2 ] - [ 3, 8, 2 ]
[ 2, 3, 6 ] - [ 2, 7, 6 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 0 1 1 0]
[1 1 1 0 1 1 0 1]
[0 0 0 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[1 1 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[1 1 0 0 1 0 1 1]

Good mutations
vertex  1 -> Algebra  893   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1460   permutation [ 6, 1, 2, 7, 8, 5, 4, 3 ]
vertex  3 -> Algebra 1269   permutation [ 6, 2, 1, 3, 8, 4, 5, 7 ]
vertex  4 -> Algebra 1011   permutation [ 6, 2, 1, 7, 8, 5, 4, 3 ]
vertex  5 -> Algebra 1473   permutation [ 1, 2, 8, 4, 3, 6, 7, 5 ]
vertex  6 -> Algebra  540   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1268   permutation [ 6, 2, 1, 3, 8, 4, 5, 7 ]
vertex  8 -> Algebra  538   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1069

Quiver
[ 2, 1 ], [ 2, 6 ], [ 3, 8 ], [ 4, 5 ], [ 6, 3 ], [ 7, 6 ], [ 8, 2 ], [ 8, 5 ]

Relations
[ 6, 3, 8, 2 ]
[ 8, 2, 6, 3 ]
[ 3, 8, 2, 6 ]
[ 2, 6, 3, 8 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 0 1 0 0]
[1 1 1 0 1 0 0 1]
[0 0 0 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[0 0 1 0 1 1 0 1]
[0 0 1 0 1 1 1 1]
[1 1 0 0 1 1 0 1]

Good mutations
vertex  1 -> Algebra  895   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1488   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1095   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  5 -> Algebra 1475   permutation [ 1, 2, 8, 4, 3, 6, 7, 5 ]
vertex  6 -> Algebra 1487   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  540   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  539   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1070

Quiver
[ 1, 2 ], [ 2, 8 ], [ 3, 8 ], [ 4, 5 ], [ 6, 2 ], [ 6, 3 ], [ 6, 7 ], [ 8, 1 ], [ 8, 5 ], [ 8, 6 ]

Relations
[ 2, 8, 1 ]
[ 8, 6, 3 ]
[ 2, 8, 6 ]
[ 3, 8, 6 ]
[ 1, 2, 8 ]
[ 8, 1, 2 ] - [ 8, 6, 2 ]
[ 6, 2, 8 ] - [ 6, 3, 8 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 1 0 0 1]
[1 0 1 0 1 0 0 1]
[0 0 0 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[0 1 1 0 1 1 1 1]
[0 0 0 0 0 0 1 0]
[1 1 0 0 1 1 1 1]

Good mutations
vertex  1 -> Algebra 1303   permutation [ 1, 6, 2, 7, 8, 5, 4, 3 ]
vertex  2 -> Algebra  540   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1077   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
vertex  4 -> Algebra 1096   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  5 -> Algebra 1478   permutation [ 1, 2, 8, 4, 3, 6, 7, 5 ]
vertex  6 -> Algebra 1489   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1488   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1064   permutation [ 1, 8, 3, 4, 5, 6, 7, 2 ]
-------------------------

Algebra 1071

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 1 ], [ 3, 6 ], [ 4, 5 ], [ 5, 6 ], [ 6, 8 ], [ 7, 2 ], [ 8, 2 ]

Relations
[ 2, 3, 1 ]
[ 1, 2, 3 ]
[ 6, 8, 2, 3 ]
[ 8, 2, 3, 6 ]
[ 2, 3, 6, 8 ]
[ 3, 1, 2 ] - [ 3, 6, 8, 2 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 1 0 0 1 0 0]
[1 1 1 0 0 1 0 1]
[0 1 0 1 1 1 0 1]
[0 1 0 0 1 1 0 1]
[0 1 0 0 0 1 0 1]
[0 1 1 0 0 1 1 0]
[0 1 1 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  541   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1097   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra 1065   permutation [ 1, 2, 6, 4, 5, 3, 7, 8 ]
vertex  7 -> Algebra  956   permutation [ 1, 3, 4, 5, 6, 2, 7, 8 ]
vertex  8 -> Algebra 1341   permutation [ 3, 7, 1, 2, 6, 4, 5, 8 ]
-------------------------

Algebra 1077

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 1 ], [ 3, 5 ], [ 3, 8 ], [ 4, 5 ], [ 6, 2 ], [ 6, 7 ], [ 8, 6 ]

Relations
[ 2, 3, 1 ]
[ 1, 2, 3 ]
[ 8, 6, 2, 3 ]
[ 2, 3, 8, 6 ]
[ 6, 2, 3, 8 ]
[ 3, 1, 2 ] - [ 3, 8, 6, 2 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 1 0 1 0 0 1]
[1 1 1 0 1 1 1 1]
[0 0 0 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[0 1 1 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 0 0 0 1 1 1]

Good mutations
vertex  3 -> Algebra  964   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1103   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  5 -> Algebra 1088   permutation [ 1, 2, 5, 4, 3, 6, 7, 8 ]
vertex  6 -> Algebra 1378   permutation [ 1, 8, 7, 6, 3, 5, 4, 2 ]
vertex  7 -> Algebra 1232   permutation [ 6, 1, 2, 3, 4, 5, 7, 8 ]
vertex  8 -> Algebra 1070   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
-------------------------

Algebra 1085

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 1 ], [ 3, 4 ], [ 3, 8 ], [ 5, 2 ], [ 5, 6 ], [ 7, 6 ], [ 8, 5 ]

Relations
[ 2, 3, 1 ]
[ 1, 2, 3 ]
[ 8, 5, 2, 3 ]
[ 2, 3, 8, 5 ]
[ 5, 2, 3, 8 ]
[ 3, 1, 2 ] - [ 3, 8, 5, 2 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 1 1 0 0 0 1]
[1 1 1 1 1 1 0 1]
[0 0 0 1 0 0 0 0]
[0 1 1 1 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 1 0 0 1 1 0 1]

Good mutations
vertex  3 -> Algebra  970   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1125   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1223   permutation [ 6, 1, 2, 3, 4, 5, 7, 8 ]
vertex  6 -> Algebra  706   permutation [ 5, 1, 2, 3, 4, 6, 7, 8 ]
vertex  7 -> Algebra  556   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1061   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
-------------------------

Algebra 1087

Quiver
[ 1, 2 ], [ 2, 3 ], [ 2, 5 ], [ 3, 1 ], [ 3, 4 ], [ 3, 8 ], [ 5, 8 ], [ 6, 5 ], [ 6, 7 ], [ 8, 2 ], [ 8, 6 ]

Relations
[ 2, 3, 1 ]
[ 5, 8, 2 ]
[ 1, 2, 3 ]
[ 8, 2, 3 ]
[ 5, 8, 6 ]
[ 6, 5, 8 ]
[ 3, 1, 2 ] - [ 3, 8, 2 ]
[ 8, 2, 5 ] - [ 8, 6, 5 ]
[ 2, 3, 8 ] - [ 2, 5, 8 ]

Cartan matrix
[1 1 0 0 1 0 0 0]
[0 1 1 1 1 0 0 1]
[1 1 1 1 1 1 1 1]
[0 0 0 1 0 0 0 0]
[0 0 0 0 1 0 0 1]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 0 0 1 1 1 1]

Good mutations
vertex  2 -> Algebra 1088   permutation [ 1, 5, 3, 4, 2, 6, 7, 8 ]
vertex  3 -> Algebra  971   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1128   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra  556   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1223   permutation [ 6, 1, 2, 3, 4, 5, 7, 8 ]
vertex  8 -> Algebra 1398   permutation [ 2, 3, 1, 7, 4, 8, 5, 6 ]
-------------------------

Algebra 1088

Quiver
[ 1, 2 ], [ 2, 5 ], [ 3, 4 ], [ 3, 5 ], [ 5, 1 ], [ 5, 8 ], [ 6, 2 ], [ 6, 7 ], [ 8, 6 ]

Relations
[ 2, 5, 1 ]
[ 1, 2, 5 ]
[ 8, 6, 2, 5 ]
[ 2, 5, 8, 6 ]
[ 6, 2, 5, 8 ]
[ 5, 1, 2 ] - [ 5, 8, 6, 2 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 1 0 0 1]
[1 1 1 1 1 1 1 1]
[0 0 0 1 0 0 0 0]
[1 1 0 0 1 1 1 1]
[0 1 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 0 0 0 1 1 1]

Good mutations
vertex  3 -> Algebra 1077   permutation [ 1, 2, 5, 4, 3, 6, 7, 8 ]
vertex  4 -> Algebra 1129   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1087   permutation [ 1, 5, 3, 4, 2, 6, 7, 8 ]
vertex  6 -> Algebra 1492   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1228   permutation [ 6, 1, 2, 3, 4, 5, 7, 8 ]
vertex  8 -> Algebra 1478   permutation [ 1, 2, 5, 4, 8, 6, 7, 3 ]
-------------------------

Algebra 1090

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 1 ], [ 3, 4 ], [ 4, 5 ], [ 4, 8 ], [ 6, 2 ], [ 7, 6 ], [ 8, 2 ]

Relations
[ 2, 3, 1 ]
[ 1, 2, 3 ]
[ 4, 8, 2, 3 ]
[ 8, 2, 3, 4 ]
[ 2, 3, 4, 8 ]
[ 3, 1, 2 ] - [ 3, 4, 8, 2 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 1 1 1 0 0 0]
[1 1 1 1 1 0 0 1]
[0 1 0 1 1 0 0 1]
[0 0 0 0 1 0 0 0]
[0 1 1 1 1 1 0 0]
[0 1 1 1 1 1 1 0]
[0 1 1 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  560   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1063   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  7 -> Algebra  558   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1402   permutation [ 1, 3, 8, 5, 2, 7, 6, 4 ]
-------------------------

Algebra 1091

Quiver
[ 1, 2 ], [ 2, 3 ], [ 2, 8 ], [ 3, 1 ], [ 3, 4 ], [ 4, 2 ], [ 4, 5 ], [ 6, 2 ], [ 6, 7 ], [ 8, 4 ]

Relations
[ 2, 3, 1 ]
[ 8, 4, 2 ]
[ 1, 2, 3 ]
[ 4, 2, 3 ]
[ 4, 2, 8 ]
[ 3, 1, 2 ] - [ 3, 4, 2 ]
[ 2, 3, 4 ] - [ 2, 8, 4 ]

Cartan matrix
[1 1 0 0 0 0 0 1]
[0 1 1 1 1 0 0 1]
[1 1 1 1 1 0 0 0]
[0 1 0 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[0 1 1 1 1 1 1 1]
[0 0 0 0 0 0 1 0]
[0 0 0 1 1 0 0 1]

Good mutations
vertex  1 -> Algebra 1428   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1096   permutation [ 1, 8, 3, 4, 5, 6, 7, 2 ]
vertex  3 -> Algebra  883   permutation [ 1, 3, 8, 5, 2, 6, 7, 4 ]
vertex  5 -> Algebra 1064   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  884   permutation [ 1, 3, 8, 5, 2, 6, 7, 4 ]
vertex  7 -> Algebra 1402   permutation [ 1, 3, 8, 5, 2, 7, 6, 4 ]
vertex  8 -> Algebra  558   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1092

Quiver
[ 1, 2 ], [ 2, 6 ], [ 3, 4 ], [ 3, 6 ], [ 4, 5 ], [ 4, 8 ], [ 6, 1 ], [ 6, 8 ], [ 7, 2 ], [ 8, 2 ], [ 8, 3 ]

Relations
[ 2, 6, 1 ]
[ 4, 8, 3 ]
[ 6, 8, 3 ]
[ 8, 3, 4 ]
[ 1, 2, 6 ]
[ 2, 6, 8 ]
[ 6, 1, 2 ] - [ 6, 8, 2 ]
[ 8, 2, 6 ] - [ 8, 3, 6 ]
[ 3, 4, 8 ] - [ 3, 6, 8 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 1 0 0]
[1 1 1 1 1 1 0 1]
[0 1 0 1 1 0 0 1]
[0 0 0 0 1 0 0 0]
[1 1 0 0 0 1 0 1]
[0 1 0 0 0 1 1 0]
[0 1 1 0 0 1 0 1]

Good mutations
vertex  2 -> Algebra  559   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1097   permutation [ 1, 2, 6, 4, 5, 3, 7, 8 ]
vertex  5 -> Algebra 1065   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  909   permutation [ 1, 3, 4, 5, 6, 2, 7, 8 ]
vertex  7 -> Algebra  912   permutation [ 1, 3, 4, 5, 6, 2, 7, 8 ]
vertex  8 -> Algebra 1461   permutation [ 6, 1, 8, 7, 2, 4, 5, 3 ]
-------------------------

Algebra 1095

Quiver
[ 2, 1 ], [ 2, 6 ], [ 3, 8 ], [ 4, 5 ], [ 6, 3 ], [ 7, 6 ], [ 8, 2 ], [ 8, 4 ]

Relations
[ 6, 3, 8, 2 ]
[ 8, 2, 6, 3 ]
[ 3, 8, 2, 6 ]
[ 2, 6, 3, 8 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 0 1 0 0]
[1 1 1 1 1 0 0 1]
[0 0 0 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[0 0 1 1 1 1 0 1]
[0 0 1 1 1 1 1 1]
[1 1 0 1 1 1 0 1]

Good mutations
vertex  1 -> Algebra  849   permutation [ 2, 7, 1, 6, 8, 4, 5, 3 ]
vertex  2 -> Algebra 1351   permutation [ 1, 7, 2, 6, 8, 4, 5, 3 ]
vertex  5 -> Algebra 1069   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra 1350   permutation [ 6, 7, 1, 2, 8, 4, 5, 3 ]
vertex  7 -> Algebra  561   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  560   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1096

Quiver
[ 1, 2 ], [ 2, 8 ], [ 3, 8 ], [ 4, 5 ], [ 6, 2 ], [ 6, 3 ], [ 6, 7 ], [ 8, 1 ], [ 8, 4 ], [ 8, 6 ]

Relations
[ 2, 8, 1 ]
[ 8, 6, 3 ]
[ 2, 8, 6 ]
[ 3, 8, 6 ]
[ 1, 2, 8 ]
[ 8, 1, 2 ] - [ 8, 6, 2 ]
[ 6, 2, 8 ] - [ 6, 3, 8 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 1 1 0 0 1]
[1 0 1 1 1 0 0 1]
[0 0 0 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[0 1 1 1 1 1 1 1]
[0 0 0 0 0 0 1 0]
[1 1 0 1 1 1 1 1]

Good mutations
vertex  1 -> Algebra  813   permutation [ 1, 6, 2, 7, 8, 4, 5, 3 ]
vertex  2 -> Algebra  561   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1103   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
vertex  5 -> Algebra 1070   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra 1307   permutation [ 1, 2, 6, 7, 8, 4, 5, 3 ]
vertex  7 -> Algebra 1351   permutation [ 1, 7, 2, 6, 8, 4, 5, 3 ]
vertex  8 -> Algebra 1091   permutation [ 1, 8, 3, 4, 5, 6, 7, 2 ]
-------------------------

Algebra 1097

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 1 ], [ 3, 6 ], [ 4, 5 ], [ 4, 6 ], [ 6, 8 ], [ 7, 2 ], [ 8, 2 ]

Relations
[ 2, 3, 1 ]
[ 1, 2, 3 ]
[ 6, 8, 2, 3 ]
[ 8, 2, 3, 6 ]
[ 2, 3, 6, 8 ]
[ 3, 1, 2 ] - [ 3, 6, 8, 2 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 1 0 0 1 0 0]
[1 1 1 0 0 1 0 1]
[0 1 0 1 1 1 0 1]
[0 0 0 0 1 0 0 0]
[0 1 0 0 0 1 0 1]
[0 1 1 0 0 1 1 0]
[0 1 1 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  562   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1105   permutation [ 1, 2, 3, 6, 5, 4, 7, 8 ]
vertex  5 -> Algebra 1071   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra 1092   permutation [ 1, 2, 6, 4, 5, 3, 7, 8 ]
vertex  7 -> Algebra  913   permutation [ 1, 3, 4, 5, 6, 2, 7, 8 ]
vertex  8 -> Algebra 1346   permutation [ 3, 7, 1, 2, 6, 4, 5, 8 ]
-------------------------

Algebra 1103

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 1 ], [ 3, 4 ], [ 3, 8 ], [ 4, 5 ], [ 6, 2 ], [ 6, 7 ], [ 8, 6 ]

Relations
[ 2, 3, 1 ]
[ 1, 2, 3 ]
[ 8, 6, 2, 3 ]
[ 2, 3, 8, 6 ]
[ 6, 2, 3, 8 ]
[ 3, 1, 2 ] - [ 3, 8, 6, 2 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 1 1 1 0 0 1]
[1 1 1 1 1 1 1 1]
[0 0 0 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[0 1 1 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 0 0 0 1 1 1]

Good mutations
vertex  3 -> Algebra  976   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1077   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  865   permutation [ 1, 8, 7, 6, 3, 4, 5, 2 ]
vertex  7 -> Algebra 1240   permutation [ 6, 1, 2, 3, 4, 5, 7, 8 ]
vertex  8 -> Algebra 1096   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
-------------------------

Algebra 1105

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 1 ], [ 3, 4 ], [ 4, 6 ], [ 4, 8 ], [ 5, 6 ], [ 7, 2 ], [ 8, 2 ]

Relations
[ 2, 3, 1 ]
[ 1, 2, 3 ]
[ 4, 8, 2, 3 ]
[ 8, 2, 3, 4 ]
[ 2, 3, 4, 8 ]
[ 3, 1, 2 ] - [ 3, 4, 8, 2 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 1 1 0 1 0 0]
[1 1 1 1 0 1 0 1]
[0 1 0 1 0 1 0 1]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 1 1 1 0 1 1 0]
[0 1 1 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  568   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  759   permutation [ 3, 2, 1, 8, 4, 6, 5, 7 ]
vertex  6 -> Algebra 1097   permutation [ 1, 2, 3, 6, 5, 4, 7, 8 ]
vertex  7 -> Algebra  790   permutation [ 3, 8, 1, 7, 4, 6, 5, 2 ]
vertex  8 -> Algebra  847   permutation [ 3, 7, 1, 2, 4, 6, 5, 8 ]
-------------------------

Algebra 1119

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 1 ], [ 3, 8 ], [ 4, 2 ], [ 4, 5 ], [ 6, 7 ], [ 7, 5 ], [ 8, 4 ]

Relations
[ 2, 3, 1 ]
[ 1, 2, 3 ]
[ 8, 4, 2, 3 ]
[ 2, 3, 8, 4 ]
[ 4, 2, 3, 8 ]
[ 3, 1, 2 ] - [ 3, 8, 4, 2 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 1 0 0 0 0 1]
[1 1 1 1 1 0 0 1]
[0 1 1 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 1 0 1 0]
[0 1 0 1 1 0 0 1]

Good mutations
vertex  4 -> Algebra 1182   permutation [ 5, 1, 2, 3, 4, 7, 6, 8 ]
vertex  5 -> Algebra  675   permutation [ 4, 1, 2, 3, 5, 7, 6, 8 ]
vertex  6 -> Algebra  673   permutation [ 4, 1, 2, 3, 5, 7, 6, 8 ]
vertex  8 -> Algebra 1036   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
-------------------------

Algebra 1124

Quiver
[ 1, 2 ], [ 2, 3 ], [ 2, 4 ], [ 3, 1 ], [ 3, 8 ], [ 4, 8 ], [ 5, 4 ], [ 5, 6 ], [ 7, 6 ], [ 8, 2 ], [ 8, 5 ]

Relations
[ 2, 3, 1 ]
[ 4, 8, 2 ]
[ 1, 2, 3 ]
[ 8, 2, 3 ]
[ 4, 8, 5 ]
[ 5, 4, 8 ]
[ 3, 1, 2 ] - [ 3, 8, 2 ]
[ 8, 2, 4 ] - [ 8, 5, 4 ]
[ 2, 3, 8 ] - [ 2, 4, 8 ]

Cartan matrix
[1 1 0 1 0 0 0 0]
[0 1 1 1 0 0 0 1]
[1 1 1 1 1 1 0 1]
[0 0 0 1 0 0 0 1]
[0 0 0 1 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 1 0 1 1 1 0 1]

Good mutations
vertex  2 -> Algebra 1125   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  3 -> Algebra  840   permutation [ 1, 3, 4, 8, 5, 7, 6, 2 ]
vertex  4 -> Algebra  590   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  677   permutation [ 5, 1, 2, 3, 4, 6, 7, 8 ]
vertex  7 -> Algebra  592   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1268   permutation [ 1, 8, 4, 3, 5, 7, 6, 2 ]
-------------------------

Algebra 1125

Quiver
[ 1, 2 ], [ 2, 4 ], [ 3, 4 ], [ 4, 1 ], [ 4, 8 ], [ 5, 2 ], [ 5, 6 ], [ 7, 6 ], [ 8, 5 ]

Relations
[ 2, 4, 1 ]
[ 1, 2, 4 ]
[ 8, 5, 2, 4 ]
[ 2, 4, 8, 5 ]
[ 5, 2, 4, 8 ]
[ 4, 1, 2 ] - [ 4, 8, 5, 2 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 1 0 0 0 1]
[1 1 1 1 1 1 0 1]
[1 1 0 1 1 1 0 1]
[0 1 0 1 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 1 0 0 1 1 0 1]

Good mutations
vertex  3 -> Algebra 1085   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1124   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1200   permutation [ 6, 1, 2, 3, 4, 5, 7, 8 ]
vertex  6 -> Algebra  687   permutation [ 5, 1, 2, 3, 4, 6, 7, 8 ]
vertex  7 -> Algebra  593   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1460   permutation [ 1, 2, 4, 8, 5, 6, 7, 3 ]
-------------------------

Algebra 1128

Quiver
[ 1, 2 ], [ 2, 4 ], [ 2, 5 ], [ 3, 4 ], [ 4, 1 ], [ 4, 8 ], [ 5, 8 ], [ 6, 5 ], [ 6, 7 ], [ 8, 2 ], [ 8, 6 ]

Relations
[ 2, 4, 1 ]
[ 5, 8, 2 ]
[ 1, 2, 4 ]
[ 8, 2, 4 ]
[ 5, 8, 6 ]
[ 6, 5, 8 ]
[ 4, 1, 2 ] - [ 4, 8, 2 ]
[ 8, 2, 5 ] - [ 8, 6, 5 ]
[ 2, 4, 8 ] - [ 2, 5, 8 ]

Cartan matrix
[1 1 0 0 1 0 0 0]
[0 1 0 1 1 0 0 1]
[1 1 1 1 1 1 1 1]
[1 1 0 1 1 1 1 1]
[0 0 0 0 1 0 0 1]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 0 0 1 1 1 1]

Good mutations
vertex  2 -> Algebra 1129   permutation [ 1, 5, 3, 4, 2, 6, 7, 8 ]
vertex  3 -> Algebra 1087   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra  593   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1200   permutation [ 6, 1, 2, 3, 4, 5, 7, 8 ]
vertex  8 -> Algebra 1408   permutation [ 2, 3, 1, 7, 4, 8, 5, 6 ]
-------------------------

Algebra 1129

Quiver
[ 1, 2 ], [ 2, 5 ], [ 3, 4 ], [ 4, 5 ], [ 5, 1 ], [ 5, 8 ], [ 6, 2 ], [ 6, 7 ], [ 8, 6 ]

Relations
[ 2, 5, 1 ]
[ 1, 2, 5 ]
[ 8, 6, 2, 5 ]
[ 2, 5, 8, 6 ]
[ 6, 2, 5, 8 ]
[ 5, 1, 2 ] - [ 5, 8, 6, 2 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 1 0 0 1]
[1 1 1 1 1 1 1 1]
[1 1 0 1 1 1 1 1]
[1 1 0 0 1 1 1 1]
[0 1 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 0 0 0 1 1 1]

Good mutations
vertex  3 -> Algebra 1088   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1128   permutation [ 1, 5, 3, 4, 2, 6, 7, 8 ]
vertex  6 -> Algebra 1497   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1206   permutation [ 6, 1, 2, 3, 4, 5, 7, 8 ]
vertex  8 -> Algebra 1498   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1131

Quiver
[ 2, 1 ], [ 2, 6 ], [ 3, 4 ], [ 4, 5 ], [ 5, 2 ], [ 6, 7 ], [ 6, 8 ], [ 8, 5 ]

Relations
[ 6, 8, 5, 2 ]
[ 2, 6, 8, 5 ]
[ 8, 5, 2, 6 ]
[ 5, 2, 6, 8 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 0 0 0 1 1 1]
[1 1 1 1 1 1 1 0]
[1 1 0 1 1 1 1 0]
[1 1 0 0 1 1 1 0]
[0 0 0 0 1 1 1 1]
[0 0 0 0 0 0 1 0]
[1 1 0 0 1 0 0 1]

Good mutations
vertex  1 -> Algebra  958   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1498   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1053   permutation [ 1, 2, 5, 3, 8, 6, 7, 4 ]
vertex  5 -> Algebra 1001   permutation [ 1, 2, 4, 5, 8, 6, 7, 3 ]
vertex  6 -> Algebra 1500   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1495   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1132

Quiver
[ 1, 2 ], [ 1, 3 ], [ 3, 8 ], [ 4, 5 ], [ 5, 1 ], [ 6, 3 ], [ 6, 7 ], [ 8, 5 ]

Relations
[ 3, 8, 5, 1 ]
[ 8, 5, 1, 3 ]
[ 1, 3, 8, 5 ]
[ 5, 1, 3, 8 ]

Cartan matrix
[1 1 1 0 0 0 0 1]
[0 1 0 0 0 0 0 0]
[0 0 1 0 1 0 0 1]
[1 1 1 1 1 0 0 0]
[1 1 1 0 1 0 0 0]
[0 0 1 0 1 1 1 1]
[0 0 0 0 0 0 1 0]
[1 1 0 0 1 0 0 1]

Good mutations
vertex  1 -> Algebra 1199   permutation [ 3, 2, 1, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  959   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1137   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
vertex  4 -> Algebra 1060   permutation [ 2, 1, 8, 4, 3, 6, 7, 5 ]
vertex  5 -> Algebra 1009   permutation [ 2, 1, 5, 8, 3, 6, 7, 4 ]
vertex  6 -> Algebra 1010   permutation [ 2, 1, 5, 8, 3, 6, 7, 4 ]
vertex  7 -> Algebra 1457   permutation [ 2, 1, 5, 8, 3, 7, 6, 4 ]
-------------------------

Algebra 1137

Quiver
[ 1, 2 ], [ 1, 3 ], [ 3, 5 ], [ 3, 8 ], [ 4, 5 ], [ 5, 1 ], [ 6, 3 ], [ 6, 7 ], [ 8, 1 ], [ 8, 6 ]

Relations
[ 5, 1, 3 ]
[ 1, 3, 5 ]
[ 3, 8, 6 ]
[ 1, 3, 8 ]
[ 6, 3, 8 ]
[ 3, 5, 1 ] - [ 3, 8, 1 ]
[ 8, 1, 3 ] - [ 8, 6, 3 ]

Cartan matrix
[1 1 1 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[1 1 1 0 1 0 0 1]
[1 1 0 1 1 0 0 0]
[1 1 0 0 1 0 0 0]
[0 0 1 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 1 0 0 1 1 1]

Good mutations
vertex  2 -> Algebra  964   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1149   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  5 -> Algebra 1144   permutation [ 1, 2, 5, 4, 3, 6, 7, 8 ]
vertex  6 -> Algebra 1502   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1259   permutation [ 6, 1, 2, 3, 4, 5, 7, 8 ]
vertex  8 -> Algebra 1132   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
-------------------------

Algebra 1143

Quiver
[ 1, 2 ], [ 1, 3 ], [ 3, 4 ], [ 3, 8 ], [ 4, 1 ], [ 5, 3 ], [ 5, 6 ], [ 7, 6 ], [ 8, 1 ], [ 8, 5 ]

Relations
[ 4, 1, 3 ]
[ 1, 3, 4 ]
[ 3, 8, 5 ]
[ 1, 3, 8 ]
[ 5, 3, 8 ]
[ 3, 4, 1 ] - [ 3, 8, 1 ]
[ 8, 1, 3 ] - [ 8, 5, 3 ]

Cartan matrix
[1 1 1 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[1 1 1 1 0 0 0 1]
[1 1 0 1 0 0 0 0]
[0 0 1 1 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[1 1 1 0 1 1 0 1]

Good mutations
vertex  2 -> Algebra  970   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1034   permutation [ 2, 1, 3, 8, 5, 7, 6, 4 ]
vertex  5 -> Algebra 1255   permutation [ 6, 1, 2, 3, 4, 5, 7, 8 ]
vertex  6 -> Algebra  760   permutation [ 5, 1, 2, 3, 4, 6, 7, 8 ]
vertex  7 -> Algebra  612   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1035   permutation [ 2, 1, 3, 8, 5, 7, 6, 4 ]
-------------------------

Algebra 1144

Quiver
[ 1, 2 ], [ 1, 3 ], [ 3, 4 ], [ 3, 5 ], [ 4, 1 ], [ 5, 8 ], [ 6, 5 ], [ 6, 7 ], [ 8, 1 ], [ 8, 6 ]

Relations
[ 4, 1, 3 ]
[ 5, 8, 1, 3 ]
[ 1, 3, 4 ]
[ 5, 8, 6 ]
[ 1, 3, 5, 8 ]
[ 6, 5, 8 ]
[ 3, 4, 1 ] - [ 3, 5, 8, 1 ]
[ 8, 1, 3, 5 ] - [ 8, 6, 5 ]

Cartan matrix
[1 1 1 0 1 0 0 0]
[0 1 0 0 0 0 0 0]
[1 1 1 1 1 0 0 1]
[1 1 0 1 0 0 0 0]
[1 1 0 0 1 0 0 1]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 1 0 1 1 1 1]

Good mutations
vertex  2 -> Algebra  971   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1137   permutation [ 1, 2, 5, 4, 3, 6, 7, 8 ]
vertex  5 -> Algebra  612   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1255   permutation [ 6, 1, 2, 3, 4, 5, 7, 8 ]
vertex  8 -> Algebra 1009   permutation [ 2, 1, 3, 5, 8, 6, 7, 4 ]
-------------------------

Algebra 1149

Quiver
[ 1, 2 ], [ 1, 3 ], [ 3, 4 ], [ 3, 8 ], [ 4, 1 ], [ 4, 5 ], [ 6, 3 ], [ 6, 7 ], [ 8, 1 ], [ 8, 6 ]

Relations
[ 4, 1, 3 ]
[ 1, 3, 4 ]
[ 3, 8, 6 ]
[ 1, 3, 8 ]
[ 6, 3, 8 ]
[ 3, 4, 1 ] - [ 3, 8, 1 ]
[ 8, 1, 3 ] - [ 8, 6, 3 ]

Cartan matrix
[1 1 1 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[1 1 1 1 1 0 0 1]
[1 1 0 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[0 0 1 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 1 0 0 1 1 1]

Good mutations
vertex  2 -> Algebra  976   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1137   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra 1368   permutation [ 1, 8, 7, 6, 2, 4, 5, 3 ]
vertex  7 -> Algebra 1266   permutation [ 6, 1, 2, 3, 4, 5, 7, 8 ]
vertex  8 -> Algebra 1060   permutation [ 2, 1, 3, 5, 8, 6, 7, 4 ]
-------------------------

Algebra 1164

Quiver
[ 1, 4 ], [ 2, 3 ], [ 3, 4 ], [ 4, 5 ], [ 4, 8 ], [ 5, 3 ], [ 6, 1 ], [ 7, 6 ], [ 8, 1 ], [ 8, 3 ]

Relations
[ 4, 8, 1 ]
[ 5, 3, 4 ]
[ 3, 4, 5 ]
[ 1, 4, 8 ]
[ 3, 4, 8 ]
[ 4, 5, 3 ] - [ 4, 8, 3 ]
[ 8, 1, 4 ] - [ 8, 3, 4 ]

Cartan matrix
[1 0 0 1 1 0 0 0]
[0 1 1 1 0 0 0 0]
[0 0 1 1 0 0 0 0]
[0 0 1 1 1 0 0 1]
[0 0 1 0 1 0 0 0]
[1 0 0 1 1 1 0 0]
[1 0 0 1 1 1 1 0]
[1 0 1 1 0 0 0 1]

Good mutations
vertex  2 -> Algebra 1254   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1221   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra  829   permutation [ 2, 3, 4, 8, 7, 6, 1, 5 ]
vertex  7 -> Algebra  654   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  830   permutation [ 2, 3, 4, 8, 7, 6, 1, 5 ]
-------------------------

Algebra 1165

Quiver
[ 1, 6 ], [ 2, 3 ], [ 3, 4 ], [ 4, 5 ], [ 4, 6 ], [ 5, 3 ], [ 6, 8 ], [ 7, 1 ], [ 8, 1 ], [ 8, 3 ]

Relations
[ 6, 8, 1 ]
[ 5, 3, 4 ]
[ 6, 8, 3, 4 ]
[ 3, 4, 5 ]
[ 1, 6, 8 ]
[ 3, 4, 6, 8 ]
[ 4, 5, 3 ] - [ 4, 6, 8, 3 ]
[ 8, 1, 6 ] - [ 8, 3, 4, 6 ]

Cartan matrix
[1 0 0 0 0 1 0 0]
[0 1 1 1 0 1 0 0]
[0 0 1 1 0 1 0 0]
[0 0 1 1 1 1 0 1]
[0 0 1 0 1 0 0 0]
[0 0 1 0 0 1 0 1]
[1 0 0 0 0 1 1 0]
[1 0 1 1 0 1 0 1]

Good mutations
vertex  2 -> Algebra 1255   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1223   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1169   permutation [ 1, 2, 3, 6, 5, 4, 7, 8 ]
vertex  6 -> Algebra  970   permutation [ 2, 3, 4, 5, 6, 1, 7, 8 ]
vertex  7 -> Algebra  971   permutation [ 2, 3, 4, 5, 6, 1, 7, 8 ]
vertex  8 -> Algebra  806   permutation [ 2, 3, 4, 6, 8, 7, 1, 5 ]
-------------------------

Algebra 1169

Quiver
[ 1, 4 ], [ 2, 3 ], [ 3, 4 ], [ 4, 6 ], [ 4, 8 ], [ 5, 6 ], [ 6, 3 ], [ 7, 1 ], [ 8, 1 ], [ 8, 3 ]

Relations
[ 4, 8, 1 ]
[ 6, 3, 4 ]
[ 3, 4, 6 ]
[ 1, 4, 8 ]
[ 3, 4, 8 ]
[ 4, 6, 3 ] - [ 4, 8, 3 ]
[ 8, 1, 4 ] - [ 8, 3, 4 ]

Cartan matrix
[1 0 0 1 0 1 0 0]
[0 1 1 1 0 0 0 0]
[0 0 1 1 0 0 0 0]
[0 0 1 1 0 1 0 1]
[0 0 1 0 1 1 0 0]
[0 0 1 0 0 1 0 0]
[1 0 0 1 0 1 1 0]
[1 0 1 1 0 0 0 1]

Good mutations
vertex  2 -> Algebra 1259   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1232   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1174   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  6 -> Algebra 1165   permutation [ 1, 2, 3, 6, 5, 4, 7, 8 ]
vertex  7 -> Algebra  964   permutation [ 2, 3, 4, 5, 6, 1, 7, 8 ]
vertex  8 -> Algebra 1298   permutation [ 2, 3, 6, 4, 8, 7, 1, 5 ]
-------------------------

Algebra 1172

Quiver
[ 1, 8 ], [ 2, 3 ], [ 3, 4 ], [ 4, 1 ], [ 4, 7 ], [ 5, 6 ], [ 6, 7 ], [ 7, 3 ], [ 8, 3 ]

Relations
[ 8, 3, 4, 1 ]
[ 1, 8, 3, 4 ]
[ 7, 3, 4 ]
[ 3, 4, 7 ]
[ 3, 4, 1, 8 ]
[ 4, 1, 8, 3 ] - [ 4, 7, 3 ]

Cartan matrix
[1 0 1 0 0 0 0 1]
[1 1 1 1 0 0 0 0]
[1 0 1 1 0 0 0 0]
[1 0 1 1 0 0 1 1]
[0 0 1 0 1 1 1 0]
[0 0 1 0 0 1 1 0]
[0 0 1 0 0 0 1 0]
[0 0 1 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra 1450   permutation [ 2, 3, 4, 5, 6, 7, 1, 8 ]
vertex  2 -> Algebra 1262   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1036   permutation [ 1, 8, 2, 3, 7, 5, 6, 4 ]
vertex  5 -> Algebra 1176   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  8 -> Algebra 1449   permutation [ 2, 3, 5, 6, 7, 1, 8, 4 ]
-------------------------

Algebra 1173

Quiver
[ 1, 4 ], [ 2, 3 ], [ 3, 8 ], [ 4, 3 ], [ 5, 6 ], [ 6, 7 ], [ 7, 4 ], [ 8, 1 ]

Relations
[ 4, 3, 8, 1 ]
[ 8, 1, 4, 3 ]
[ 3, 8, 1, 4 ]
[ 1, 4, 3, 8 ]

Cartan matrix
[1 0 1 1 0 0 0 0]
[1 1 1 0 0 0 0 1]
[1 0 1 0 0 0 0 1]
[0 0 1 1 0 0 0 1]
[0 0 1 1 1 1 1 1]
[0 0 1 1 0 1 1 1]
[0 0 1 1 0 0 1 1]
[1 0 0 1 0 0 0 1]

Good mutations
vertex  2 -> Algebra 1263   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  990   permutation [ 1, 4, 2, 8, 7, 5, 6, 3 ]
vertex  4 -> Algebra 1449   permutation [ 2, 3, 5, 6, 7, 1, 8, 4 ]
vertex  5 -> Algebra 1177   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
-------------------------

Algebra 1174

Quiver
[ 1, 4 ], [ 2, 3 ], [ 3, 4 ], [ 4, 5 ], [ 4, 8 ], [ 5, 3 ], [ 5, 6 ], [ 7, 1 ], [ 8, 1 ], [ 8, 3 ]

Relations
[ 4, 8, 1 ]
[ 5, 3, 4 ]
[ 3, 4, 5 ]
[ 1, 4, 8 ]
[ 3, 4, 8 ]
[ 4, 5, 3 ] - [ 4, 8, 3 ]
[ 8, 1, 4 ] - [ 8, 3, 4 ]

Cartan matrix
[1 0 0 1 1 1 0 0]
[0 1 1 1 0 0 0 0]
[0 0 1 1 0 0 0 0]
[0 0 1 1 1 1 0 1]
[0 0 1 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[1 0 0 1 1 1 1 0]
[1 0 1 1 0 0 0 1]

Good mutations
vertex  2 -> Algebra 1266   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1240   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  6 -> Algebra 1169   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  7 -> Algebra  976   permutation [ 2, 3, 4, 5, 6, 1, 7, 8 ]
vertex  8 -> Algebra  880   permutation [ 2, 3, 4, 6, 8, 7, 1, 5 ]
-------------------------

Algebra 1176

Quiver
[ 1, 8 ], [ 2, 3 ], [ 3, 4 ], [ 4, 1 ], [ 4, 7 ], [ 5, 6 ], [ 5, 7 ], [ 7, 3 ], [ 8, 3 ]

Relations
[ 8, 3, 4, 1 ]
[ 1, 8, 3, 4 ]
[ 7, 3, 4 ]
[ 3, 4, 7 ]
[ 3, 4, 1, 8 ]
[ 4, 1, 8, 3 ] - [ 4, 7, 3 ]

Cartan matrix
[1 0 1 0 0 0 0 1]
[1 1 1 1 0 0 0 0]
[1 0 1 1 0 0 0 0]
[1 0 1 1 0 0 1 1]
[0 0 1 0 1 1 1 0]
[0 0 0 0 0 1 0 0]
[0 0 1 0 0 0 1 0]
[0 0 1 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra 1452   permutation [ 2, 3, 4, 5, 6, 7, 1, 8 ]
vertex  2 -> Algebra 1183   permutation [ 7, 1, 8, 4, 2, 5, 6, 3 ]
vertex  3 -> Algebra 1038   permutation [ 1, 8, 2, 3, 7, 5, 6, 4 ]
vertex  5 -> Algebra 1039   permutation [ 1, 8, 2, 3, 7, 5, 6, 4 ]
vertex  6 -> Algebra 1172   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  8 -> Algebra 1393   permutation [ 2, 3, 7, 6, 4, 1, 8, 5 ]
-------------------------

Algebra 1177

Quiver
[ 1, 4 ], [ 2, 3 ], [ 3, 8 ], [ 4, 3 ], [ 5, 6 ], [ 5, 7 ], [ 7, 4 ], [ 8, 1 ]

Relations
[ 4, 3, 8, 1 ]
[ 8, 1, 4, 3 ]
[ 3, 8, 1, 4 ]
[ 1, 4, 3, 8 ]

Cartan matrix
[1 0 1 1 0 0 0 0]
[1 1 1 0 0 0 0 1]
[1 0 1 0 0 0 0 1]
[0 0 1 1 0 0 0 1]
[0 0 1 1 1 1 1 1]
[0 0 0 0 0 1 0 0]
[0 0 1 1 0 0 1 1]
[1 0 0 1 0 0 0 1]

Good mutations
vertex  2 -> Algebra 1267   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  992   permutation [ 1, 4, 2, 8, 7, 5, 6, 3 ]
vertex  4 -> Algebra 1393   permutation [ 2, 3, 7, 6, 4, 1, 8, 5 ]
vertex  5 -> Algebra  993   permutation [ 1, 4, 2, 8, 7, 5, 6, 3 ]
vertex  6 -> Algebra 1173   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
-------------------------

Algebra 1178

Quiver
[ 1, 3 ], [ 2, 3 ], [ 3, 4 ], [ 4, 2 ], [ 4, 8 ], [ 5, 1 ], [ 6, 7 ], [ 7, 5 ], [ 8, 1 ]

Relations
[ 3, 4, 8, 1 ]
[ 3, 4, 2 ]
[ 2, 3, 4 ]
[ 8, 1, 3, 4 ]
[ 1, 3, 4, 8 ]
[ 4, 2, 3 ] - [ 4, 8, 1, 3 ]

Cartan matrix
[1 0 1 1 0 0 0 0]
[0 1 1 0 0 0 0 0]
[0 0 1 1 0 0 0 1]
[1 1 1 1 0 0 0 1]
[1 0 1 1 1 0 0 0]
[1 0 1 1 1 1 1 0]
[1 0 1 1 1 0 1 0]
[1 0 1 0 0 0 0 1]

Good mutations
vertex  6 -> Algebra 1180   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra 1209   permutation [ 2, 8, 4, 6, 7, 5, 1, 3 ]
-------------------------

Algebra 1180

Quiver
[ 1, 3 ], [ 2, 3 ], [ 3, 4 ], [ 4, 2 ], [ 4, 8 ], [ 5, 1 ], [ 6, 5 ], [ 6, 7 ], [ 8, 1 ]

Relations
[ 3, 4, 8, 1 ]
[ 3, 4, 2 ]
[ 2, 3, 4 ]
[ 8, 1, 3, 4 ]
[ 1, 3, 4, 8 ]
[ 4, 2, 3 ] - [ 4, 8, 1, 3 ]

Cartan matrix
[1 0 1 1 0 0 0 0]
[0 1 1 0 0 0 0 0]
[0 0 1 1 0 0 0 1]
[1 1 1 1 0 0 0 1]
[1 0 1 1 1 0 0 0]
[1 0 1 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 0 1 0 0 0 0 1]

Good mutations
vertex  6 -> Algebra  675   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1178   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra 1230   permutation [ 2, 8, 4, 6, 7, 5, 1, 3 ]
-------------------------

Algebra 1181

Quiver
[ 1, 3 ], [ 1, 8 ], [ 2, 3 ], [ 3, 4 ], [ 4, 1 ], [ 4, 2 ], [ 5, 1 ], [ 5, 6 ], [ 7, 6 ], [ 8, 4 ]

Relations
[ 3, 4, 1 ]
[ 8, 4, 1 ]
[ 3, 4, 2 ]
[ 2, 3, 4 ]
[ 4, 1, 8 ]
[ 4, 1, 3 ] - [ 4, 2, 3 ]
[ 1, 3, 4 ] - [ 1, 8, 4 ]

Cartan matrix
[1 0 1 1 0 0 0 1]
[0 1 1 0 0 0 0 0]
[0 0 1 1 0 0 0 0]
[1 1 1 1 0 0 0 0]
[1 0 1 1 1 1 0 1]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 1 0 1 0 0 0 1]

Good mutations
vertex  2 -> Algebra 1359   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1035   permutation [ 2, 3, 8, 1, 5, 7, 6, 4 ]
vertex  5 -> Algebra 1036   permutation [ 2, 3, 8, 1, 5, 7, 6, 4 ]
vertex  6 -> Algebra 1230   permutation [ 2, 8, 4, 6, 7, 5, 1, 3 ]
vertex  7 -> Algebra  676   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  675   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1182

Quiver
[ 1, 5 ], [ 2, 3 ], [ 3, 4 ], [ 3, 5 ], [ 4, 2 ], [ 4, 8 ], [ 5, 8 ], [ 6, 1 ], [ 7, 6 ], [ 8, 1 ], [ 8, 3 ]

Relations
[ 5, 8, 1 ]
[ 3, 4, 2 ]
[ 5, 8, 3 ]
[ 2, 3, 4 ]
[ 8, 3, 4 ]
[ 1, 5, 8 ]
[ 4, 2, 3 ] - [ 4, 8, 3 ]
[ 8, 1, 5 ] - [ 8, 3, 5 ]
[ 3, 4, 8 ] - [ 3, 5, 8 ]

Cartan matrix
[1 0 0 0 1 0 0 0]
[0 1 1 0 1 0 0 0]
[0 0 1 1 1 0 0 1]
[1 1 1 1 1 0 0 1]
[0 0 0 0 1 0 0 1]
[1 0 0 0 1 1 0 0]
[1 0 0 0 1 1 1 0]
[1 0 1 0 1 0 0 1]

Good mutations
vertex  3 -> Algebra 1198   permutation [ 1, 2, 5, 4, 3, 6, 7, 8 ]
vertex  4 -> Algebra  829   permutation [ 2, 4, 5, 8, 7, 6, 1, 3 ]
vertex  5 -> Algebra 1119   permutation [ 2, 3, 4, 5, 1, 7, 6, 8 ]
vertex  7 -> Algebra  677   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1262   permutation [ 2, 8, 5, 4, 7, 6, 1, 3 ]
-------------------------

Algebra 1183

Quiver
[ 1, 8 ], [ 2, 3 ], [ 3, 8 ], [ 4, 1 ], [ 4, 2 ], [ 6, 1 ], [ 6, 7 ], [ 8, 4 ], [ 8, 5 ]

Relations
[ 8, 4, 1 ]
[ 3, 8, 4, 2 ]
[ 8, 4, 2, 3 ]
[ 1, 8, 4 ]
[ 2, 3, 8, 4 ]
[ 4, 1, 8 ] - [ 4, 2, 3, 8 ]

Cartan matrix
[1 0 0 0 1 0 0 1]
[0 1 1 0 1 0 0 1]
[0 0 1 1 1 0 0 1]
[1 1 1 1 1 0 0 1]
[0 0 0 0 1 0 0 0]
[1 0 0 0 1 1 1 1]
[0 0 0 0 0 0 1 0]
[0 1 0 1 1 0 0 1]

Good mutations
vertex  2 -> Algebra 1362   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1473   permutation [ 5, 8, 1, 7, 4, 2, 3, 6 ]
vertex  5 -> Algebra 1176   permutation [ 2, 5, 8, 4, 6, 7, 1, 3 ]
vertex  6 -> Algebra 1268   permutation [ 2, 8, 5, 4, 1, 7, 6, 3 ]
vertex  7 -> Algebra 1262   permutation [ 2, 8, 5, 4, 7, 6, 1, 3 ]
vertex  8 -> Algebra  677   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1198

Quiver
[ 1, 3 ], [ 2, 3 ], [ 3, 5 ], [ 4, 5 ], [ 5, 2 ], [ 5, 8 ], [ 6, 1 ], [ 7, 6 ], [ 8, 1 ]

Relations
[ 3, 5, 8, 1 ]
[ 3, 5, 2 ]
[ 2, 3, 5 ]
[ 8, 1, 3, 5 ]
[ 1, 3, 5, 8 ]
[ 5, 2, 3 ] - [ 5, 8, 1, 3 ]

Cartan matrix
[1 0 1 0 1 0 0 0]
[0 1 1 0 0 0 0 0]
[0 0 1 0 1 0 0 1]
[1 1 1 1 1 0 0 1]
[1 1 1 0 1 0 0 1]
[1 0 1 0 1 1 0 0]
[1 0 1 0 1 1 1 0]
[1 0 1 0 0 0 0 1]

Good mutations
vertex  4 -> Algebra 1221   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  5 -> Algebra 1182   permutation [ 1, 2, 5, 4, 3, 6, 7, 8 ]
vertex  7 -> Algebra  687   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1508   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1199

Quiver
[ 1, 3 ], [ 1, 8 ], [ 2, 3 ], [ 3, 5 ], [ 4, 5 ], [ 5, 1 ], [ 5, 2 ], [ 6, 1 ], [ 6, 7 ], [ 8, 5 ]

Relations
[ 3, 5, 1 ]
[ 8, 5, 1 ]
[ 3, 5, 2 ]
[ 2, 3, 5 ]
[ 5, 1, 8 ]
[ 5, 1, 3 ] - [ 5, 2, 3 ]
[ 1, 3, 5 ] - [ 1, 8, 5 ]

Cartan matrix
[1 0 1 0 1 0 0 1]
[0 1 1 0 0 0 0 0]
[0 0 1 0 1 0 0 0]
[1 1 1 1 1 0 0 0]
[1 1 1 0 1 0 0 0]
[1 0 1 0 1 1 1 1]
[0 0 0 0 0 0 1 0]
[0 1 0 0 1 0 0 1]

Good mutations
vertex  2 -> Algebra 1412   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1132   permutation [ 3, 2, 1, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1222   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  5 -> Algebra 1473   permutation [ 3, 5, 1, 7, 4, 2, 8, 6 ]
vertex  6 -> Algebra 1460   permutation [ 2, 3, 5, 8, 1, 6, 7, 4 ]
vertex  7 -> Algebra 1508   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  687   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1200

Quiver
[ 1, 6 ], [ 2, 3 ], [ 3, 5 ], [ 3, 6 ], [ 4, 5 ], [ 5, 2 ], [ 5, 8 ], [ 6, 8 ], [ 7, 1 ], [ 8, 1 ], [ 8, 3 ]

Relations
[ 6, 8, 1 ]
[ 3, 5, 2 ]
[ 6, 8, 3 ]
[ 2, 3, 5 ]
[ 8, 3, 5 ]
[ 1, 6, 8 ]
[ 5, 2, 3 ] - [ 5, 8, 3 ]
[ 8, 1, 6 ] - [ 8, 3, 6 ]
[ 3, 5, 8 ] - [ 3, 6, 8 ]

Cartan matrix
[1 0 0 0 0 1 0 0]
[0 1 1 0 0 1 0 0]
[0 0 1 0 1 1 0 1]
[1 1 1 1 1 1 0 1]
[1 1 1 0 1 1 0 1]
[0 0 0 0 0 1 0 1]
[1 0 0 0 0 1 1 0]
[1 0 1 0 0 1 0 1]

Good mutations
vertex  3 -> Algebra 1206   permutation [ 1, 2, 6, 4, 5, 3, 7, 8 ]
vertex  4 -> Algebra 1223   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra 1125   permutation [ 2, 3, 4, 5, 6, 1, 7, 8 ]
vertex  7 -> Algebra 1128   permutation [ 2, 3, 4, 5, 6, 1, 7, 8 ]
vertex  8 -> Algebra 1447   permutation [ 3, 4, 7, 1, 2, 8, 6, 5 ]
-------------------------

Algebra 1206

Quiver
[ 1, 3 ], [ 2, 3 ], [ 3, 6 ], [ 4, 5 ], [ 5, 6 ], [ 6, 2 ], [ 6, 8 ], [ 7, 1 ], [ 8, 1 ]

Relations
[ 3, 6, 8, 1 ]
[ 3, 6, 2 ]
[ 2, 3, 6 ]
[ 8, 1, 3, 6 ]
[ 1, 3, 6, 8 ]
[ 6, 2, 3 ] - [ 6, 8, 1, 3 ]

Cartan matrix
[1 0 1 0 0 1 0 0]
[0 1 1 0 0 0 0 0]
[0 0 1 0 0 1 0 1]
[1 1 1 1 1 1 0 1]
[1 1 1 0 1 1 0 1]
[1 1 1 0 0 1 0 1]
[1 0 1 0 0 1 1 0]
[1 0 1 0 0 0 0 1]

Good mutations
vertex  4 -> Algebra 1228   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra 1200   permutation [ 1, 2, 6, 4, 5, 3, 7, 8 ]
vertex  7 -> Algebra 1129   permutation [ 2, 3, 4, 5, 6, 1, 7, 8 ]
vertex  8 -> Algebra 1512   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1209

Quiver
[ 1, 8 ], [ 2, 3 ], [ 3, 1 ], [ 3, 7 ], [ 4, 5 ], [ 5, 6 ], [ 6, 7 ], [ 7, 2 ], [ 7, 8 ], [ 8, 3 ]

Relations
[ 8, 3, 1 ]
[ 3, 7, 2 ]
[ 1, 8, 3 ]
[ 2, 3, 7 ]
[ 8, 3, 7 ]
[ 7, 2, 3 ] - [ 7, 8, 3 ]
[ 3, 1, 8 ] - [ 3, 7, 8 ]

Cartan matrix
[1 0 0 0 0 0 0 1]
[1 1 1 0 0 0 0 0]
[1 0 1 0 0 0 1 1]
[0 1 1 1 1 1 1 1]
[0 1 1 0 1 1 1 1]
[0 1 1 0 0 1 1 1]
[0 1 1 0 0 0 1 1]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra 1499   permutation [ 2, 3, 4, 5, 6, 7, 1, 8 ]
vertex  2 -> Algebra 1178   permutation [ 7, 1, 8, 3, 6, 4, 5, 2 ]
vertex  4 -> Algebra 1230   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  8 -> Algebra 1025   permutation [ 1, 8, 2, 7, 4, 5, 6, 3 ]
-------------------------

Algebra 1221

Quiver
[ 1, 3 ], [ 2, 3 ], [ 3, 4 ], [ 4, 2 ], [ 4, 5 ], [ 4, 8 ], [ 6, 1 ], [ 7, 6 ], [ 8, 1 ]

Relations
[ 3, 4, 8, 1 ]
[ 3, 4, 2 ]
[ 2, 3, 4 ]
[ 8, 1, 3, 4 ]
[ 1, 3, 4, 8 ]
[ 4, 2, 3 ] - [ 4, 8, 1, 3 ]

Cartan matrix
[1 0 1 1 1 0 0 0]
[0 1 1 0 0 0 0 0]
[0 0 1 1 1 0 0 1]
[1 1 1 1 1 0 0 1]
[0 0 0 0 1 0 0 0]
[1 0 1 1 1 1 0 0]
[1 0 1 1 1 1 1 0]
[1 0 1 0 0 0 0 1]

Good mutations
vertex  4 -> Algebra 1164   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1198   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  7 -> Algebra  706   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1481   permutation [ 2, 3, 8, 5, 1, 7, 6, 4 ]
-------------------------

Algebra 1222

Quiver
[ 1, 3 ], [ 1, 8 ], [ 2, 3 ], [ 3, 4 ], [ 4, 1 ], [ 4, 2 ], [ 4, 5 ], [ 6, 1 ], [ 6, 7 ], [ 8, 4 ]

Relations
[ 3, 4, 1 ]
[ 8, 4, 1 ]
[ 3, 4, 2 ]
[ 2, 3, 4 ]
[ 4, 1, 8 ]
[ 4, 1, 3 ] - [ 4, 2, 3 ]
[ 1, 3, 4 ] - [ 1, 8, 4 ]

Cartan matrix
[1 0 1 1 1 0 0 1]
[0 1 1 0 0 0 0 0]
[0 0 1 1 1 0 0 0]
[1 1 1 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[1 0 1 1 1 1 1 1]
[0 0 0 0 0 0 1 0]
[0 1 0 1 1 0 0 1]

Good mutations
vertex  2 -> Algebra 1428   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1060   permutation [ 2, 3, 8, 5, 1, 6, 7, 4 ]
vertex  4 -> Algebra 1337   permutation [ 2, 8, 3, 4, 6, 7, 1, 5 ]
vertex  5 -> Algebra 1199   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra 1061   permutation [ 2, 3, 8, 5, 1, 6, 7, 4 ]
vertex  7 -> Algebra 1481   permutation [ 2, 3, 8, 5, 1, 7, 6, 4 ]
vertex  8 -> Algebra  706   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1223

Quiver
[ 1, 6 ], [ 2, 3 ], [ 3, 4 ], [ 3, 6 ], [ 4, 2 ], [ 4, 5 ], [ 4, 8 ], [ 6, 8 ], [ 7, 1 ], [ 8, 1 ], [ 8, 3 ]

Relations
[ 6, 8, 1 ]
[ 3, 4, 2 ]
[ 6, 8, 3 ]
[ 2, 3, 4 ]
[ 8, 3, 4 ]
[ 1, 6, 8 ]
[ 4, 2, 3 ] - [ 4, 8, 3 ]
[ 8, 1, 6 ] - [ 8, 3, 6 ]
[ 3, 4, 8 ] - [ 3, 6, 8 ]

Cartan matrix
[1 0 0 0 0 1 0 0]
[0 1 1 0 0 1 0 0]
[0 0 1 1 1 1 0 1]
[1 1 1 1 1 1 0 1]
[0 0 0 0 1 0 0 0]
[0 0 0 0 0 1 0 1]
[1 0 0 0 0 1 1 0]
[1 0 1 0 0 1 0 1]

Good mutations
vertex  3 -> Algebra 1228   permutation [ 1, 2, 6, 4, 5, 3, 7, 8 ]
vertex  4 -> Algebra 1165   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1200   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra 1085   permutation [ 2, 3, 4, 5, 6, 1, 7, 8 ]
vertex  7 -> Algebra 1087   permutation [ 2, 3, 4, 5, 6, 1, 7, 8 ]
vertex  8 -> Algebra 1517   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1228

Quiver
[ 1, 3 ], [ 2, 3 ], [ 3, 6 ], [ 4, 5 ], [ 4, 6 ], [ 6, 2 ], [ 6, 8 ], [ 7, 1 ], [ 8, 1 ]

Relations
[ 3, 6, 8, 1 ]
[ 3, 6, 2 ]
[ 2, 3, 6 ]
[ 8, 1, 3, 6 ]
[ 1, 3, 6, 8 ]
[ 6, 2, 3 ] - [ 6, 8, 1, 3 ]

Cartan matrix
[1 0 1 0 0 1 0 0]
[0 1 1 0 0 0 0 0]
[0 0 1 0 0 1 0 1]
[1 1 1 1 1 1 0 1]
[0 0 0 0 1 0 0 0]
[1 1 1 0 0 1 0 1]
[1 0 1 0 0 1 1 0]
[1 0 1 0 0 0 0 1]

Good mutations
vertex  4 -> Algebra 1232   permutation [ 1, 2, 3, 6, 5, 4, 7, 8 ]
vertex  5 -> Algebra 1206   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra 1223   permutation [ 1, 2, 6, 4, 5, 3, 7, 8 ]
vertex  7 -> Algebra 1088   permutation [ 2, 3, 4, 5, 6, 1, 7, 8 ]
vertex  8 -> Algebra 1382   permutation [ 6, 2, 7, 8, 3, 4, 5, 1 ]
-------------------------

Algebra 1230

Quiver
[ 1, 8 ], [ 2, 3 ], [ 3, 1 ], [ 3, 7 ], [ 4, 5 ], [ 4, 6 ], [ 6, 7 ], [ 7, 2 ], [ 7, 8 ], [ 8, 3 ]

Relations
[ 8, 3, 1 ]
[ 3, 7, 2 ]
[ 1, 8, 3 ]
[ 2, 3, 7 ]
[ 8, 3, 7 ]
[ 7, 2, 3 ] - [ 7, 8, 3 ]
[ 3, 1, 8 ] - [ 3, 7, 8 ]

Cartan matrix
[1 0 0 0 0 0 0 1]
[1 1 1 0 0 0 0 0]
[1 0 1 0 0 0 1 1]
[0 1 1 1 1 1 1 1]
[0 0 0 0 1 0 0 0]
[0 1 1 0 0 1 1 1]
[0 1 1 0 0 0 1 1]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra 1493   permutation [ 2, 3, 4, 5, 6, 7, 1, 8 ]
vertex  2 -> Algebra 1180   permutation [ 7, 1, 8, 3, 6, 4, 5, 2 ]
vertex  4 -> Algebra 1181   permutation [ 7, 1, 8, 3, 6, 4, 5, 2 ]
vertex  5 -> Algebra 1209   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  8 -> Algebra 1032   permutation [ 1, 8, 2, 7, 4, 5, 6, 3 ]
-------------------------

Algebra 1232

Quiver
[ 1, 3 ], [ 2, 3 ], [ 3, 4 ], [ 4, 2 ], [ 4, 6 ], [ 4, 8 ], [ 5, 6 ], [ 7, 1 ], [ 8, 1 ]

Relations
[ 3, 4, 8, 1 ]
[ 3, 4, 2 ]
[ 2, 3, 4 ]
[ 8, 1, 3, 4 ]
[ 1, 3, 4, 8 ]
[ 4, 2, 3 ] - [ 4, 8, 1, 3 ]

Cartan matrix
[1 0 1 1 0 1 0 0]
[0 1 1 0 0 0 0 0]
[0 0 1 1 0 1 0 1]
[1 1 1 1 0 1 0 1]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[1 0 1 1 0 1 1 0]
[1 0 1 0 0 0 0 1]

Good mutations
vertex  4 -> Algebra 1169   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1240   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  6 -> Algebra 1228   permutation [ 1, 2, 3, 6, 5, 4, 7, 8 ]
vertex  7 -> Algebra 1077   permutation [ 2, 3, 4, 5, 6, 1, 7, 8 ]
vertex  8 -> Algebra 1488   permutation [ 2, 3, 8, 5, 6, 1, 7, 4 ]
-------------------------

Algebra 1240

Quiver
[ 1, 3 ], [ 2, 3 ], [ 3, 4 ], [ 4, 2 ], [ 4, 5 ], [ 4, 8 ], [ 5, 6 ], [ 7, 1 ], [ 8, 1 ]

Relations
[ 3, 4, 8, 1 ]
[ 3, 4, 2 ]
[ 2, 3, 4 ]
[ 8, 1, 3, 4 ]
[ 1, 3, 4, 8 ]
[ 4, 2, 3 ] - [ 4, 8, 1, 3 ]

Cartan matrix
[1 0 1 1 1 1 0 0]
[0 1 1 0 0 0 0 0]
[0 0 1 1 1 1 0 1]
[1 1 1 1 1 1 0 1]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[1 0 1 1 1 1 1 0]
[1 0 1 0 0 0 0 1]

Good mutations
vertex  4 -> Algebra 1174   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  6 -> Algebra 1232   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  7 -> Algebra 1103   permutation [ 2, 3, 4, 5, 6, 1, 7, 8 ]
vertex  8 -> Algebra 1351   permutation [ 2, 7, 3, 1, 4, 5, 6, 8 ]
-------------------------

Algebra 1243

Quiver
[ 1, 3 ], [ 2, 3 ], [ 3, 8 ], [ 4, 1 ], [ 4, 5 ], [ 6, 7 ], [ 7, 5 ], [ 8, 2 ], [ 8, 4 ]

Relations
[ 3, 8, 4, 1 ]
[ 3, 8, 2 ]
[ 1, 3, 8, 4 ]
[ 2, 3, 8 ]
[ 4, 1, 3, 8 ]
[ 8, 2, 3 ] - [ 8, 4, 1, 3 ]

Cartan matrix
[1 0 1 0 0 0 0 1]
[0 1 1 0 0 0 0 0]
[0 0 1 1 1 0 0 1]
[1 0 1 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 1 0 1 0]
[1 1 1 1 1 0 0 1]

Good mutations
vertex  1 -> Algebra  731   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  781   permutation [ 4, 1, 2, 3, 5, 7, 6, 8 ]
vertex  6 -> Algebra  779   permutation [ 4, 1, 2, 3, 5, 7, 6, 8 ]
-------------------------

Algebra 1254

Quiver
[ 1, 4 ], [ 2, 3 ], [ 2, 4 ], [ 4, 5 ], [ 4, 8 ], [ 5, 2 ], [ 6, 1 ], [ 7, 6 ], [ 8, 1 ], [ 8, 2 ]

Relations
[ 4, 8, 1 ]
[ 5, 2, 4 ]
[ 2, 4, 5 ]
[ 1, 4, 8 ]
[ 2, 4, 8 ]
[ 4, 5, 2 ] - [ 4, 8, 2 ]
[ 8, 1, 4 ] - [ 8, 2, 4 ]

Cartan matrix
[1 0 0 1 1 0 0 0]
[0 1 1 1 0 0 0 0]
[0 0 1 0 0 0 0 0]
[0 1 1 1 1 0 0 1]
[0 1 1 0 1 0 0 0]
[1 0 0 1 1 1 0 0]
[1 0 0 1 1 1 1 0]
[1 1 1 1 0 0 0 1]

Good mutations
vertex  3 -> Algebra 1164   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1024   permutation [ 3, 2, 4, 8, 7, 6, 1, 5 ]
vertex  7 -> Algebra  760   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1025   permutation [ 3, 2, 4, 8, 7, 6, 1, 5 ]
-------------------------

Algebra 1255

Quiver
[ 1, 6 ], [ 2, 3 ], [ 2, 4 ], [ 4, 5 ], [ 4, 6 ], [ 5, 2 ], [ 6, 8 ], [ 7, 1 ], [ 8, 1 ], [ 8, 2 ]

Relations
[ 6, 8, 1 ]
[ 5, 2, 4 ]
[ 6, 8, 2, 4 ]
[ 2, 4, 5 ]
[ 1, 6, 8 ]
[ 2, 4, 6, 8 ]
[ 4, 5, 2 ] - [ 4, 6, 8, 2 ]
[ 8, 1, 6 ] - [ 8, 2, 4, 6 ]

Cartan matrix
[1 0 0 0 0 1 0 0]
[0 1 1 1 0 1 0 0]
[0 0 1 0 0 0 0 0]
[0 1 1 1 1 1 0 1]
[0 1 1 0 1 0 0 0]
[0 1 1 0 0 1 0 1]
[1 0 0 0 0 1 1 0]
[1 1 1 1 0 1 0 1]

Good mutations
vertex  3 -> Algebra 1165   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1259   permutation [ 1, 2, 3, 6, 5, 4, 7, 8 ]
vertex  6 -> Algebra 1143   permutation [ 2, 3, 4, 5, 6, 1, 7, 8 ]
vertex  7 -> Algebra 1144   permutation [ 2, 3, 4, 5, 6, 1, 7, 8 ]
vertex  8 -> Algebra 1005   permutation [ 3, 2, 4, 6, 8, 7, 1, 5 ]
-------------------------

Algebra 1259

Quiver
[ 1, 4 ], [ 2, 3 ], [ 2, 4 ], [ 4, 6 ], [ 4, 8 ], [ 5, 6 ], [ 6, 2 ], [ 7, 1 ], [ 8, 1 ], [ 8, 2 ]

Relations
[ 4, 8, 1 ]
[ 6, 2, 4 ]
[ 2, 4, 6 ]
[ 1, 4, 8 ]
[ 2, 4, 8 ]
[ 4, 6, 2 ] - [ 4, 8, 2 ]
[ 8, 1, 4 ] - [ 8, 2, 4 ]

Cartan matrix
[1 0 0 1 0 1 0 0]
[0 1 1 1 0 0 0 0]
[0 0 1 0 0 0 0 0]
[0 1 1 1 0 1 0 1]
[0 1 1 0 1 1 0 0]
[0 1 1 0 0 1 0 0]
[1 0 0 1 0 1 1 0]
[1 1 1 1 0 0 0 1]

Good mutations
vertex  3 -> Algebra 1169   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1266   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  6 -> Algebra 1255   permutation [ 1, 2, 3, 6, 5, 4, 7, 8 ]
vertex  7 -> Algebra 1137   permutation [ 2, 3, 4, 5, 6, 1, 7, 8 ]
vertex  8 -> Algebra 1457   permutation [ 3, 2, 6, 4, 8, 7, 1, 5 ]
-------------------------

Algebra 1262

Quiver
[ 1, 8 ], [ 2, 3 ], [ 2, 4 ], [ 4, 1 ], [ 4, 7 ], [ 5, 6 ], [ 6, 7 ], [ 7, 2 ], [ 8, 2 ]

Relations
[ 8, 2, 4, 1 ]
[ 1, 8, 2, 4 ]
[ 7, 2, 4 ]
[ 2, 4, 7 ]
[ 2, 4, 1, 8 ]
[ 4, 1, 8, 2 ] - [ 4, 7, 2 ]

Cartan matrix
[1 1 1 0 0 0 0 1]
[1 1 1 1 0 0 0 0]
[0 0 1 0 0 0 0 0]
[1 1 1 1 0 0 1 1]
[0 1 1 0 1 1 1 0]
[0 1 1 0 0 1 1 0]
[0 1 1 0 0 0 1 0]
[0 1 1 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra 1501   permutation [ 2, 3, 4, 5, 6, 7, 1, 8 ]
vertex  2 -> Algebra 1182   permutation [ 7, 1, 8, 4, 3, 6, 5, 2 ]
vertex  3 -> Algebra 1172   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1183   permutation [ 7, 1, 8, 4, 3, 6, 5, 2 ]
vertex  8 -> Algebra 1500   permutation [ 3, 2, 5, 6, 7, 1, 8, 4 ]
-------------------------

Algebra 1263

Quiver
[ 1, 4 ], [ 2, 3 ], [ 2, 8 ], [ 4, 2 ], [ 5, 6 ], [ 6, 7 ], [ 7, 4 ], [ 8, 1 ]

Relations
[ 4, 2, 8, 1 ]
[ 8, 1, 4, 2 ]
[ 2, 8, 1, 4 ]
[ 1, 4, 2, 8 ]

Cartan matrix
[1 1 1 1 0 0 0 0]
[1 1 1 0 0 0 0 1]
[0 0 1 0 0 0 0 0]
[0 1 1 1 0 0 0 1]
[0 1 1 1 1 1 1 1]
[0 1 1 1 0 1 1 1]
[0 1 1 1 0 0 1 1]
[1 0 0 1 0 0 0 1]

Good mutations
vertex  2 -> Algebra 1327   permutation [ 1, 8, 3, 4, 5, 6, 7, 2 ]
vertex  3 -> Algebra 1173   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1500   permutation [ 3, 2, 5, 6, 7, 1, 8, 4 ]
vertex  5 -> Algebra 1267   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
-------------------------

Algebra 1266

Quiver
[ 1, 4 ], [ 2, 3 ], [ 2, 4 ], [ 4, 5 ], [ 4, 8 ], [ 5, 2 ], [ 5, 6 ], [ 7, 1 ], [ 8, 1 ], [ 8, 2 ]

Relations
[ 4, 8, 1 ]
[ 5, 2, 4 ]
[ 2, 4, 5 ]
[ 1, 4, 8 ]
[ 2, 4, 8 ]
[ 4, 5, 2 ] - [ 4, 8, 2 ]
[ 8, 1, 4 ] - [ 8, 2, 4 ]

Cartan matrix
[1 0 0 1 1 1 0 0]
[0 1 1 1 0 0 0 0]
[0 0 1 0 0 0 0 0]
[0 1 1 1 1 1 0 1]
[0 1 1 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[1 0 0 1 1 1 1 0]
[1 1 1 1 0 0 0 1]

Good mutations
vertex  3 -> Algebra 1174   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra 1259   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  7 -> Algebra 1149   permutation [ 2, 3, 4, 5, 6, 1, 7, 8 ]
vertex  8 -> Algebra 1057   permutation [ 3, 2, 4, 6, 8, 7, 1, 5 ]
-------------------------

Algebra 1267

Quiver
[ 1, 4 ], [ 2, 3 ], [ 2, 8 ], [ 4, 2 ], [ 5, 6 ], [ 5, 7 ], [ 7, 4 ], [ 8, 1 ]

Relations
[ 4, 2, 8, 1 ]
[ 8, 1, 4, 2 ]
[ 2, 8, 1, 4 ]
[ 1, 4, 2, 8 ]

Cartan matrix
[1 1 1 1 0 0 0 0]
[1 1 1 0 0 0 0 1]
[0 0 1 0 0 0 0 0]
[0 1 1 1 0 0 0 1]
[0 1 1 1 1 1 1 1]
[0 0 0 0 0 1 0 0]
[0 1 1 1 0 0 1 1]
[1 0 0 1 0 0 0 1]

Good mutations
vertex  2 -> Algebra 1337   permutation [ 1, 8, 3, 4, 5, 6, 7, 2 ]
vertex  3 -> Algebra 1177   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1473   permutation [ 3, 2, 7, 6, 4, 1, 8, 5 ]
vertex  5 -> Algebra 1269   permutation [ 1, 2, 3, 4, 7, 6, 5, 8 ]
vertex  6 -> Algebra 1263   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
-------------------------

Algebra 1268

Quiver
[ 1, 8 ], [ 2, 3 ], [ 2, 4 ], [ 4, 1 ], [ 4, 5 ], [ 5, 2 ], [ 5, 7 ], [ 6, 7 ], [ 8, 2 ]

Relations
[ 8, 2, 4, 1 ]
[ 1, 8, 2, 4 ]
[ 5, 2, 4 ]
[ 2, 4, 5 ]
[ 2, 4, 1, 8 ]
[ 4, 1, 8, 2 ] - [ 4, 5, 2 ]

Cartan matrix
[1 1 1 0 0 0 0 1]
[1 1 1 1 0 0 0 0]
[0 0 1 0 0 0 0 0]
[1 1 1 1 1 0 1 1]
[0 1 1 0 1 0 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 1 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra 1487   permutation [ 3, 2, 4, 6, 7, 8, 1, 5 ]
vertex  2 -> Algebra 1124   permutation [ 1, 8, 4, 3, 5, 7, 6, 2 ]
vertex  3 -> Algebra 1039   permutation [ 1, 8, 3, 2, 5, 7, 6, 4 ]
vertex  6 -> Algebra 1040   permutation [ 1, 8, 3, 2, 5, 7, 6, 4 ]
vertex  7 -> Algebra 1183   permutation [ 5, 1, 8, 4, 3, 7, 6, 2 ]
vertex  8 -> Algebra 1067   permutation [ 3, 2, 4, 6, 7, 1, 8, 5 ]
-------------------------

Algebra 1269

Quiver
[ 1, 4 ], [ 2, 3 ], [ 2, 8 ], [ 4, 2 ], [ 5, 4 ], [ 5, 7 ], [ 6, 7 ], [ 8, 1 ]

Relations
[ 4, 2, 8, 1 ]
[ 8, 1, 4, 2 ]
[ 2, 8, 1, 4 ]
[ 1, 4, 2, 8 ]

Cartan matrix
[1 1 1 1 0 0 0 0]
[1 1 1 0 0 0 0 1]
[0 0 1 0 0 0 0 0]
[0 1 1 1 0 0 0 1]
[0 1 1 1 1 0 1 1]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[1 0 0 1 0 0 0 1]

Good mutations
vertex  2 -> Algebra 1044   permutation [ 1, 4, 8, 2, 5, 7, 6, 3 ]
vertex  3 -> Algebra  993   permutation [ 1, 4, 3, 8, 5, 7, 6, 2 ]
vertex  4 -> Algebra 1067   permutation [ 3, 2, 4, 6, 7, 1, 8, 5 ]
vertex  5 -> Algebra  774   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  994   permutation [ 1, 4, 3, 8, 5, 7, 6, 2 ]
vertex  7 -> Algebra 1267   permutation [ 1, 2, 3, 4, 7, 6, 5, 8 ]
-------------------------

Algebra 1270

Quiver
[ 1, 2 ], [ 2, 4 ], [ 3, 4 ], [ 4, 8 ], [ 5, 1 ], [ 6, 7 ], [ 7, 5 ], [ 8, 1 ], [ 8, 3 ]

Relations
[ 2, 4, 8, 1 ]
[ 4, 8, 1, 2 ]
[ 4, 8, 3 ]
[ 1, 2, 4, 8 ]
[ 3, 4, 8 ]
[ 8, 1, 2, 4 ] - [ 8, 3, 4 ]

Cartan matrix
[1 1 0 1 0 0 0 0]
[0 1 0 1 0 0 0 1]
[0 0 1 1 0 0 0 0]
[1 0 0 1 0 0 0 1]
[1 1 0 1 1 0 0 0]
[1 1 0 1 1 1 1 0]
[1 1 0 1 1 0 1 0]
[1 1 1 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra  787   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  990   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra 1271   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
-------------------------

Algebra 1271

Quiver
[ 1, 2 ], [ 2, 4 ], [ 3, 4 ], [ 4, 8 ], [ 5, 1 ], [ 6, 5 ], [ 6, 7 ], [ 8, 1 ], [ 8, 3 ]

Relations
[ 2, 4, 8, 1 ]
[ 4, 8, 1, 2 ]
[ 4, 8, 3 ]
[ 1, 2, 4, 8 ]
[ 3, 4, 8 ]
[ 8, 1, 2, 4 ] - [ 8, 3, 4 ]

Cartan matrix
[1 1 0 1 0 0 0 0]
[0 1 0 1 0 0 0 1]
[0 0 1 1 0 0 0 0]
[1 0 0 1 0 0 0 1]
[1 1 0 1 1 0 0 0]
[1 1 0 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 1 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra  789   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  992   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  781   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1270   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
-------------------------

Algebra 1291

Quiver
[ 1, 2 ], [ 2, 4 ], [ 2, 6 ], [ 3, 2 ], [ 4, 3 ], [ 4, 5 ], [ 5, 2 ], [ 6, 5 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 6, 5, 2 ]
[ 2, 4, 3 ]
[ 3, 2, 4 ]
[ 5, 2, 4 ]
[ 5, 2, 6 ]
[ 4, 3, 2 ] - [ 4, 5, 2 ]
[ 2, 4, 5 ] - [ 2, 6, 5 ]

Cartan matrix
[1 1 0 1 1 1 0 0]
[0 1 0 1 1 1 0 0]
[0 1 1 0 0 1 0 0]
[0 1 1 1 1 0 0 0]
[0 1 0 0 1 0 0 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 1 1 1 0]
[0 1 1 0 0 1 0 1]

Good mutations
vertex  1 -> Algebra 1455   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1530   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1442   permutation [ 1, 2, 8, 3, 4, 6, 7, 5 ]
vertex  5 -> Algebra  812   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra 1451   permutation [ 1, 2, 4, 8, 3, 5, 7, 6 ]
vertex  7 -> Algebra  802   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  874   permutation [ 1, 2, 4, 8, 5, 6, 7, 3 ]
-------------------------

Algebra 1292

Quiver
[ 1, 4 ], [ 1, 6 ], [ 2, 3 ], [ 2, 8 ], [ 3, 1 ], [ 3, 5 ], [ 4, 3 ], [ 6, 2 ], [ 6, 7 ], [ 8, 6 ]

Relations
[ 4, 3, 1 ]
[ 6, 2, 3, 1 ]
[ 3, 1, 6, 2 ]
[ 8, 6, 2 ]
[ 3, 1, 4 ]
[ 6, 2, 8 ]
[ 1, 4, 3 ] - [ 1, 6, 2, 3 ]
[ 2, 3, 1, 6 ] - [ 2, 8, 6 ]

Cartan matrix
[1 1 1 1 1 1 1 0]
[1 1 1 0 1 1 1 1]
[1 0 1 0 1 1 1 0]
[0 0 1 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[0 1 1 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra 1294   permutation [ 2, 6, 1, 8, 7, 3, 5, 4 ]
vertex  2 -> Algebra 1294   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1528   permutation [ 2, 1, 6, 8, 7, 3, 5, 4 ]
vertex  7 -> Algebra 1528   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1294

Quiver
[ 1, 4 ], [ 1, 6 ], [ 2, 1 ], [ 2, 3 ], [ 2, 5 ], [ 3, 6 ], [ 4, 2 ], [ 6, 2 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 4, 2, 1 ]
[ 6, 2, 1 ]
[ 3, 6, 2 ]
[ 6, 2, 3 ]
[ 2, 1, 4 ]
[ 1, 4, 2 ] - [ 1, 6, 2 ]
[ 2, 1, 6 ] - [ 2, 3, 6 ]

Cartan matrix
[1 1 0 1 1 1 1 0]
[1 1 1 0 1 1 1 0]
[0 0 1 0 0 1 1 0]
[0 1 1 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[0 1 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 1 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra 1531   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  802   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1292   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1517   permutation [ 3, 4, 1, 2, 5, 7, 8, 6 ]
vertex  5 -> Algebra 1308   permutation [ 1, 5, 3, 4, 2, 6, 7, 8 ]
vertex  7 -> Algebra 1530   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  875   permutation [ 1, 2, 4, 8, 5, 6, 7, 3 ]
-------------------------

Algebra 1297

Quiver
[ 1, 3 ], [ 1, 5 ], [ 2, 1 ], [ 2, 4 ], [ 2, 8 ], [ 3, 2 ], [ 5, 2 ], [ 6, 7 ], [ 7, 5 ], [ 8, 5 ]

Relations
[ 3, 2, 1 ]
[ 5, 2, 1 ]
[ 8, 5, 2 ]
[ 2, 1, 3 ]
[ 5, 2, 8 ]
[ 1, 3, 2 ] - [ 1, 5, 2 ]
[ 2, 1, 5 ] - [ 2, 8, 5 ]

Cartan matrix
[1 1 1 1 1 0 0 0]
[1 1 0 1 1 0 0 1]
[0 1 1 1 0 0 0 1]
[0 0 0 1 0 0 0 0]
[0 1 0 1 1 0 0 0]
[0 1 0 1 1 1 1 0]
[0 1 0 1 1 0 1 0]
[0 0 0 0 1 0 0 1]

Good mutations
vertex  1 -> Algebra  958   permutation [ 3, 1, 6, 7, 5, 2, 4, 8 ]
vertex  2 -> Algebra  806   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1532   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1341   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1517   permutation [ 7, 1, 3, 5, 8, 4, 6, 2 ]
vertex  6 -> Algebra 1302   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra  956   permutation [ 3, 1, 6, 7, 5, 2, 4, 8 ]
-------------------------

Algebra 1298

Quiver
[ 1, 2 ], [ 2, 5 ], [ 3, 2 ], [ 4, 3 ], [ 5, 4 ], [ 6, 7 ], [ 7, 5 ], [ 8, 3 ]

Relations
[ 5, 4, 3, 2 ]
[ 2, 5, 4, 3 ]
[ 3, 2, 5, 4 ]
[ 4, 3, 2, 5 ]

Cartan matrix
[1 1 0 1 1 0 0 0]
[0 1 0 1 1 0 0 0]
[0 1 1 0 1 0 0 0]
[0 1 1 1 0 0 0 0]
[0 0 1 1 1 0 0 0]
[0 0 1 1 1 1 1 0]
[0 0 1 1 1 0 1 0]
[0 1 1 0 1 0 0 1]

Good mutations
vertex  1 -> Algebra 1457   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1485   permutation [ 1, 5, 2, 8, 3, 7, 6, 4 ]
vertex  3 -> Algebra  806   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1169   permutation [ 7, 1, 2, 4, 8, 3, 6, 5 ]
vertex  6 -> Algebra  959   permutation [ 1, 2, 5, 8, 3, 7, 6, 4 ]
vertex  8 -> Algebra  880   permutation [ 1, 2, 4, 8, 5, 6, 7, 3 ]
-------------------------

Algebra 1302

Quiver
[ 1, 3 ], [ 1, 5 ], [ 2, 1 ], [ 2, 4 ], [ 2, 8 ], [ 3, 2 ], [ 5, 2 ], [ 6, 5 ], [ 6, 7 ], [ 8, 5 ]

Relations
[ 3, 2, 1 ]
[ 5, 2, 1 ]
[ 8, 5, 2 ]
[ 2, 1, 3 ]
[ 5, 2, 8 ]
[ 1, 3, 2 ] - [ 1, 5, 2 ]
[ 2, 1, 5 ] - [ 2, 8, 5 ]

Cartan matrix
[1 1 1 1 1 0 0 0]
[1 1 0 1 1 0 0 1]
[0 1 1 1 0 0 0 1]
[0 0 0 1 0 0 0 0]
[0 1 0 1 1 0 0 0]
[0 1 0 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 1 0 0 1]

Good mutations
vertex  1 -> Algebra  876   permutation [ 3, 1, 5, 7, 8, 2, 4, 6 ]
vertex  2 -> Algebra  810   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1470   permutation [ 1, 5, 4, 8, 3, 6, 7, 2 ]
vertex  4 -> Algebra 1346   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1398   permutation [ 3, 5, 1, 7, 8, 2, 4, 6 ]
vertex  6 -> Algebra  811   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1297   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra  913   permutation [ 3, 1, 6, 7, 5, 2, 4, 8 ]
-------------------------

Algebra 1303

Quiver
[ 1, 5 ], [ 2, 3 ], [ 2, 4 ], [ 2, 8 ], [ 3, 1 ], [ 5, 2 ], [ 5, 6 ], [ 7, 6 ], [ 8, 5 ]

Relations
[ 5, 2, 3, 1 ]
[ 3, 1, 5, 2 ]
[ 8, 5, 2 ]
[ 1, 5, 2, 3 ]
[ 5, 2, 8 ]
[ 2, 3, 1, 5 ] - [ 2, 8, 5 ]

Cartan matrix
[1 1 0 1 1 1 0 0]
[1 1 1 1 1 1 0 1]
[1 0 1 0 1 1 0 0]
[0 0 0 1 0 0 0 0]
[0 1 1 1 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 1 1 0 1]

Good mutations
vertex  1 -> Algebra 1070   permutation [ 1, 3, 8, 7, 6, 2, 4, 5 ]
vertex  2 -> Algebra 1304   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  811   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1348   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1416   permutation [ 3, 5, 8, 7, 6, 2, 4, 1 ]
vertex  6 -> Algebra 1470   permutation [ 1, 5, 4, 8, 3, 6, 7, 2 ]
vertex  7 -> Algebra  813   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1304

Quiver
[ 1, 5 ], [ 2, 1 ], [ 2, 3 ], [ 3, 5 ], [ 4, 3 ], [ 5, 2 ], [ 5, 4 ], [ 5, 6 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 5, 2, 1 ]
[ 1, 5, 2 ]
[ 3, 5, 2 ]
[ 3, 5, 4 ]
[ 4, 3, 5 ]
[ 5, 2, 3 ] - [ 5, 4, 3 ]
[ 2, 1, 5 ] - [ 2, 3, 5 ]

Cartan matrix
[1 0 0 1 1 1 0 0]
[1 1 1 0 1 1 0 0]
[0 0 1 0 1 1 0 0]
[0 0 1 1 0 0 0 0]
[0 1 1 1 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 1 0 1 1 0 1]

Good mutations
vertex  1 -> Algebra 1489   permutation [ 1, 2, 8, 7, 6, 3, 4, 5 ]
vertex  2 -> Algebra  812   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1303   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  949   permutation [ 1, 2, 8, 3, 5, 6, 7, 4 ]
vertex  5 -> Algebra 1534   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra 1064   permutation [ 1, 5, 2, 8, 3, 6, 7, 4 ]
vertex  7 -> Algebra  815   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  884   permutation [ 1, 2, 4, 8, 5, 6, 7, 3 ]
-------------------------

Algebra 1305

Quiver
[ 1, 2 ], [ 1, 6 ], [ 2, 3 ], [ 2, 4 ], [ 2, 5 ], [ 3, 1 ], [ 5, 1 ], [ 5, 8 ], [ 6, 5 ], [ 6, 7 ], [ 8, 6 ]

Relations
[ 6, 5, 1 ]
[ 3, 1, 2 ]
[ 5, 1, 2 ]
[ 1, 2, 3 ]
[ 8, 6, 5 ]
[ 6, 5, 8 ]
[ 2, 3, 1 ] - [ 2, 5, 1 ]
[ 1, 2, 5 ] - [ 1, 6, 5 ]
[ 5, 1, 6 ] - [ 5, 8, 6 ]

Cartan matrix
[1 1 0 1 1 1 1 0]
[1 1 1 1 1 1 1 1]
[1 0 1 0 0 1 1 0]
[0 0 0 1 0 0 0 0]
[1 0 0 0 1 1 1 1]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra 1428   permutation [ 1, 5, 8, 6, 7, 2, 4, 3 ]
vertex  2 -> Algebra 1528   permutation [ 5, 1, 6, 8, 7, 2, 3, 4 ]
vertex  4 -> Algebra 1352   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  5 -> Algebra  813   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1416   permutation [ 3, 5, 8, 7, 6, 2, 4, 1 ]
-------------------------

Algebra 1307

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 5 ], [ 4, 3 ], [ 5, 1 ], [ 5, 4 ], [ 5, 6 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 2, 3, 5, 1 ]
[ 3, 5, 1, 2 ]
[ 3, 5, 4 ]
[ 1, 2, 3, 5 ]
[ 4, 3, 5 ]
[ 5, 1, 2, 3 ] - [ 5, 4, 3 ]

Cartan matrix
[1 1 1 0 0 0 0 0]
[0 1 1 0 1 1 1 0]
[1 0 1 0 1 1 1 0]
[0 0 1 1 0 0 0 0]
[1 1 1 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[1 0 1 0 1 1 1 1]

Good mutations
vertex  1 -> Algebra  815   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1012   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1096   permutation [ 1, 2, 8, 6, 7, 3, 4, 5 ]
vertex  5 -> Algebra 1406   permutation [ 1, 8, 2, 7, 3, 5, 4, 6 ]
vertex  7 -> Algebra 1489   permutation [ 1, 2, 8, 7, 6, 3, 4, 5 ]
vertex  8 -> Algebra  885   permutation [ 1, 2, 4, 8, 5, 6, 7, 3 ]
-------------------------

Algebra 1308

Quiver
[ 1, 4 ], [ 1, 6 ], [ 2, 5 ], [ 3, 6 ], [ 4, 5 ], [ 5, 1 ], [ 5, 3 ], [ 6, 5 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 4, 5, 1 ]
[ 6, 5, 1 ]
[ 6, 5, 3 ]
[ 5, 1, 4 ]
[ 3, 6, 5 ]
[ 1, 4, 5 ] - [ 1, 6, 5 ]
[ 5, 1, 6 ] - [ 5, 3, 6 ]

Cartan matrix
[1 0 0 1 1 1 1 0]
[1 1 1 0 1 1 1 0]
[0 0 1 0 0 1 1 0]
[0 0 1 1 1 0 0 0]
[1 0 1 0 1 1 1 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 1 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra 1535   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1294   permutation [ 1, 5, 3, 4, 2, 6, 7, 8 ]
vertex  3 -> Algebra 1528   permutation [ 3, 1, 6, 8, 7, 5, 2, 4 ]
vertex  4 -> Algebra 1447   permutation [ 1, 2, 8, 3, 4, 6, 7, 5 ]
vertex  5 -> Algebra  815   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1534   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  886   permutation [ 1, 2, 4, 8, 5, 6, 7, 3 ]
-------------------------

Algebra 1327

Quiver
[ 1, 4 ], [ 2, 1 ], [ 2, 8 ], [ 3, 8 ], [ 4, 2 ], [ 4, 3 ], [ 5, 6 ], [ 6, 7 ], [ 7, 4 ], [ 8, 4 ]

Relations
[ 4, 2, 1 ]
[ 1, 4, 2 ]
[ 8, 4, 2 ]
[ 8, 4, 3 ]
[ 3, 8, 4 ]
[ 2, 1, 4 ] - [ 2, 8, 4 ]
[ 4, 2, 8 ] - [ 4, 3, 8 ]

Cartan matrix
[1 0 1 1 0 0 0 0]
[1 1 0 1 0 0 0 1]
[0 0 1 0 0 0 0 1]
[0 1 1 1 0 0 0 1]
[0 1 1 1 1 1 1 1]
[0 1 1 1 0 1 1 1]
[0 1 1 1 0 0 1 1]
[0 0 0 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra 1499   permutation [ 3, 8, 5, 6, 7, 4, 2, 1 ]
vertex  2 -> Algebra  830   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1041   permutation [ 1, 4, 2, 8, 7, 5, 6, 3 ]
vertex  4 -> Algebra 1481   permutation [ 1, 3, 2, 8, 7, 5, 6, 4 ]
vertex  5 -> Algebra 1337   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  8 -> Algebra 1263   permutation [ 1, 8, 3, 4, 5, 6, 7, 2 ]
-------------------------

Algebra 1337

Quiver
[ 1, 4 ], [ 2, 1 ], [ 2, 8 ], [ 3, 8 ], [ 4, 2 ], [ 4, 3 ], [ 5, 6 ], [ 5, 7 ], [ 7, 4 ], [ 8, 4 ]

Relations
[ 4, 2, 1 ]
[ 1, 4, 2 ]
[ 8, 4, 2 ]
[ 8, 4, 3 ]
[ 3, 8, 4 ]
[ 2, 1, 4 ] - [ 2, 8, 4 ]
[ 4, 2, 8 ] - [ 4, 3, 8 ]

Cartan matrix
[1 0 1 1 0 0 0 0]
[1 1 0 1 0 0 0 1]
[0 0 1 0 0 0 0 1]
[0 1 1 1 0 0 0 1]
[0 1 1 1 1 1 1 1]
[0 0 0 0 0 1 0 0]
[0 1 1 1 0 0 1 1]
[0 0 0 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra 1493   permutation [ 3, 8, 5, 6, 7, 4, 2, 1 ]
vertex  2 -> Algebra  838   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1043   permutation [ 1, 4, 2, 8, 7, 5, 6, 3 ]
vertex  4 -> Algebra 1222   permutation [ 7, 1, 3, 4, 8, 5, 6, 2 ]
vertex  5 -> Algebra 1044   permutation [ 1, 4, 2, 8, 7, 5, 6, 3 ]
vertex  6 -> Algebra 1327   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  8 -> Algebra 1267   permutation [ 1, 8, 3, 4, 5, 6, 7, 2 ]
-------------------------

Algebra 1340

Quiver
[ 1, 2 ], [ 2, 8 ], [ 3, 8 ], [ 4, 1 ], [ 4, 3 ], [ 4, 5 ], [ 6, 7 ], [ 7, 5 ], [ 8, 4 ]

Relations
[ 2, 8, 4, 1 ]
[ 8, 4, 1, 2 ]
[ 8, 4, 3 ]
[ 1, 2, 8, 4 ]
[ 3, 8, 4 ]
[ 4, 1, 2, 8 ] - [ 4, 3, 8 ]

Cartan matrix
[1 1 0 0 0 0 0 1]
[0 1 0 1 1 0 0 1]
[0 0 1 0 0 0 0 1]
[1 1 1 1 1 0 0 1]
[0 0 0 0 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 1 0 1 0]
[1 0 0 1 1 0 0 1]

Good mutations
vertex  1 -> Algebra  842   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1036   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1450   permutation [ 3, 4, 8, 6, 7, 5, 2, 1 ]
vertex  5 -> Algebra 1359   permutation [ 4, 1, 2, 8, 5, 7, 6, 3 ]
vertex  6 -> Algebra 1345   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
-------------------------

Algebra 1341

Quiver
[ 1, 3 ], [ 1, 5 ], [ 2, 4 ], [ 3, 4 ], [ 4, 1 ], [ 4, 8 ], [ 5, 4 ], [ 6, 7 ], [ 7, 5 ], [ 8, 5 ]

Relations
[ 3, 4, 1 ]
[ 5, 4, 1 ]
[ 4, 1, 3 ]
[ 8, 5, 4 ]
[ 5, 4, 8 ]
[ 1, 3, 4 ] - [ 1, 5, 4 ]
[ 4, 1, 5 ] - [ 4, 8, 5 ]

Cartan matrix
[1 0 1 1 1 0 0 0]
[1 1 0 1 1 0 0 1]
[0 0 1 1 0 0 0 1]
[1 0 0 1 1 0 0 1]
[0 0 0 1 1 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 1 1 0 1 0]
[0 0 0 0 1 0 0 1]

Good mutations
vertex  1 -> Algebra 1442   permutation [ 3, 1, 6, 7, 5, 4, 2, 8 ]
vertex  2 -> Algebra 1297   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1469   permutation [ 1, 5, 2, 8, 3, 7, 6, 4 ]
vertex  4 -> Algebra  842   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1483   permutation [ 1, 3, 2, 8, 4, 7, 6, 5 ]
vertex  6 -> Algebra 1346   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra 1071   permutation [ 3, 4, 1, 6, 7, 5, 2, 8 ]
-------------------------

Algebra 1345

Quiver
[ 1, 2 ], [ 2, 8 ], [ 3, 8 ], [ 4, 1 ], [ 4, 3 ], [ 4, 5 ], [ 6, 5 ], [ 6, 7 ], [ 8, 4 ]

Relations
[ 2, 8, 4, 1 ]
[ 8, 4, 1, 2 ]
[ 8, 4, 3 ]
[ 1, 2, 8, 4 ]
[ 3, 8, 4 ]
[ 4, 1, 2, 8 ] - [ 4, 3, 8 ]

Cartan matrix
[1 1 0 0 0 0 0 1]
[0 1 0 1 1 0 0 1]
[0 0 1 0 0 0 0 1]
[1 1 1 1 1 0 0 1]
[0 0 0 0 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 0 0 1 1 0 0 1]

Good mutations
vertex  1 -> Algebra  845   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1038   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1452   permutation [ 3, 4, 8, 6, 7, 5, 2, 1 ]
vertex  5 -> Algebra  855   permutation [ 4, 1, 2, 8, 5, 6, 7, 3 ]
vertex  6 -> Algebra  846   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1340   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
-------------------------

Algebra 1346

Quiver
[ 1, 3 ], [ 1, 5 ], [ 2, 4 ], [ 3, 4 ], [ 4, 1 ], [ 4, 8 ], [ 5, 4 ], [ 6, 5 ], [ 6, 7 ], [ 8, 5 ]

Relations
[ 3, 4, 1 ]
[ 5, 4, 1 ]
[ 4, 1, 3 ]
[ 8, 5, 4 ]
[ 5, 4, 8 ]
[ 1, 3, 4 ] - [ 1, 5, 4 ]
[ 4, 1, 5 ] - [ 4, 8, 5 ]

Cartan matrix
[1 0 1 1 1 0 0 0]
[1 1 0 1 1 0 0 1]
[0 0 1 1 0 0 0 1]
[1 0 0 1 1 0 0 1]
[0 0 0 1 1 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 1 0 0 1]

Good mutations
vertex  1 -> Algebra 1396   permutation [ 3, 1, 5, 7, 8, 4, 2, 6 ]
vertex  2 -> Algebra 1302   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1046   permutation [ 1, 5, 2, 8, 3, 6, 7, 4 ]
vertex  4 -> Algebra  845   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1062   permutation [ 1, 3, 2, 8, 4, 6, 7, 5 ]
vertex  6 -> Algebra  847   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1341   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra 1097   permutation [ 3, 4, 1, 6, 7, 5, 2, 8 ]
-------------------------

Algebra 1347

Quiver
[ 1, 2 ], [ 1, 4 ], [ 2, 8 ], [ 3, 4 ], [ 4, 8 ], [ 5, 4 ], [ 5, 6 ], [ 7, 6 ], [ 8, 1 ], [ 8, 5 ]

Relations
[ 2, 8, 1 ]
[ 4, 8, 1 ]
[ 8, 1, 2 ]
[ 4, 8, 5 ]
[ 5, 4, 8 ]
[ 8, 1, 4 ] - [ 8, 5, 4 ]
[ 1, 2, 8 ] - [ 1, 4, 8 ]

Cartan matrix
[1 1 0 1 0 0 0 1]
[0 1 0 0 1 1 0 1]
[0 0 1 1 0 0 0 1]
[0 0 0 1 0 0 0 1]
[0 0 0 1 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[1 0 0 1 1 1 0 1]

Good mutations
vertex  1 -> Algebra  895   permutation [ 3, 4, 8, 7, 6, 1, 2, 5 ]
vertex  2 -> Algebra 1039   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1487   permutation [ 3, 4, 8, 7, 6, 1, 2, 5 ]
vertex  4 -> Algebra  846   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra 1452   permutation [ 3, 4, 8, 6, 7, 5, 2, 1 ]
vertex  7 -> Algebra  848   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1348

Quiver
[ 1, 5 ], [ 2, 4 ], [ 3, 1 ], [ 4, 3 ], [ 4, 8 ], [ 5, 4 ], [ 5, 6 ], [ 7, 6 ], [ 8, 5 ]

Relations
[ 5, 4, 3, 1 ]
[ 1, 5, 4, 3 ]
[ 3, 1, 5, 4 ]
[ 8, 5, 4 ]
[ 5, 4, 8 ]
[ 4, 3, 1, 5 ] - [ 4, 8, 5 ]

Cartan matrix
[1 0 0 1 1 1 0 0]
[1 1 1 1 1 1 0 1]
[1 0 1 0 1 1 0 0]
[1 0 1 1 1 1 0 1]
[0 0 1 1 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 1 1 0 1]

Good mutations
vertex  1 -> Algebra 1488   permutation [ 1, 3, 8, 7, 6, 4, 2, 5 ]
vertex  2 -> Algebra 1303   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  3 -> Algebra  847   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  948   permutation [ 1, 2, 8, 3, 5, 6, 7, 4 ]
vertex  5 -> Algebra 1547   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra 1046   permutation [ 1, 5, 2, 8, 3, 6, 7, 4 ]
vertex  7 -> Algebra  850   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1350

Quiver
[ 1, 2 ], [ 1, 4 ], [ 2, 8 ], [ 4, 3 ], [ 4, 8 ], [ 5, 4 ], [ 5, 6 ], [ 6, 7 ], [ 8, 1 ], [ 8, 5 ]

Relations
[ 2, 8, 1 ]
[ 4, 8, 1 ]
[ 8, 1, 2 ]
[ 4, 8, 5 ]
[ 5, 4, 8 ]
[ 8, 1, 4 ] - [ 8, 5, 4 ]
[ 1, 2, 8 ] - [ 1, 4, 8 ]

Cartan matrix
[1 1 1 1 0 0 0 1]
[0 1 0 0 1 1 1 1]
[0 0 1 0 0 0 0 0]
[0 0 1 1 0 0 0 1]
[0 0 1 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[1 0 1 1 1 1 1 1]

Good mutations
vertex  1 -> Algebra 1095   permutation [ 3, 4, 8, 6, 7, 1, 2, 5 ]
vertex  2 -> Algebra 1040   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  848   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1487   permutation [ 3, 4, 8, 7, 6, 1, 2, 5 ]
-------------------------

Algebra 1351

Quiver
[ 1, 3 ], [ 2, 4 ], [ 3, 5 ], [ 4, 3 ], [ 4, 8 ], [ 5, 1 ], [ 5, 4 ], [ 5, 6 ], [ 6, 7 ], [ 8, 5 ]

Relations
[ 3, 5, 1 ]
[ 3, 5, 4 ]
[ 8, 5, 4 ]
[ 1, 3, 5 ]
[ 5, 4, 8 ]
[ 5, 1, 3 ] - [ 5, 4, 3 ]
[ 4, 3, 5 ] - [ 4, 8, 5 ]

Cartan matrix
[1 0 1 0 0 0 0 0]
[0 1 1 1 1 1 1 1]
[0 0 1 0 1 1 1 0]
[0 0 1 1 1 1 1 1]
[1 0 1 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[1 0 0 0 1 1 1 1]

Good mutations
vertex  1 -> Algebra  850   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1096   permutation [ 1, 3, 8, 6, 7, 4, 2, 5 ]
vertex  3 -> Algebra 1095   permutation [ 1, 3, 8, 6, 7, 4, 2, 5 ]
vertex  5 -> Algebra 1402   permutation [ 1, 8, 3, 7, 5, 2, 4, 6 ]
vertex  7 -> Algebra 1488   permutation [ 1, 3, 8, 7, 6, 4, 2, 5 ]
vertex  8 -> Algebra 1240   permutation [ 4, 1, 3, 5, 6, 7, 2, 8 ]
-------------------------

Algebra 1352

Quiver
[ 1, 4 ], [ 1, 6 ], [ 2, 4 ], [ 3, 1 ], [ 4, 3 ], [ 4, 5 ], [ 5, 1 ], [ 5, 8 ], [ 6, 5 ], [ 6, 7 ], [ 8, 6 ]

Relations
[ 6, 5, 1 ]
[ 1, 4, 3 ]
[ 3, 1, 4 ]
[ 5, 1, 4 ]
[ 8, 6, 5 ]
[ 6, 5, 8 ]
[ 4, 3, 1 ] - [ 4, 5, 1 ]
[ 1, 4, 5 ] - [ 1, 6, 5 ]
[ 5, 1, 6 ] - [ 5, 8, 6 ]

Cartan matrix
[1 0 0 1 1 1 1 0]
[1 1 1 1 1 1 1 1]
[1 0 1 0 0 1 1 0]
[1 0 1 1 1 1 1 1]
[1 0 0 0 1 1 1 1]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra 1548   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1305   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  5 -> Algebra  850   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1547   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1359

Quiver
[ 1, 2 ], [ 1, 8 ], [ 2, 3 ], [ 3, 4 ], [ 4, 1 ], [ 5, 1 ], [ 5, 6 ], [ 7, 6 ], [ 8, 4 ]

Relations
[ 2, 3, 4, 1 ]
[ 8, 4, 1 ]
[ 3, 4, 1, 2 ]
[ 4, 1, 2, 3 ]
[ 4, 1, 8 ]
[ 1, 2, 3, 4 ] - [ 1, 8, 4 ]

Cartan matrix
[1 1 1 1 0 0 0 1]
[0 1 1 1 0 0 0 0]
[1 0 1 1 0 0 0 0]
[1 1 0 1 0 0 0 0]
[1 1 1 1 1 1 0 1]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 0 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra 1378   permutation [ 8, 2, 3, 4, 5, 6, 7, 1 ]
vertex  2 -> Algebra 1044   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1181   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1340   permutation [ 2, 3, 8, 1, 5, 7, 6, 4 ]
vertex  6 -> Algebra 1493   permutation [ 8, 4, 6, 7, 5, 1, 3, 2 ]
vertex  7 -> Algebra  855   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1362

Quiver
[ 1, 8 ], [ 2, 3 ], [ 2, 8 ], [ 3, 4 ], [ 4, 1 ], [ 4, 2 ], [ 6, 1 ], [ 6, 7 ], [ 8, 4 ], [ 8, 5 ]

Relations
[ 8, 4, 1 ]
[ 3, 4, 2 ]
[ 8, 4, 2 ]
[ 4, 2, 3 ]
[ 1, 8, 4 ]
[ 2, 3, 4 ] - [ 2, 8, 4 ]
[ 4, 1, 8 ] - [ 4, 2, 8 ]

Cartan matrix
[1 0 0 0 1 0 0 1]
[0 1 1 1 1 0 0 1]
[1 0 1 1 0 0 0 0]
[1 1 0 1 1 0 0 1]
[0 0 0 0 1 0 0 0]
[1 0 0 0 1 1 1 1]
[0 0 0 0 0 0 1 0]
[0 0 0 1 1 0 0 1]

Good mutations
vertex  1 -> Algebra 1368   permutation [ 8, 2, 3, 4, 5, 6, 7, 1 ]
vertex  2 -> Algebra 1475   permutation [ 5, 8, 1, 7, 4, 2, 3, 6 ]
vertex  3 -> Algebra 1183   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1452   permutation [ 5, 8, 4, 6, 7, 1, 3, 2 ]
vertex  6 -> Algebra 1487   permutation [ 5, 8, 4, 7, 6, 2, 3, 1 ]
vertex  7 -> Algebra 1501   permutation [ 8, 5, 4, 7, 6, 1, 3, 2 ]
-------------------------

Algebra 1368

Quiver
[ 1, 5 ], [ 1, 8 ], [ 2, 1 ], [ 2, 3 ], [ 3, 4 ], [ 4, 2 ], [ 6, 1 ], [ 6, 7 ], [ 8, 4 ], [ 8, 6 ]

Relations
[ 1, 8, 4, 2 ]
[ 3, 4, 2 ]
[ 4, 2, 3 ]
[ 1, 8, 6 ]
[ 4, 2, 1, 8 ]
[ 6, 1, 8 ]
[ 8, 4, 2, 1 ] - [ 8, 6, 1 ]
[ 2, 1, 8, 4 ] - [ 2, 3, 4 ]

Cartan matrix
[1 0 0 1 1 0 0 1]
[1 1 1 1 1 0 0 1]
[0 0 1 1 0 0 0 0]
[1 1 0 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[1 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 0 1 1 1 1 1]

Good mutations
vertex  2 -> Algebra 1051   permutation [ 5, 1, 8, 7, 4, 2, 3, 6 ]
vertex  4 -> Algebra 1149   permutation [ 1, 5, 8, 6, 7, 4, 3, 2 ]
vertex  5 -> Algebra 1379   permutation [ 5, 2, 3, 4, 1, 6, 7, 8 ]
vertex  7 -> Algebra 1502   permutation [ 1, 5, 8, 7, 6, 4, 3, 2 ]
vertex  8 -> Algebra 1362   permutation [ 8, 2, 3, 4, 5, 6, 7, 1 ]
-------------------------

Algebra 1378

Quiver
[ 1, 8 ], [ 2, 3 ], [ 2, 8 ], [ 3, 4 ], [ 4, 2 ], [ 5, 1 ], [ 5, 2 ], [ 5, 6 ], [ 7, 6 ], [ 8, 4 ], [ 8, 5 ]

Relations
[ 8, 5, 1 ]
[ 3, 4, 2 ]
[ 4, 2, 3 ]
[ 1, 8, 5 ]
[ 2, 8, 5 ]
[ 4, 2, 8 ]
[ 8, 4, 2 ] - [ 8, 5, 2 ]
[ 2, 3, 4 ] - [ 2, 8, 4 ]
[ 5, 1, 8 ] - [ 5, 2, 8 ]

Cartan matrix
[1 0 0 1 0 0 0 1]
[0 1 1 1 0 0 0 1]
[0 0 1 1 0 0 0 0]
[0 1 0 1 0 0 0 0]
[1 1 1 1 1 1 0 1]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 1 0 1 1 1 0 1]

Good mutations
vertex  2 -> Algebra 1405   permutation [ 1, 8, 3, 4, 5, 6, 7, 2 ]
vertex  4 -> Algebra 1077   permutation [ 1, 8, 5, 7, 6, 4, 3, 2 ]
vertex  5 -> Algebra 1451   permutation [ 1, 5, 8, 7, 6, 4, 3, 2 ]
vertex  6 -> Algebra 1492   permutation [ 1, 8, 6, 7, 5, 4, 3, 2 ]
vertex  7 -> Algebra  865   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1359   permutation [ 8, 2, 3, 4, 5, 6, 7, 1 ]
-------------------------

Algebra 1379

Quiver
[ 1, 5 ], [ 2, 3 ], [ 2, 5 ], [ 3, 4 ], [ 4, 2 ], [ 5, 8 ], [ 6, 5 ], [ 6, 7 ], [ 8, 4 ], [ 8, 6 ]

Relations
[ 3, 4, 2 ]
[ 5, 8, 4, 2 ]
[ 4, 2, 3 ]
[ 5, 8, 6 ]
[ 4, 2, 5, 8 ]
[ 6, 5, 8 ]
[ 2, 3, 4 ] - [ 2, 5, 8, 4 ]
[ 8, 4, 2, 5 ] - [ 8, 6, 5 ]

Cartan matrix
[1 0 0 1 1 0 0 1]
[0 1 1 1 1 0 0 1]
[0 0 1 1 0 0 0 0]
[0 1 0 1 1 0 0 0]
[0 0 0 1 1 0 0 1]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 0 1 1 1 1 1]

Good mutations
vertex  1 -> Algebra 1368   permutation [ 5, 2, 3, 4, 1, 6, 7, 8 ]
vertex  2 -> Algebra  874   permutation [ 1, 5, 8, 7, 4, 2, 3, 6 ]
vertex  4 -> Algebra  976   permutation [ 1, 5, 8, 6, 7, 4, 3, 2 ]
vertex  5 -> Algebra  865   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1451   permutation [ 1, 5, 8, 7, 6, 4, 3, 2 ]
vertex  8 -> Algebra 1452   permutation [ 1, 5, 4, 6, 7, 8, 3, 2 ]
-------------------------

Algebra 1382

Quiver
[ 1, 2 ], [ 1, 8 ], [ 2, 5 ], [ 3, 8 ], [ 4, 1 ], [ 5, 1 ], [ 6, 1 ], [ 6, 7 ], [ 8, 4 ], [ 8, 5 ]

Relations
[ 2, 5, 1 ]
[ 5, 1, 2 ]
[ 1, 8, 4 ]
[ 4, 1, 8 ]
[ 5, 1, 8 ]
[ 8, 4, 1 ] - [ 8, 5, 1 ]
[ 1, 2, 5 ] - [ 1, 8, 5 ]

Cartan matrix
[1 1 0 0 1 0 0 1]
[0 1 0 0 1 0 0 0]
[1 0 1 1 1 0 0 1]
[1 1 0 1 0 0 0 0]
[1 0 0 0 1 0 0 0]
[1 1 0 0 1 1 1 1]
[0 0 0 0 0 0 1 0]
[1 0 0 1 1 0 0 1]

Good mutations
vertex  1 -> Algebra 1388   permutation [ 8, 2, 3, 4, 5, 6, 7, 1 ]
vertex  2 -> Algebra 1046   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1478   permutation [ 2, 5, 1, 7, 4, 8, 3, 6 ]
vertex  4 -> Algebra 1228   permutation [ 8, 2, 5, 6, 7, 1, 3, 4 ]
vertex  5 -> Algebra 1475   permutation [ 2, 5, 1, 7, 4, 8, 3, 6 ]
vertex  6 -> Algebra 1488   permutation [ 2, 5, 4, 7, 6, 8, 3, 1 ]
vertex  7 -> Algebra 1512   permutation [ 8, 2, 5, 7, 6, 1, 3, 4 ]
-------------------------

Algebra 1388

Quiver
[ 1, 8 ], [ 2, 8 ], [ 3, 1 ], [ 4, 2 ], [ 6, 1 ], [ 6, 2 ], [ 6, 7 ], [ 8, 4 ], [ 8, 5 ], [ 8, 6 ]

Relations
[ 8, 6, 1 ]
[ 2, 8, 4 ]
[ 1, 8, 6 ]
[ 2, 8, 6 ]
[ 4, 2, 8 ]
[ 8, 4, 2 ] - [ 8, 6, 2 ]
[ 6, 1, 8 ] - [ 6, 2, 8 ]

Cartan matrix
[1 0 0 1 1 0 0 1]
[0 1 0 0 1 0 0 1]
[1 0 1 1 1 0 0 1]
[0 1 0 1 0 0 0 0]
[0 0 0 0 1 0 0 0]
[1 1 0 0 1 1 1 1]
[0 0 0 0 0 0 1 0]
[0 1 0 1 1 1 1 1]

Good mutations
vertex  2 -> Algebra 1397   permutation [ 1, 8, 3, 4, 5, 6, 7, 2 ]
vertex  3 -> Algebra 1476   permutation [ 2, 8, 5, 7, 4, 1, 3, 6 ]
vertex  4 -> Algebra 1517   permutation [ 1, 2, 4, 6, 7, 5, 3, 8 ]
vertex  5 -> Algebra 1474   permutation [ 2, 8, 5, 7, 4, 1, 3, 6 ]
vertex  6 -> Algebra 1532   permutation [ 2, 8, 4, 5, 6, 3, 1, 7 ]
vertex  7 -> Algebra 1559   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1382   permutation [ 8, 2, 3, 4, 5, 6, 7, 1 ]
-------------------------

Algebra 1393

Quiver
[ 1, 2 ], [ 2, 5 ], [ 2, 7 ], [ 3, 2 ], [ 5, 3 ], [ 5, 6 ], [ 6, 2 ], [ 7, 6 ], [ 8, 3 ], [ 8, 4 ]

Relations
[ 7, 6, 2 ]
[ 2, 5, 3 ]
[ 3, 2, 5 ]
[ 6, 2, 5 ]
[ 6, 2, 7 ]
[ 5, 3, 2 ] - [ 5, 6, 2 ]
[ 2, 5, 6 ] - [ 2, 7, 6 ]

Cartan matrix
[1 1 0 0 1 1 1 0]
[0 1 0 0 1 1 1 0]
[0 1 1 0 0 0 1 0]
[0 0 0 1 0 0 0 0]
[0 1 1 0 1 1 0 0]
[0 1 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 1 1 1 0 0 1 1]

Good mutations
vertex  1 -> Algebra 1473   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1009   permutation [ 6, 2, 1, 7, 3, 8, 4, 5 ]
vertex  4 -> Algebra 1449   permutation [ 1, 2, 4, 8, 3, 6, 7, 5 ]
vertex  5 -> Algebra 1177   permutation [ 6, 1, 2, 5, 8, 4, 3, 7 ]
vertex  6 -> Algebra  876   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1176   permutation [ 6, 1, 2, 5, 8, 4, 3, 7 ]
vertex  8 -> Algebra  893   permutation [ 1, 2, 5, 4, 8, 6, 7, 3 ]
-------------------------

Algebra 1395

Quiver
[ 1, 3 ], [ 1, 6 ], [ 2, 1 ], [ 2, 5 ], [ 2, 8 ], [ 3, 2 ], [ 6, 2 ], [ 7, 6 ], [ 8, 4 ], [ 8, 6 ]

Relations
[ 3, 2, 1 ]
[ 6, 2, 1 ]
[ 8, 6, 2 ]
[ 2, 1, 3 ]
[ 6, 2, 8 ]
[ 1, 3, 2 ] - [ 1, 6, 2 ]
[ 2, 1, 6 ] - [ 2, 8, 6 ]

Cartan matrix
[1 1 1 0 1 1 0 0]
[1 1 0 1 1 1 0 1]
[0 1 1 1 1 0 0 1]
[0 0 0 1 0 0 0 0]
[0 0 0 0 1 0 0 0]
[0 1 0 0 1 1 0 0]
[0 1 0 0 1 1 1 0]
[0 0 0 1 0 1 0 1]

Good mutations
vertex  1 -> Algebra 1407   permutation [ 6, 3, 7, 5, 1, 8, 4, 2 ]
vertex  2 -> Algebra  874   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1062   permutation [ 3, 1, 7, 5, 6, 8, 4, 2 ]
vertex  4 -> Algebra 1530   permutation [ 1, 2, 8, 3, 5, 6, 7, 4 ]
vertex  5 -> Algebra 1406   permutation [ 1, 5, 3, 4, 2, 6, 7, 8 ]
vertex  6 -> Algebra  885   permutation [ 1, 3, 7, 5, 6, 8, 4, 2 ]
vertex  7 -> Algebra  875   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1396

Quiver
[ 1, 2 ], [ 2, 6 ], [ 3, 2 ], [ 5, 3 ], [ 6, 5 ], [ 7, 6 ], [ 8, 3 ], [ 8, 4 ]

Relations
[ 6, 5, 3, 2 ]
[ 2, 6, 5, 3 ]
[ 3, 2, 6, 5 ]
[ 5, 3, 2, 6 ]

Cartan matrix
[1 1 0 0 1 1 0 0]
[0 1 0 0 1 1 0 0]
[0 1 1 0 0 1 0 0]
[0 0 0 1 0 0 0 0]
[0 1 1 0 1 0 0 0]
[0 0 1 0 1 1 0 0]
[0 0 1 0 1 1 1 0]
[0 1 1 1 0 1 0 1]

Good mutations
vertex  1 -> Algebra 1475   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1346   permutation [ 2, 7, 1, 6, 3, 8, 4, 5 ]
vertex  3 -> Algebra  874   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1442   permutation [ 1, 2, 4, 8, 3, 6, 7, 5 ]
vertex  6 -> Algebra 1452   permutation [ 1, 2, 5, 8, 4, 3, 7, 6 ]
vertex  7 -> Algebra  876   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  895   permutation [ 1, 2, 5, 4, 8, 6, 7, 3 ]
-------------------------

Algebra 1397

Quiver
[ 1, 2 ], [ 2, 5 ], [ 2, 8 ], [ 3, 1 ], [ 6, 1 ], [ 6, 7 ], [ 8, 4 ], [ 8, 6 ]

Relations
[ 2, 8, 6, 1 ]
[ 8, 6, 1, 2 ]
[ 1, 2, 8, 6 ]
[ 6, 1, 2, 8 ]

Cartan matrix
[1 1 0 1 1 0 0 1]
[0 1 0 1 1 1 1 1]
[1 1 1 1 1 0 0 1]
[0 0 0 1 0 0 0 0]
[0 0 0 0 1 0 0 0]
[1 1 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 0 0 1 0 1 1 1]

Good mutations
vertex  1 -> Algebra  875   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1052   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1562   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1531   permutation [ 1, 2, 8, 3, 5, 6, 7, 4 ]
vertex  5 -> Algebra 1407   permutation [ 1, 5, 3, 4, 2, 6, 7, 8 ]
vertex  6 -> Algebra 1563   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1407   permutation [ 6, 3, 7, 5, 1, 8, 4, 2 ]
vertex  8 -> Algebra 1388   permutation [ 1, 8, 3, 4, 5, 6, 7, 2 ]
-------------------------

Algebra 1398

Quiver
[ 1, 6 ], [ 2, 3 ], [ 2, 5 ], [ 2, 8 ], [ 3, 1 ], [ 6, 2 ], [ 6, 7 ], [ 8, 4 ], [ 8, 6 ]

Relations
[ 6, 2, 3, 1 ]
[ 3, 1, 6, 2 ]
[ 8, 6, 2 ]
[ 1, 6, 2, 3 ]
[ 6, 2, 8 ]
[ 2, 3, 1, 6 ] - [ 2, 8, 6 ]

Cartan matrix
[1 1 0 0 1 1 1 0]
[1 1 1 1 1 1 1 1]
[1 0 1 0 0 1 1 0]
[0 0 0 1 0 0 0 0]
[0 0 0 0 1 0 0 0]
[0 1 1 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 1 0 1 1 1]

Good mutations
vertex  1 -> Algebra 1476   permutation [ 3, 6, 7, 5, 1, 8, 4, 2 ]
vertex  2 -> Algebra 1302   permutation [ 3, 6, 1, 7, 2, 8, 4, 5 ]
vertex  3 -> Algebra  875   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1517   permutation [ 8, 3, 1, 2, 5, 7, 4, 6 ]
vertex  5 -> Algebra 1408   permutation [ 1, 5, 3, 4, 2, 6, 7, 8 ]
vertex  6 -> Algebra 1087   permutation [ 3, 1, 2, 5, 7, 8, 4, 6 ]
vertex  7 -> Algebra 1062   permutation [ 3, 1, 7, 5, 6, 8, 4, 2 ]
-------------------------

Algebra 1402

Quiver
[ 1, 5 ], [ 2, 1 ], [ 2, 8 ], [ 3, 8 ], [ 5, 2 ], [ 5, 3 ], [ 6, 7 ], [ 7, 5 ], [ 8, 4 ], [ 8, 5 ]

Relations
[ 5, 2, 1 ]
[ 1, 5, 2 ]
[ 8, 5, 2 ]
[ 8, 5, 3 ]
[ 3, 8, 5 ]
[ 2, 1, 5 ] - [ 2, 8, 5 ]
[ 5, 2, 8 ] - [ 5, 3, 8 ]

Cartan matrix
[1 0 1 0 1 0 0 0]
[1 1 0 1 1 0 0 1]
[0 0 1 1 0 0 0 1]
[0 0 0 1 0 0 0 0]
[0 1 1 1 1 0 0 1]
[0 1 1 1 1 1 1 1]
[0 1 1 1 1 0 1 1]
[0 0 0 1 1 0 0 1]

Good mutations
vertex  1 -> Algebra 1548   permutation [ 5, 6, 3, 7, 1, 8, 4, 2 ]
vertex  2 -> Algebra  880   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1090   permutation [ 1, 5, 2, 8, 4, 7, 6, 3 ]
vertex  4 -> Algebra 1485   permutation [ 1, 5, 2, 4, 8, 7, 6, 3 ]
vertex  5 -> Algebra 1351   permutation [ 1, 6, 3, 7, 5, 8, 4, 2 ]
vertex  6 -> Algebra 1091   permutation [ 1, 5, 2, 8, 4, 7, 6, 3 ]
-------------------------

Algebra 1405

Quiver
[ 1, 2 ], [ 2, 8 ], [ 3, 8 ], [ 5, 1 ], [ 5, 3 ], [ 5, 6 ], [ 7, 6 ], [ 8, 4 ], [ 8, 5 ]

Relations
[ 2, 8, 5, 1 ]
[ 8, 5, 1, 2 ]
[ 8, 5, 3 ]
[ 1, 2, 8, 5 ]
[ 3, 8, 5 ]
[ 5, 1, 2, 8 ] - [ 5, 3, 8 ]

Cartan matrix
[1 1 0 1 0 0 0 1]
[0 1 0 1 1 1 0 1]
[0 0 1 1 0 0 0 1]
[0 0 0 1 0 0 0 0]
[1 1 1 1 1 1 0 1]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[1 0 0 1 1 1 0 1]

Good mutations
vertex  1 -> Algebra  884   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1061   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1489   permutation [ 1, 2, 4, 7, 6, 8, 3, 5 ]
vertex  5 -> Algebra 1530   permutation [ 1, 8, 6, 2, 4, 5, 3, 7 ]
vertex  6 -> Algebra 1428   permutation [ 5, 1, 2, 8, 4, 6, 7, 3 ]
vertex  7 -> Algebra  885   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1378   permutation [ 1, 8, 3, 4, 5, 6, 7, 2 ]
-------------------------

Algebra 1406

Quiver
[ 1, 3 ], [ 1, 6 ], [ 2, 5 ], [ 3, 5 ], [ 5, 1 ], [ 5, 8 ], [ 6, 5 ], [ 7, 6 ], [ 8, 4 ], [ 8, 6 ]

Relations
[ 3, 5, 1 ]
[ 6, 5, 1 ]
[ 5, 1, 3 ]
[ 8, 6, 5 ]
[ 6, 5, 8 ]
[ 1, 3, 5 ] - [ 1, 6, 5 ]
[ 5, 1, 6 ] - [ 5, 8, 6 ]

Cartan matrix
[1 0 1 0 1 1 0 0]
[1 1 0 1 1 1 0 1]
[0 0 1 1 1 0 0 1]
[0 0 0 1 0 0 0 0]
[1 0 0 1 1 1 0 1]
[0 0 0 0 1 1 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 1 0 1 0 1]

Good mutations
vertex  1 -> Algebra 1535   permutation [ 6, 3, 5, 7, 1, 8, 4, 2 ]
vertex  2 -> Algebra 1395   permutation [ 1, 5, 3, 4, 2, 6, 7, 8 ]
vertex  3 -> Algebra 1461   permutation [ 3, 1, 5, 7, 6, 8, 4, 2 ]
vertex  4 -> Algebra 1534   permutation [ 1, 2, 8, 3, 5, 6, 7, 4 ]
vertex  5 -> Algebra  884   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra 1307   permutation [ 1, 3, 5, 7, 6, 8, 4, 2 ]
vertex  7 -> Algebra  886   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1407

Quiver
[ 1, 5 ], [ 2, 5 ], [ 3, 1 ], [ 5, 8 ], [ 6, 1 ], [ 6, 7 ], [ 8, 4 ], [ 8, 6 ]

Relations
[ 5, 8, 6, 1 ]
[ 8, 6, 1, 5 ]
[ 1, 5, 8, 6 ]
[ 6, 1, 5, 8 ]

Cartan matrix
[1 0 0 1 1 0 0 1]
[0 1 0 1 1 1 1 1]
[1 0 1 1 1 0 0 1]
[0 0 0 1 0 0 0 0]
[0 0 0 1 1 1 1 1]
[1 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 0 0 1 0 1 1 1]

Good mutations
vertex  1 -> Algebra  886   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1397   permutation [ 1, 5, 3, 4, 2, 6, 7, 8 ]
vertex  3 -> Algebra 1397   permutation [ 5, 8, 2, 7, 4, 1, 3, 6 ]
vertex  4 -> Algebra 1535   permutation [ 1, 2, 8, 3, 5, 6, 7, 4 ]
vertex  5 -> Algebra 1395   permutation [ 5, 8, 2, 7, 4, 1, 3, 6 ]
vertex  6 -> Algebra 1559   permutation [ 5, 6, 2, 7, 4, 1, 3, 8 ]
vertex  7 -> Algebra 1535   permutation [ 6, 3, 5, 7, 1, 8, 4, 2 ]
vertex  8 -> Algebra 1474   permutation [ 8, 5, 2, 7, 4, 1, 3, 6 ]
-------------------------

Algebra 1408

Quiver
[ 1, 6 ], [ 2, 5 ], [ 3, 1 ], [ 5, 3 ], [ 5, 8 ], [ 6, 5 ], [ 6, 7 ], [ 8, 4 ], [ 8, 6 ]

Relations
[ 6, 5, 3, 1 ]
[ 1, 6, 5, 3 ]
[ 3, 1, 6, 5 ]
[ 8, 6, 5 ]
[ 6, 5, 8 ]
[ 5, 3, 1, 6 ] - [ 5, 8, 6 ]

Cartan matrix
[1 0 0 0 1 1 1 0]
[1 1 1 1 1 1 1 1]
[1 0 1 0 0 1 1 0]
[0 0 0 1 0 0 0 0]
[1 0 1 1 1 1 1 1]
[0 0 1 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 1 0 1 1 1]

Good mutations
vertex  1 -> Algebra 1563   permutation [ 5, 8, 2, 7, 4, 3, 1, 6 ]
vertex  2 -> Algebra 1398   permutation [ 1, 5, 3, 4, 2, 6, 7, 8 ]
vertex  3 -> Algebra  886   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1447   permutation [ 1, 2, 4, 8, 3, 6, 7, 5 ]
vertex  5 -> Algebra  912   permutation [ 1, 2, 8, 4, 3, 6, 7, 5 ]
vertex  6 -> Algebra 1128   permutation [ 3, 1, 2, 5, 7, 8, 4, 6 ]
vertex  7 -> Algebra 1461   permutation [ 3, 1, 5, 7, 6, 8, 4, 2 ]
-------------------------

Algebra 1412

Quiver
[ 1, 2 ], [ 1, 8 ], [ 2, 3 ], [ 3, 5 ], [ 4, 5 ], [ 5, 1 ], [ 6, 1 ], [ 6, 7 ], [ 8, 5 ]

Relations
[ 2, 3, 5, 1 ]
[ 8, 5, 1 ]
[ 3, 5, 1, 2 ]
[ 5, 1, 2, 3 ]
[ 5, 1, 8 ]
[ 1, 2, 3, 5 ] - [ 1, 8, 5 ]

Cartan matrix
[1 1 1 0 1 0 0 1]
[0 1 1 0 1 0 0 0]
[1 0 1 0 1 0 0 0]
[1 1 0 1 1 0 0 0]
[1 1 0 0 1 0 0 0]
[1 1 1 0 1 1 1 1]
[0 0 0 0 0 0 1 0]
[0 0 0 0 1 0 0 1]

Good mutations
vertex  1 -> Algebra 1416   permutation [ 8, 2, 3, 4, 5, 6, 7, 1 ]
vertex  2 -> Algebra 1064   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1199   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1428   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  5 -> Algebra 1478   permutation [ 2, 3, 1, 7, 4, 5, 8, 6 ]
vertex  6 -> Algebra 1489   permutation [ 2, 3, 4, 7, 6, 5, 8, 1 ]
vertex  7 -> Algebra 1566   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1416

Quiver
[ 1, 8 ], [ 2, 3 ], [ 2, 8 ], [ 3, 5 ], [ 4, 5 ], [ 5, 2 ], [ 6, 1 ], [ 6, 2 ], [ 6, 7 ], [ 8, 5 ], [ 8, 6 ]

Relations
[ 8, 6, 1 ]
[ 3, 5, 2 ]
[ 5, 2, 3 ]
[ 1, 8, 6 ]
[ 2, 8, 6 ]
[ 5, 2, 8 ]
[ 8, 5, 2 ] - [ 8, 6, 2 ]
[ 2, 3, 5 ] - [ 2, 8, 5 ]
[ 6, 1, 8 ] - [ 6, 2, 8 ]

Cartan matrix
[1 0 0 0 1 0 0 1]
[0 1 1 0 1 0 0 1]
[0 0 1 0 1 0 0 0]
[0 1 0 1 1 0 0 0]
[0 1 0 0 1 0 0 0]
[1 1 1 0 1 1 1 1]
[0 0 0 0 0 0 1 0]
[0 1 0 0 1 1 1 1]

Good mutations
vertex  2 -> Algebra 1303   permutation [ 8, 6, 1, 7, 2, 5, 4, 3 ]
vertex  4 -> Algebra 1305   permutation [ 8, 6, 1, 7, 2, 5, 4, 3 ]
vertex  5 -> Algebra 1560   permutation [ 1, 2, 8, 4, 3, 6, 7, 5 ]
vertex  6 -> Algebra 1568   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1547   permutation [ 8, 7, 1, 6, 2, 5, 4, 3 ]
vertex  8 -> Algebra 1412   permutation [ 8, 2, 3, 4, 5, 6, 7, 1 ]
-------------------------

Algebra 1428

Quiver
[ 1, 2 ], [ 1, 8 ], [ 2, 3 ], [ 3, 4 ], [ 4, 1 ], [ 4, 5 ], [ 6, 1 ], [ 6, 7 ], [ 8, 4 ]

Relations
[ 2, 3, 4, 1 ]
[ 8, 4, 1 ]
[ 3, 4, 1, 2 ]
[ 4, 1, 2, 3 ]
[ 4, 1, 8 ]
[ 1, 2, 3, 4 ] - [ 1, 8, 4 ]

Cartan matrix
[1 1 1 1 1 0 0 1]
[0 1 1 1 1 0 0 0]
[1 0 1 1 1 0 0 0]
[1 1 0 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[1 1 1 1 1 1 1 1]
[0 0 0 0 0 0 1 0]
[0 0 0 1 1 0 0 1]

Good mutations
vertex  1 -> Algebra 1305   permutation [ 1, 6, 8, 7, 2, 4, 5, 3 ]
vertex  2 -> Algebra 1091   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1222   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1492   permutation [ 2, 3, 6, 7, 1, 5, 8, 4 ]
vertex  5 -> Algebra 1412   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra 1405   permutation [ 2, 3, 8, 5, 1, 6, 7, 4 ]
vertex  7 -> Algebra 1548   permutation [ 1, 7, 8, 6, 2, 4, 5, 3 ]
-------------------------

Algebra 1442

Quiver
[ 1, 2 ], [ 2, 6 ], [ 3, 4 ], [ 4, 5 ], [ 5, 2 ], [ 6, 8 ], [ 7, 6 ], [ 8, 5 ]

Relations
[ 6, 8, 5, 2 ]
[ 2, 6, 8, 5 ]
[ 8, 5, 2, 6 ]
[ 5, 2, 6, 8 ]

Cartan matrix
[1 1 0 0 0 1 0 1]
[0 1 0 0 0 1 0 1]
[0 1 1 1 1 1 0 0]
[0 1 0 1 1 1 0 0]
[0 1 0 0 1 1 0 0]
[0 0 0 0 1 1 0 1]
[0 0 0 0 1 1 1 1]
[0 1 0 0 1 0 0 1]

Good mutations
vertex  1 -> Algebra 1495   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1341   permutation [ 2, 7, 1, 6, 5, 3, 4, 8 ]
vertex  3 -> Algebra 1396   permutation [ 1, 2, 5, 3, 8, 6, 7, 4 ]
vertex  5 -> Algebra 1291   permutation [ 1, 2, 4, 5, 8, 6, 7, 3 ]
vertex  6 -> Algebra 1450   permutation [ 1, 2, 8, 3, 4, 5, 7, 6 ]
vertex  7 -> Algebra  958   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1447

Quiver
[ 1, 6 ], [ 2, 8 ], [ 3, 4 ], [ 4, 6 ], [ 5, 1 ], [ 6, 7 ], [ 6, 8 ], [ 8, 4 ], [ 8, 5 ]

Relations
[ 6, 8, 5, 1 ]
[ 6, 8, 4 ]
[ 1, 6, 8, 5 ]
[ 4, 6, 8 ]
[ 5, 1, 6, 8 ]
[ 8, 4, 6 ] - [ 8, 5, 1, 6 ]

Cartan matrix
[1 0 0 0 0 1 1 1]
[1 1 0 1 1 1 1 1]
[0 0 1 1 0 1 1 0]
[0 0 0 1 0 1 1 0]
[1 0 0 0 1 1 1 0]
[0 0 0 0 1 1 1 1]
[0 0 0 0 0 0 1 0]
[1 0 0 1 1 1 1 1]

Good mutations
vertex  1 -> Algebra 1559   permutation [ 4, 5, 3, 1, 7, 8, 2, 6 ]
vertex  2 -> Algebra 1517   permutation [ 4, 5, 1, 8, 2, 7, 3, 6 ]
vertex  3 -> Algebra 1408   permutation [ 1, 2, 5, 3, 8, 6, 7, 4 ]
vertex  5 -> Algebra 1308   permutation [ 1, 2, 4, 5, 8, 6, 7, 3 ]
vertex  6 -> Algebra 1200   permutation [ 4, 5, 1, 2, 8, 7, 3, 6 ]
vertex  7 -> Algebra 1486   permutation [ 1, 6, 2, 3, 4, 5, 7, 8 ]
vertex  8 -> Algebra  955   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1449

Quiver
[ 1, 2 ], [ 2, 7 ], [ 2, 8 ], [ 3, 4 ], [ 4, 5 ], [ 5, 2 ], [ 6, 2 ], [ 7, 6 ], [ 8, 5 ], [ 8, 6 ]

Relations
[ 7, 6, 2 ]
[ 2, 8, 5 ]
[ 6, 2, 7 ]
[ 5, 2, 8 ]
[ 6, 2, 8 ]
[ 8, 5, 2 ] - [ 8, 6, 2 ]
[ 2, 7, 6 ] - [ 2, 8, 6 ]

Cartan matrix
[1 1 0 0 0 1 1 1]
[0 1 0 0 0 1 1 1]
[0 1 1 1 1 0 1 0]
[0 1 0 1 1 0 1 0]
[0 1 0 0 1 0 1 0]
[0 1 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 1 0 0 1 1 0 1]

Good mutations
vertex  1 -> Algebra 1500   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1005   permutation [ 6, 2, 1, 7, 5, 3, 4, 8 ]
vertex  3 -> Algebra 1393   permutation [ 1, 2, 5, 3, 8, 6, 7, 4 ]
vertex  6 -> Algebra  958   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1172   permutation [ 6, 1, 2, 8, 3, 4, 5, 7 ]
vertex  8 -> Algebra 1173   permutation [ 6, 1, 2, 8, 3, 4, 5, 7 ]
-------------------------

Algebra 1450

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 6 ], [ 3, 8 ], [ 4, 5 ], [ 5, 6 ], [ 6, 2 ], [ 7, 3 ], [ 8, 2 ], [ 8, 7 ]

Relations
[ 6, 2, 3 ]
[ 2, 3, 6 ]
[ 3, 8, 7 ]
[ 2, 3, 8 ]
[ 7, 3, 8 ]
[ 3, 6, 2 ] - [ 3, 8, 2 ]
[ 8, 2, 3 ] - [ 8, 7, 3 ]

Cartan matrix
[1 1 1 0 0 0 0 0]
[0 1 1 0 0 0 0 0]
[0 1 1 0 0 1 0 1]
[0 1 0 1 1 1 0 0]
[0 1 0 0 1 1 0 0]
[0 1 0 0 0 1 0 0]
[0 0 1 0 0 1 1 0]
[0 1 1 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra 1501   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1340   permutation [ 8, 7, 1, 2, 6, 4, 5, 3 ]
vertex  4 -> Algebra 1452   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra 1451   permutation [ 1, 2, 6, 4, 5, 3, 7, 8 ]
vertex  7 -> Algebra 1172   permutation [ 7, 1, 2, 3, 4, 5, 6, 8 ]
vertex  8 -> Algebra 1442   permutation [ 1, 2, 4, 5, 6, 8, 7, 3 ]
-------------------------

Algebra 1451

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 5 ], [ 3, 6 ], [ 4, 5 ], [ 5, 2 ], [ 6, 8 ], [ 7, 6 ], [ 8, 2 ], [ 8, 7 ]

Relations
[ 5, 2, 3 ]
[ 6, 8, 2, 3 ]
[ 2, 3, 5 ]
[ 6, 8, 7 ]
[ 2, 3, 6, 8 ]
[ 7, 6, 8 ]
[ 3, 5, 2 ] - [ 3, 6, 8, 2 ]
[ 8, 2, 3, 6 ] - [ 8, 7, 6 ]

Cartan matrix
[1 1 1 0 0 1 0 0]
[0 1 1 0 0 1 0 0]
[0 1 1 0 1 1 0 1]
[0 1 0 1 1 0 0 0]
[0 1 0 0 1 0 0 0]
[0 1 0 0 0 1 0 1]
[0 0 0 0 0 1 1 0]
[0 1 1 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra 1502   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1378   permutation [ 1, 8, 7, 6, 2, 5, 4, 3 ]
vertex  3 -> Algebra 1450   permutation [ 1, 2, 6, 4, 5, 3, 7, 8 ]
vertex  4 -> Algebra 1379   permutation [ 1, 8, 7, 6, 2, 5, 4, 3 ]
vertex  6 -> Algebra  964   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1291   permutation [ 1, 2, 5, 3, 6, 8, 7, 4 ]
-------------------------

Algebra 1452

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 6 ], [ 3, 8 ], [ 4, 5 ], [ 4, 6 ], [ 6, 2 ], [ 7, 3 ], [ 8, 2 ], [ 8, 7 ]

Relations
[ 6, 2, 3 ]
[ 2, 3, 6 ]
[ 3, 8, 7 ]
[ 2, 3, 8 ]
[ 7, 3, 8 ]
[ 3, 6, 2 ] - [ 3, 8, 2 ]
[ 8, 2, 3 ] - [ 8, 7, 3 ]

Cartan matrix
[1 1 1 0 0 0 0 0]
[0 1 1 0 0 0 0 0]
[0 1 1 0 0 1 0 1]
[0 1 0 1 1 1 0 0]
[0 0 0 0 1 0 0 0]
[0 1 0 0 0 1 0 0]
[0 0 1 0 0 1 1 0]
[0 1 1 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra 1362   permutation [ 6, 8, 7, 3, 1, 4, 5, 2 ]
vertex  2 -> Algebra 1345   permutation [ 8, 7, 1, 2, 6, 4, 5, 3 ]
vertex  4 -> Algebra 1347   permutation [ 8, 7, 1, 2, 6, 4, 5, 3 ]
vertex  5 -> Algebra 1450   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra 1379   permutation [ 1, 8, 7, 3, 2, 4, 5, 6 ]
vertex  7 -> Algebra 1176   permutation [ 7, 1, 2, 3, 4, 5, 6, 8 ]
vertex  8 -> Algebra 1396   permutation [ 1, 2, 6, 5, 3, 8, 7, 4 ]
-------------------------

Algebra 1455

Quiver
[ 2, 1 ], [ 2, 4 ], [ 2, 6 ], [ 3, 2 ], [ 4, 3 ], [ 4, 5 ], [ 5, 2 ], [ 6, 5 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 6, 5, 2 ]
[ 2, 4, 3 ]
[ 3, 2, 4 ]
[ 5, 2, 4 ]
[ 5, 2, 6 ]
[ 4, 3, 2 ] - [ 4, 5, 2 ]
[ 2, 4, 5 ] - [ 2, 6, 5 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 0 1 1 1 0 0]
[1 1 1 0 0 1 0 0]
[1 1 1 1 1 0 0 0]
[1 1 0 0 1 0 0 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 1 1 1 0]
[1 1 1 0 0 1 0 1]

Good mutations
vertex  1 -> Algebra 1291   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1569   permutation [ 2, 5, 8, 7, 6, 1, 4, 3 ]
vertex  4 -> Algebra 1495   permutation [ 1, 2, 8, 3, 4, 6, 7, 5 ]
vertex  5 -> Algebra 1010   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra 1502   permutation [ 2, 1, 4, 8, 3, 5, 7, 6 ]
vertex  7 -> Algebra 1001   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1051   permutation [ 1, 2, 4, 8, 5, 6, 7, 3 ]
-------------------------

Algebra 1456

Quiver
[ 1, 2 ], [ 2, 3 ], [ 2, 5 ], [ 3, 1 ], [ 3, 6 ], [ 4, 2 ], [ 5, 1 ], [ 6, 2 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 5, 1, 2 ]
[ 1, 2, 3 ]
[ 6, 2, 3 ]
[ 1, 2, 5 ]
[ 2, 3, 6 ]
[ 2, 3, 1 ] - [ 2, 5, 1 ]
[ 3, 1, 2 ] - [ 3, 6, 2 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[1 1 1 0 1 0 0 0]
[1 1 1 0 0 1 1 0]
[1 1 1 1 1 0 0 0]
[1 0 0 0 1 0 0 0]
[0 1 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 1 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra 1531   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1001   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1563   permutation [ 3, 6, 8, 4, 7, 1, 5, 2 ]
vertex  5 -> Algebra 1461   permutation [ 1, 5, 3, 4, 2, 6, 7, 8 ]
vertex  6 -> Algebra 1570   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1569   permutation [ 2, 5, 8, 7, 6, 1, 4, 3 ]
vertex  8 -> Algebra 1052   permutation [ 1, 2, 4, 8, 5, 6, 7, 3 ]
-------------------------

Algebra 1457

Quiver
[ 2, 1 ], [ 2, 5 ], [ 3, 2 ], [ 4, 3 ], [ 5, 4 ], [ 6, 7 ], [ 7, 5 ], [ 8, 3 ]

Relations
[ 5, 4, 3, 2 ]
[ 2, 5, 4, 3 ]
[ 3, 2, 5, 4 ]
[ 4, 3, 2, 5 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 0 1 1 0 0 0]
[1 1 1 0 1 0 0 0]
[1 1 1 1 0 0 0 0]
[0 0 1 1 1 0 0 0]
[0 0 1 1 1 1 1 0]
[0 0 1 1 1 0 1 0]
[1 1 1 0 1 0 0 1]

Good mutations
vertex  1 -> Algebra 1298   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1508   permutation [ 5, 1, 2, 8, 3, 7, 6, 4 ]
vertex  3 -> Algebra 1005   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1259   permutation [ 7, 2, 1, 4, 8, 3, 6, 5 ]
vertex  6 -> Algebra 1132   permutation [ 2, 1, 5, 8, 3, 7, 6, 4 ]
vertex  8 -> Algebra 1057   permutation [ 1, 2, 4, 8, 5, 6, 7, 3 ]
-------------------------

Algebra 1460

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 1 ], [ 3, 5 ], [ 4, 3 ], [ 5, 2 ], [ 5, 4 ], [ 5, 6 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 2, 3, 1 ]
[ 1, 2, 3 ]
[ 3, 5, 4 ]
[ 2, 3, 5 ]
[ 4, 3, 5 ]
[ 3, 1, 2 ] - [ 3, 5, 2 ]
[ 5, 2, 3 ] - [ 5, 4, 3 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 1 0 0 0 0 0]
[1 1 1 0 1 1 0 0]
[1 0 1 1 0 0 0 0]
[0 1 1 1 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[1 1 1 0 1 1 0 1]

Good mutations
vertex  1 -> Algebra 1489   permutation [ 2, 1, 8, 7, 6, 3, 4, 5 ]
vertex  2 -> Algebra 1010   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1067   permutation [ 2, 3, 8, 7, 6, 1, 4, 5 ]
vertex  4 -> Algebra 1125   permutation [ 1, 2, 8, 3, 5, 6, 7, 4 ]
vertex  5 -> Algebra 1486   permutation [ 2, 5, 8, 7, 6, 1, 4, 3 ]
vertex  6 -> Algebra 1199   permutation [ 5, 1, 2, 8, 3, 6, 7, 4 ]
vertex  7 -> Algebra 1012   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1061   permutation [ 1, 2, 4, 8, 5, 6, 7, 3 ]
-------------------------

Algebra 1461

Quiver
[ 1, 2 ], [ 2, 5 ], [ 3, 1 ], [ 3, 6 ], [ 4, 5 ], [ 5, 3 ], [ 6, 5 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 2, 5, 3, 1 ]
[ 5, 3, 1, 2 ]
[ 1, 2, 5, 3 ]
[ 6, 5, 3 ]
[ 5, 3, 6 ]
[ 3, 1, 2, 5 ] - [ 3, 6, 5 ]

Cartan matrix
[1 1 0 0 1 0 0 0]
[0 1 1 0 1 0 0 0]
[1 1 1 0 1 1 1 0]
[1 0 1 1 1 0 0 0]
[1 0 1 0 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 1 0 1 1 1 1]

Good mutations
vertex  1 -> Algebra 1406   permutation [ 2, 8, 1, 7, 3, 5, 4, 6 ]
vertex  2 -> Algebra 1456   permutation [ 1, 5, 3, 4, 2, 6, 7, 8 ]
vertex  3 -> Algebra 1092   permutation [ 2, 5, 8, 6, 7, 1, 4, 3 ]
vertex  4 -> Algebra 1408   permutation [ 2, 8, 1, 7, 3, 5, 4, 6 ]
vertex  5 -> Algebra 1012   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1486   permutation [ 2, 5, 8, 7, 6, 1, 4, 3 ]
vertex  8 -> Algebra 1062   permutation [ 1, 2, 4, 8, 5, 6, 7, 3 ]
-------------------------

Algebra 1469

Quiver
[ 1, 2 ], [ 2, 8 ], [ 3, 8 ], [ 4, 2 ], [ 5, 1 ], [ 6, 2 ], [ 7, 6 ], [ 8, 4 ], [ 8, 5 ]

Relations
[ 2, 8, 5, 1 ]
[ 2, 8, 4 ]
[ 1, 2, 8, 5 ]
[ 4, 2, 8 ]
[ 5, 1, 2, 8 ]
[ 8, 4, 2 ] - [ 8, 5, 1, 2 ]

Cartan matrix
[1 1 0 0 0 0 0 1]
[0 1 0 0 1 0 0 1]
[1 1 1 1 1 0 0 1]
[0 1 0 1 0 0 0 0]
[1 1 0 0 1 0 0 0]
[0 1 0 0 1 1 0 1]
[0 1 0 0 1 1 1 1]
[1 1 0 1 1 0 0 1]

Good mutations
vertex  1 -> Algebra 1512   permutation [ 8, 1, 5, 7, 6, 2, 3, 4 ]
vertex  2 -> Algebra 1474   permutation [ 1, 8, 3, 4, 5, 6, 7, 2 ]
vertex  3 -> Algebra 1532   permutation [ 1, 8, 5, 3, 2, 7, 6, 4 ]
vertex  5 -> Algebra 1341   permutation [ 1, 3, 5, 8, 2, 7, 6, 4 ]
vertex  7 -> Algebra 1046   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1045   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1470

Quiver
[ 1, 2 ], [ 2, 8 ], [ 4, 2 ], [ 5, 1 ], [ 6, 2 ], [ 6, 7 ], [ 8, 3 ], [ 8, 4 ], [ 8, 5 ]

Relations
[ 2, 8, 5, 1 ]
[ 2, 8, 4 ]
[ 1, 2, 8, 5 ]
[ 4, 2, 8 ]
[ 5, 1, 2, 8 ]
[ 8, 4, 2 ] - [ 8, 5, 1, 2 ]

Cartan matrix
[1 1 1 0 0 0 0 1]
[0 1 1 0 1 0 0 1]
[0 0 1 0 0 0 0 0]
[0 1 0 1 0 0 0 0]
[1 1 0 0 1 0 0 0]
[0 1 1 0 1 1 1 1]
[0 0 0 0 0 0 1 0]
[1 1 1 1 1 0 0 1]

Good mutations
vertex  1 -> Algebra 1478   permutation [ 1, 5, 2, 7, 4, 8, 3, 6 ]
vertex  2 -> Algebra 1476   permutation [ 1, 8, 3, 4, 5, 6, 7, 2 ]
vertex  3 -> Algebra 1046   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1302   permutation [ 1, 8, 5, 3, 2, 6, 7, 4 ]
vertex  6 -> Algebra 1303   permutation [ 1, 8, 5, 3, 2, 6, 7, 4 ]
vertex  7 -> Algebra 1532   permutation [ 1, 8, 5, 3, 2, 7, 6, 4 ]
vertex  8 -> Algebra 1064   permutation [ 1, 2, 5, 4, 8, 6, 7, 3 ]
-------------------------

Algebra 1473

Quiver
[ 2, 1 ], [ 2, 5 ], [ 2, 7 ], [ 3, 2 ], [ 5, 3 ], [ 5, 6 ], [ 6, 2 ], [ 7, 6 ], [ 8, 3 ], [ 8, 4 ]

Relations
[ 7, 6, 2 ]
[ 2, 5, 3 ]
[ 3, 2, 5 ]
[ 6, 2, 5 ]
[ 6, 2, 7 ]
[ 5, 3, 2 ] - [ 5, 6, 2 ]
[ 2, 5, 6 ] - [ 2, 7, 6 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 0 0 1 1 1 0]
[1 1 1 0 0 0 1 0]
[0 0 0 1 0 0 0 0]
[1 1 1 0 1 1 0 0]
[1 1 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[1 1 1 1 0 0 1 1]

Good mutations
vertex  1 -> Algebra 1393   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1199   permutation [ 3, 6, 1, 5, 2, 8, 4, 7 ]
vertex  4 -> Algebra 1500   permutation [ 1, 2, 4, 8, 3, 6, 7, 5 ]
vertex  5 -> Algebra 1267   permutation [ 6, 2, 1, 5, 8, 4, 3, 7 ]
vertex  6 -> Algebra 1053   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1183   permutation [ 3, 6, 7, 5, 1, 8, 4, 2 ]
vertex  8 -> Algebra 1067   permutation [ 1, 2, 5, 4, 8, 6, 7, 3 ]
-------------------------

Algebra 1474

Quiver
[ 1, 2 ], [ 2, 5 ], [ 2, 8 ], [ 3, 2 ], [ 5, 1 ], [ 6, 2 ], [ 7, 6 ], [ 8, 1 ], [ 8, 4 ], [ 8, 6 ]

Relations
[ 5, 1, 2 ]
[ 1, 2, 5 ]
[ 2, 8, 6 ]
[ 1, 2, 8 ]
[ 6, 2, 8 ]
[ 2, 5, 1 ] - [ 2, 8, 1 ]
[ 8, 1, 2 ] - [ 8, 6, 2 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[1 1 0 1 1 0 0 1]
[1 1 1 1 1 0 0 1]
[0 0 0 1 0 0 0 0]
[1 0 0 0 1 0 0 0]
[0 1 0 0 1 1 0 0]
[0 1 0 0 1 1 1 0]
[1 1 0 1 0 1 0 1]

Good mutations
vertex  1 -> Algebra 1407   permutation [ 6, 3, 7, 5, 2, 8, 4, 1 ]
vertex  2 -> Algebra 1051   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1388   permutation [ 6, 1, 7, 5, 3, 8, 4, 2 ]
vertex  4 -> Algebra 1569   permutation [ 2, 5, 4, 7, 6, 1, 3, 8 ]
vertex  5 -> Algebra 1483   permutation [ 1, 5, 3, 4, 2, 6, 7, 8 ]
vertex  7 -> Algebra 1052   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1469   permutation [ 1, 8, 3, 4, 5, 6, 7, 2 ]
-------------------------

Algebra 1475

Quiver
[ 2, 1 ], [ 2, 6 ], [ 3, 2 ], [ 5, 3 ], [ 6, 5 ], [ 7, 6 ], [ 8, 3 ], [ 8, 4 ]

Relations
[ 6, 5, 3, 2 ]
[ 2, 6, 5, 3 ]
[ 3, 2, 6, 5 ]
[ 5, 3, 2, 6 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 0 0 1 1 0 0]
[1 1 1 0 0 1 0 0]
[0 0 0 1 0 0 0 0]
[1 1 1 0 1 0 0 0]
[0 0 1 0 1 1 0 0]
[0 0 1 0 1 1 1 0]
[1 1 1 1 0 1 0 1]

Good mutations
vertex  1 -> Algebra 1396   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1382   permutation [ 3, 1, 7, 5, 2, 8, 4, 6 ]
vertex  3 -> Algebra 1051   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1495   permutation [ 1, 2, 4, 8, 3, 6, 7, 5 ]
vertex  6 -> Algebra 1362   permutation [ 3, 6, 7, 5, 1, 8, 4, 2 ]
vertex  7 -> Algebra 1053   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1069   permutation [ 1, 2, 5, 4, 8, 6, 7, 3 ]
-------------------------

Algebra 1476

Quiver
[ 1, 2 ], [ 2, 3 ], [ 2, 5 ], [ 2, 8 ], [ 5, 1 ], [ 6, 2 ], [ 6, 7 ], [ 8, 1 ], [ 8, 4 ], [ 8, 6 ]

Relations
[ 5, 1, 2 ]
[ 1, 2, 5 ]
[ 2, 8, 6 ]
[ 1, 2, 8 ]
[ 6, 2, 8 ]
[ 2, 5, 1 ] - [ 2, 8, 1 ]
[ 8, 1, 2 ] - [ 8, 6, 2 ]

Cartan matrix
[1 1 1 0 0 0 0 0]
[1 1 1 1 1 0 0 1]
[0 0 1 0 0 0 0 0]
[0 0 0 1 0 0 0 0]
[1 0 0 0 1 0 0 0]
[0 1 1 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 1 1 0 1 1 1]

Good mutations
vertex  1 -> Algebra 1562   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1478   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1052   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1563   permutation [ 8, 6, 4, 3, 7, 1, 5, 2 ]
vertex  5 -> Algebra 1398   permutation [ 5, 8, 1, 7, 4, 2, 3, 6 ]
vertex  6 -> Algebra 1560   permutation [ 7, 1, 6, 5, 3, 8, 4, 2 ]
vertex  7 -> Algebra 1388   permutation [ 6, 1, 7, 5, 3, 8, 4, 2 ]
vertex  8 -> Algebra 1470   permutation [ 1, 8, 3, 4, 5, 6, 7, 2 ]
-------------------------

Algebra 1477

Quiver
[ 1, 2 ], [ 2, 5 ], [ 2, 6 ], [ 3, 2 ], [ 5, 1 ], [ 6, 8 ], [ 7, 6 ], [ 8, 1 ], [ 8, 4 ], [ 8, 7 ]

Relations
[ 5, 1, 2 ]
[ 6, 8, 1, 2 ]
[ 1, 2, 5 ]
[ 6, 8, 7 ]
[ 1, 2, 6, 8 ]
[ 7, 6, 8 ]
[ 2, 5, 1 ] - [ 2, 6, 8, 1 ]
[ 8, 1, 2, 6 ] - [ 8, 7, 6 ]

Cartan matrix
[1 1 0 0 0 1 0 0]
[1 1 0 1 1 1 0 1]
[1 1 1 1 1 1 0 1]
[0 0 0 1 0 0 0 0]
[1 0 0 0 1 0 0 0]
[1 0 0 1 0 1 0 1]
[0 0 0 0 0 1 1 0]
[1 1 0 1 0 1 1 1]

Good mutations
vertex  1 -> Algebra 1563   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1560   permutation [ 7, 1, 6, 5, 3, 8, 4, 2 ]
vertex  4 -> Algebra 1570   permutation [ 1, 2, 8, 3, 5, 6, 7, 4 ]
vertex  6 -> Algebra 1052   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1547   permutation [ 1, 3, 5, 2, 6, 8, 7, 4 ]
-------------------------

Algebra 1478

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 1 ], [ 3, 6 ], [ 5, 3 ], [ 6, 2 ], [ 6, 5 ], [ 6, 7 ], [ 8, 3 ], [ 8, 4 ]

Relations
[ 2, 3, 1 ]
[ 1, 2, 3 ]
[ 3, 6, 5 ]
[ 2, 3, 6 ]
[ 5, 3, 6 ]
[ 3, 1, 2 ] - [ 3, 6, 2 ]
[ 6, 2, 3 ] - [ 6, 5, 3 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 1 0 0 0 0 0]
[1 1 1 0 0 1 1 0]
[0 0 0 1 0 0 0 0]
[1 0 1 0 1 0 0 0]
[0 1 1 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 1 1 0 1 1 1]

Good mutations
vertex  1 -> Algebra 1470   permutation [ 1, 3, 7, 5, 2, 8, 4, 6 ]
vertex  2 -> Algebra 1053   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1476   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1498   permutation [ 1, 2, 4, 8, 3, 6, 7, 5 ]
vertex  5 -> Algebra 1088   permutation [ 1, 2, 8, 4, 3, 6, 7, 5 ]
vertex  6 -> Algebra 1412   permutation [ 3, 1, 2, 5, 6, 8, 4, 7 ]
vertex  7 -> Algebra 1382   permutation [ 3, 1, 7, 5, 2, 8, 4, 6 ]
vertex  8 -> Algebra 1070   permutation [ 1, 2, 5, 4, 8, 6, 7, 3 ]
-------------------------

Algebra 1481

Quiver
[ 1, 2 ], [ 2, 8 ], [ 3, 8 ], [ 5, 2 ], [ 5, 3 ], [ 6, 7 ], [ 7, 5 ], [ 8, 1 ], [ 8, 4 ], [ 8, 5 ]

Relations
[ 2, 8, 1 ]
[ 8, 5, 3 ]
[ 2, 8, 5 ]
[ 3, 8, 5 ]
[ 1, 2, 8 ]
[ 8, 1, 2 ] - [ 8, 5, 2 ]
[ 5, 2, 8 ] - [ 5, 3, 8 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 1 0 0 0 1]
[1 0 1 1 0 0 0 1]
[0 0 0 1 0 0 0 0]
[0 1 1 1 1 0 0 1]
[0 1 1 1 1 1 1 1]
[0 1 1 1 1 0 1 1]
[1 1 0 1 1 0 0 1]

Good mutations
vertex  1 -> Algebra 1548   permutation [ 5, 6, 3, 7, 2, 8, 4, 1 ]
vertex  2 -> Algebra 1057   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1221   permutation [ 5, 1, 2, 8, 4, 7, 6, 3 ]
vertex  4 -> Algebra 1508   permutation [ 5, 1, 2, 4, 8, 7, 6, 3 ]
vertex  6 -> Algebra 1222   permutation [ 5, 1, 2, 8, 4, 7, 6, 3 ]
vertex  8 -> Algebra 1327   permutation [ 1, 3, 2, 8, 6, 7, 5, 4 ]
-------------------------

Algebra 1483

Quiver
[ 1, 2 ], [ 2, 5 ], [ 3, 5 ], [ 5, 8 ], [ 6, 5 ], [ 7, 6 ], [ 8, 1 ], [ 8, 4 ], [ 8, 6 ]

Relations
[ 2, 5, 8, 1 ]
[ 5, 8, 1, 2 ]
[ 5, 8, 6 ]
[ 1, 2, 5, 8 ]
[ 6, 5, 8 ]
[ 8, 1, 2, 5 ] - [ 8, 6, 5 ]

Cartan matrix
[1 1 0 0 1 0 0 0]
[0 1 0 1 1 0 0 1]
[1 0 1 1 1 0 0 1]
[0 0 0 1 0 0 0 0]
[1 0 0 1 1 0 0 1]
[0 0 0 0 1 1 0 0]
[0 0 0 0 1 1 1 0]
[1 1 0 1 1 1 0 1]

Good mutations
vertex  1 -> Algebra 1530   permutation [ 2, 8, 6, 1, 4, 5, 3, 7 ]
vertex  2 -> Algebra 1474   permutation [ 1, 5, 3, 4, 2, 6, 7, 8 ]
vertex  3 -> Algebra 1517   permutation [ 6, 1, 2, 8, 4, 3, 7, 5 ]
vertex  4 -> Algebra 1486   permutation [ 2, 5, 4, 7, 6, 1, 3, 8 ]
vertex  5 -> Algebra 1061   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1062   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1341   permutation [ 1, 3, 2, 5, 8, 7, 6, 4 ]
-------------------------

Algebra 1485

Quiver
[ 1, 2 ], [ 2, 3 ], [ 2, 8 ], [ 3, 1 ], [ 3, 5 ], [ 4, 5 ], [ 5, 2 ], [ 6, 2 ], [ 7, 6 ], [ 8, 5 ]

Relations
[ 2, 3, 1 ]
[ 8, 5, 2 ]
[ 1, 2, 3 ]
[ 5, 2, 3 ]
[ 5, 2, 8 ]
[ 3, 1, 2 ] - [ 3, 5, 2 ]
[ 2, 3, 5 ] - [ 2, 8, 5 ]

Cartan matrix
[1 1 0 0 0 0 0 1]
[0 1 1 0 1 0 0 1]
[1 1 1 0 1 0 0 0]
[0 1 0 1 1 0 0 0]
[0 1 0 0 1 0 0 0]
[0 1 1 0 1 1 0 1]
[0 1 1 0 1 1 1 1]
[0 0 0 0 1 0 0 1]

Good mutations
vertex  1 -> Algebra 1566   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1488   permutation [ 1, 8, 3, 4, 5, 6, 7, 2 ]
vertex  3 -> Algebra 1298   permutation [ 1, 3, 5, 8, 2, 7, 6, 4 ]
vertex  4 -> Algebra 1402   permutation [ 1, 3, 8, 4, 2, 7, 6, 5 ]
vertex  5 -> Algebra 1532   permutation [ 1, 5, 3, 8, 2, 7, 6, 4 ]
vertex  7 -> Algebra 1064   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1063   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1486

Quiver
[ 1, 2 ], [ 2, 8 ], [ 3, 8 ], [ 4, 5 ], [ 5, 2 ], [ 6, 1 ], [ 7, 2 ], [ 8, 5 ], [ 8, 6 ]

Relations
[ 2, 8, 6, 1 ]
[ 2, 8, 5 ]
[ 1, 2, 8, 6 ]
[ 5, 2, 8 ]
[ 6, 1, 2, 8 ]
[ 8, 5, 2 ] - [ 8, 6, 1, 2 ]

Cartan matrix
[1 1 0 0 0 0 0 1]
[0 1 0 0 0 1 0 1]
[1 1 1 0 1 1 0 1]
[0 1 0 1 1 0 0 0]
[0 1 0 0 1 0 0 0]
[1 1 0 0 0 1 0 0]
[0 1 0 0 0 1 1 1]
[1 1 0 0 1 1 0 1]

Good mutations
vertex  1 -> Algebra 1569   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1460   permutation [ 6, 1, 8, 7, 2, 5, 4, 3 ]
vertex  3 -> Algebra 1483   permutation [ 6, 1, 7, 3, 2, 5, 4, 8 ]
vertex  4 -> Algebra 1461   permutation [ 6, 1, 8, 7, 2, 5, 4, 3 ]
vertex  6 -> Algebra 1534   permutation [ 1, 3, 5, 6, 8, 2, 7, 4 ]
vertex  7 -> Algebra 1447   permutation [ 1, 3, 4, 5, 6, 2, 7, 8 ]
vertex  8 -> Algebra 1065   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1487

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 6 ], [ 3, 8 ], [ 4, 5 ], [ 6, 2 ], [ 6, 7 ], [ 7, 3 ], [ 8, 2 ], [ 8, 5 ]

Relations
[ 8, 2, 3 ]
[ 2, 3, 6 ]
[ 7, 3, 6 ]
[ 3, 6, 7 ]
[ 2, 3, 8 ]
[ 3, 6, 2 ] - [ 3, 8, 2 ]
[ 6, 2, 3 ] - [ 6, 7, 3 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 0 0 0 0]
[1 1 1 0 1 1 0 1]
[0 0 0 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[1 1 1 0 0 1 1 0]
[0 0 1 0 1 0 1 1]
[1 1 0 0 1 0 0 1]

Good mutations
vertex  1 -> Algebra 1347   permutation [ 6, 7, 1, 2, 8, 5, 4, 3 ]
vertex  4 -> Algebra 1350   permutation [ 6, 7, 1, 2, 8, 5, 4, 3 ]
vertex  5 -> Algebra 1362   permutation [ 8, 6, 7, 3, 1, 5, 4, 2 ]
vertex  6 -> Algebra 1069   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1268   permutation [ 7, 2, 1, 3, 8, 4, 5, 6 ]
-------------------------

Algebra 1488

Quiver
[ 1, 2 ], [ 2, 8 ], [ 3, 8 ], [ 4, 5 ], [ 6, 2 ], [ 6, 3 ], [ 7, 6 ], [ 8, 1 ], [ 8, 5 ], [ 8, 6 ]

Relations
[ 2, 8, 1 ]
[ 8, 6, 3 ]
[ 2, 8, 6 ]
[ 3, 8, 6 ]
[ 1, 2, 8 ]
[ 8, 1, 2 ] - [ 8, 6, 2 ]
[ 6, 2, 8 ] - [ 6, 3, 8 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 1 0 0 1]
[1 0 1 0 1 0 0 1]
[0 0 0 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[0 1 1 0 1 1 0 1]
[0 1 1 0 1 1 1 1]
[1 1 0 0 1 1 0 1]

Good mutations
vertex  1 -> Algebra 1348   permutation [ 1, 7, 2, 6, 8, 5, 4, 3 ]
vertex  2 -> Algebra 1069   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1232   permutation [ 6, 1, 2, 8, 4, 5, 7, 3 ]
vertex  4 -> Algebra 1351   permutation [ 1, 7, 2, 6, 8, 5, 4, 3 ]
vertex  5 -> Algebra 1382   permutation [ 8, 1, 7, 3, 2, 5, 4, 6 ]
vertex  7 -> Algebra 1070   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1485   permutation [ 1, 8, 3, 4, 5, 6, 7, 2 ]
-------------------------

Algebra 1489

Quiver
[ 1, 2 ], [ 2, 6 ], [ 3, 6 ], [ 4, 5 ], [ 6, 8 ], [ 7, 6 ], [ 8, 1 ], [ 8, 5 ], [ 8, 7 ]

Relations
[ 2, 6, 8, 1 ]
[ 6, 8, 1, 2 ]
[ 6, 8, 7 ]
[ 1, 2, 6, 8 ]
[ 7, 6, 8 ]
[ 8, 1, 2, 6 ] - [ 8, 7, 6 ]

Cartan matrix
[1 1 0 0 0 1 0 0]
[0 1 0 0 1 1 0 1]
[1 0 1 0 1 1 0 1]
[0 0 0 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[1 0 0 0 1 1 0 1]
[0 0 0 0 0 1 1 0]
[1 1 0 0 1 1 1 1]

Good mutations
vertex  1 -> Algebra 1304   permutation [ 1, 2, 6, 7, 8, 5, 4, 3 ]
vertex  2 -> Algebra 1460   permutation [ 2, 1, 6, 7, 8, 5, 4, 3 ]
vertex  3 -> Algebra 1405   permutation [ 1, 2, 7, 3, 8, 5, 4, 6 ]
vertex  4 -> Algebra 1307   permutation [ 1, 2, 6, 7, 8, 5, 4, 3 ]
vertex  5 -> Algebra 1412   permutation [ 8, 1, 2, 3, 6, 5, 4, 7 ]
vertex  6 -> Algebra 1070   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1534   permutation [ 1, 3, 5, 2, 6, 8, 7, 4 ]
-------------------------

Algebra 1492

Quiver
[ 1, 2 ], [ 2, 5 ], [ 2, 6 ], [ 3, 4 ], [ 3, 5 ], [ 5, 1 ], [ 5, 8 ], [ 6, 8 ], [ 7, 6 ], [ 8, 2 ], [ 8, 7 ]

Relations
[ 2, 5, 1 ]
[ 6, 8, 2 ]
[ 1, 2, 5 ]
[ 8, 2, 5 ]
[ 6, 8, 7 ]
[ 7, 6, 8 ]
[ 5, 1, 2 ] - [ 5, 8, 2 ]
[ 8, 2, 6 ] - [ 8, 7, 6 ]
[ 2, 5, 8 ] - [ 2, 6, 8 ]

Cartan matrix
[1 1 0 0 0 1 0 0]
[0 1 0 0 1 1 0 1]
[1 1 1 1 1 1 1 1]
[0 0 0 1 0 0 0 0]
[1 1 0 0 1 1 1 1]
[0 0 0 0 0 1 0 1]
[0 0 0 0 0 1 1 0]
[0 1 0 0 0 1 1 1]

Good mutations
vertex  2 -> Algebra 1493   permutation [ 1, 6, 3, 4, 5, 2, 7, 8 ]
vertex  3 -> Algebra 1378   permutation [ 1, 8, 7, 6, 5, 3, 4, 2 ]
vertex  4 -> Algebra 1497   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  6 -> Algebra 1088   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1428   permutation [ 5, 1, 2, 8, 6, 3, 4, 7 ]
-------------------------

Algebra 1493

Quiver
[ 1, 2 ], [ 2, 6 ], [ 3, 4 ], [ 3, 5 ], [ 5, 6 ], [ 6, 1 ], [ 6, 8 ], [ 7, 2 ], [ 8, 7 ]

Relations
[ 2, 6, 1 ]
[ 1, 2, 6 ]
[ 8, 7, 2, 6 ]
[ 2, 6, 8, 7 ]
[ 7, 2, 6, 8 ]
[ 6, 1, 2 ] - [ 6, 8, 7, 2 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 1 0 1]
[1 1 1 1 1 1 1 1]
[0 0 0 1 0 0 0 0]
[1 1 0 0 1 1 1 1]
[1 1 0 0 0 1 1 1]
[0 1 0 0 0 1 1 0]
[0 1 0 0 0 0 1 1]

Good mutations
vertex  3 -> Algebra 1359   permutation [ 6, 8, 7, 2, 5, 3, 4, 1 ]
vertex  4 -> Algebra 1499   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  6 -> Algebra 1492   permutation [ 1, 6, 3, 4, 5, 2, 7, 8 ]
vertex  7 -> Algebra 1230   permutation [ 7, 1, 2, 3, 4, 5, 6, 8 ]
vertex  8 -> Algebra 1337   permutation [ 8, 7, 1, 6, 3, 4, 5, 2 ]
-------------------------

Algebra 1495

Quiver
[ 2, 1 ], [ 2, 6 ], [ 3, 4 ], [ 4, 5 ], [ 5, 2 ], [ 6, 8 ], [ 7, 6 ], [ 8, 5 ]

Relations
[ 6, 8, 5, 2 ]
[ 2, 6, 8, 5 ]
[ 8, 5, 2, 6 ]
[ 5, 2, 6, 8 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 0 0 0 1 0 1]
[1 1 1 1 1 1 0 0]
[1 1 0 1 1 1 0 0]
[1 1 0 0 1 1 0 0]
[0 0 0 0 1 1 0 1]
[0 0 0 0 1 1 1 1]
[1 1 0 0 1 0 0 1]

Good mutations
vertex  1 -> Algebra 1442   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1512   permutation [ 6, 1, 2, 3, 4, 5, 7, 8 ]
vertex  3 -> Algebra 1475   permutation [ 1, 2, 5, 3, 8, 6, 7, 4 ]
vertex  5 -> Algebra 1455   permutation [ 1, 2, 4, 5, 8, 6, 7, 3 ]
vertex  6 -> Algebra 1501   permutation [ 2, 1, 8, 3, 4, 5, 7, 6 ]
vertex  7 -> Algebra 1131   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1497

Quiver
[ 1, 2 ], [ 2, 5 ], [ 2, 6 ], [ 3, 4 ], [ 4, 5 ], [ 5, 1 ], [ 5, 8 ], [ 6, 8 ], [ 7, 6 ], [ 8, 2 ], [ 8, 7 ]

Relations
[ 2, 5, 1 ]
[ 6, 8, 2 ]
[ 1, 2, 5 ]
[ 8, 2, 5 ]
[ 6, 8, 7 ]
[ 7, 6, 8 ]
[ 5, 1, 2 ] - [ 5, 8, 2 ]
[ 8, 2, 6 ] - [ 8, 7, 6 ]
[ 2, 5, 8 ] - [ 2, 6, 8 ]

Cartan matrix
[1 1 0 0 0 1 0 0]
[0 1 0 0 1 1 0 1]
[1 1 1 1 1 1 1 1]
[1 1 0 1 1 1 1 1]
[1 1 0 0 1 1 1 1]
[0 0 0 0 0 1 0 1]
[0 0 0 0 0 1 1 0]
[0 1 0 0 0 1 1 1]

Good mutations
vertex  2 -> Algebra 1499   permutation [ 1, 6, 3, 4, 5, 2, 7, 8 ]
vertex  3 -> Algebra 1492   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  6 -> Algebra 1129   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1548   permutation [ 5, 3, 7, 4, 1, 8, 6, 2 ]
-------------------------

Algebra 1498

Quiver
[ 1, 2 ], [ 2, 5 ], [ 3, 4 ], [ 4, 5 ], [ 5, 1 ], [ 5, 6 ], [ 6, 2 ], [ 6, 7 ], [ 6, 8 ], [ 8, 5 ]

Relations
[ 2, 5, 1 ]
[ 1, 2, 5 ]
[ 2, 5, 6 ]
[ 8, 5, 6 ]
[ 5, 6, 8 ]
[ 5, 1, 2 ] - [ 5, 6, 2 ]
[ 6, 2, 5 ] - [ 6, 8, 5 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 1 0 0 0]
[1 1 1 1 1 1 1 0]
[1 1 0 1 1 1 1 0]
[1 1 0 0 1 1 1 0]
[0 1 0 0 1 1 1 1]
[0 0 0 0 0 0 1 0]
[1 0 0 0 1 0 0 1]

Good mutations
vertex  1 -> Algebra 1532   permutation [ 1, 6, 2, 7, 5, 3, 4, 8 ]
vertex  2 -> Algebra 1131   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1478   permutation [ 1, 2, 5, 3, 8, 6, 7, 4 ]
vertex  5 -> Algebra 1563   permutation [ 4, 6, 3, 2, 7, 1, 8, 5 ]
vertex  6 -> Algebra 1566   permutation [ 5, 1, 2, 8, 6, 4, 3, 7 ]
vertex  7 -> Algebra 1512   permutation [ 6, 1, 2, 3, 4, 5, 7, 8 ]
vertex  8 -> Algebra 1129   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1499

Quiver
[ 1, 2 ], [ 2, 6 ], [ 3, 4 ], [ 4, 5 ], [ 5, 6 ], [ 6, 1 ], [ 6, 8 ], [ 7, 2 ], [ 8, 7 ]

Relations
[ 2, 6, 1 ]
[ 1, 2, 6 ]
[ 8, 7, 2, 6 ]
[ 2, 6, 8, 7 ]
[ 7, 2, 6, 8 ]
[ 6, 1, 2 ] - [ 6, 8, 7, 2 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 1 0 1]
[1 1 1 1 1 1 1 1]
[1 1 0 1 1 1 1 1]
[1 1 0 0 1 1 1 1]
[1 1 0 0 0 1 1 1]
[0 1 0 0 0 1 1 0]
[0 1 0 0 0 0 1 1]

Good mutations
vertex  3 -> Algebra 1493   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  6 -> Algebra 1497   permutation [ 1, 6, 3, 4, 5, 2, 7, 8 ]
vertex  7 -> Algebra 1209   permutation [ 7, 1, 2, 3, 4, 5, 6, 8 ]
vertex  8 -> Algebra 1327   permutation [ 8, 7, 1, 6, 3, 4, 5, 2 ]
-------------------------

Algebra 1500

Quiver
[ 2, 1 ], [ 2, 7 ], [ 2, 8 ], [ 3, 4 ], [ 4, 5 ], [ 5, 2 ], [ 6, 2 ], [ 7, 6 ], [ 8, 5 ], [ 8, 6 ]

Relations
[ 7, 6, 2 ]
[ 2, 8, 5 ]
[ 6, 2, 7 ]
[ 5, 2, 8 ]
[ 6, 2, 8 ]
[ 8, 5, 2 ] - [ 8, 6, 2 ]
[ 2, 7, 6 ] - [ 2, 8, 6 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 0 0 0 1 1 1]
[1 1 1 1 1 0 1 0]
[1 1 0 1 1 0 1 0]
[1 1 0 0 1 0 1 0]
[1 1 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[1 1 0 0 1 1 0 1]

Good mutations
vertex  1 -> Algebra 1449   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1508   permutation [ 5, 6, 1, 8, 2, 4, 3, 7 ]
vertex  3 -> Algebra 1473   permutation [ 1, 2, 5, 3, 8, 6, 7, 4 ]
vertex  6 -> Algebra 1131   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1262   permutation [ 6, 2, 1, 8, 3, 4, 5, 7 ]
vertex  8 -> Algebra 1263   permutation [ 6, 2, 1, 8, 3, 4, 5, 7 ]
-------------------------

Algebra 1501

Quiver
[ 1, 2 ], [ 1, 3 ], [ 3, 6 ], [ 3, 8 ], [ 4, 5 ], [ 5, 6 ], [ 6, 1 ], [ 7, 3 ], [ 8, 1 ], [ 8, 7 ]

Relations
[ 6, 1, 3 ]
[ 1, 3, 6 ]
[ 3, 8, 7 ]
[ 1, 3, 8 ]
[ 7, 3, 8 ]
[ 3, 6, 1 ] - [ 3, 8, 1 ]
[ 8, 1, 3 ] - [ 8, 7, 3 ]

Cartan matrix
[1 1 1 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[1 1 1 0 0 1 0 1]
[1 1 0 1 1 1 0 0]
[1 1 0 0 1 1 0 0]
[1 1 0 0 0 1 0 0]
[0 0 1 0 0 1 1 0]
[1 1 1 0 0 0 1 1]

Good mutations
vertex  2 -> Algebra 1450   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1362   permutation [ 6, 8, 7, 3, 2, 5, 4, 1 ]
vertex  6 -> Algebra 1502   permutation [ 1, 2, 6, 4, 5, 3, 7, 8 ]
vertex  7 -> Algebra 1262   permutation [ 7, 1, 2, 3, 4, 5, 6, 8 ]
vertex  8 -> Algebra 1495   permutation [ 2, 1, 4, 5, 6, 8, 7, 3 ]
-------------------------

Algebra 1502

Quiver
[ 1, 2 ], [ 1, 3 ], [ 3, 5 ], [ 3, 6 ], [ 4, 5 ], [ 5, 1 ], [ 6, 8 ], [ 7, 6 ], [ 8, 1 ], [ 8, 7 ]

Relations
[ 5, 1, 3 ]
[ 6, 8, 1, 3 ]
[ 1, 3, 5 ]
[ 6, 8, 7 ]
[ 1, 3, 6, 8 ]
[ 7, 6, 8 ]
[ 3, 5, 1 ] - [ 3, 6, 8, 1 ]
[ 8, 1, 3, 6 ] - [ 8, 7, 6 ]

Cartan matrix
[1 1 1 0 0 1 0 0]
[0 1 0 0 0 0 0 0]
[1 1 1 0 1 1 0 1]
[1 1 0 1 1 0 0 0]
[1 1 0 0 1 0 0 0]
[1 1 0 0 0 1 0 1]
[0 0 0 0 0 1 1 0]
[1 1 1 0 0 1 1 1]

Good mutations
vertex  2 -> Algebra 1451   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1501   permutation [ 1, 2, 6, 4, 5, 3, 7, 8 ]
vertex  4 -> Algebra 1368   permutation [ 1, 8, 7, 6, 2, 5, 4, 3 ]
vertex  6 -> Algebra 1137   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1455   permutation [ 2, 1, 5, 3, 6, 8, 7, 4 ]
-------------------------

Algebra 1508

Quiver
[ 1, 3 ], [ 1, 8 ], [ 2, 3 ], [ 3, 5 ], [ 4, 5 ], [ 5, 1 ], [ 5, 2 ], [ 6, 1 ], [ 7, 6 ], [ 8, 5 ]

Relations
[ 3, 5, 1 ]
[ 8, 5, 1 ]
[ 3, 5, 2 ]
[ 2, 3, 5 ]
[ 5, 1, 8 ]
[ 5, 1, 3 ] - [ 5, 2, 3 ]
[ 1, 3, 5 ] - [ 1, 8, 5 ]

Cartan matrix
[1 0 1 0 1 0 0 1]
[0 1 1 0 0 0 0 0]
[0 0 1 0 1 0 0 0]
[1 1 1 1 1 0 0 0]
[1 1 1 0 1 0 0 0]
[1 0 1 0 1 1 0 1]
[1 0 1 0 1 1 1 1]
[0 1 0 0 1 0 0 1]

Good mutations
vertex  2 -> Algebra 1566   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1457   permutation [ 2, 3, 5, 8, 1, 7, 6, 4 ]
vertex  4 -> Algebra 1481   permutation [ 2, 3, 8, 4, 1, 7, 6, 5 ]
vertex  5 -> Algebra 1500   permutation [ 3, 5, 7, 6, 1, 2, 8, 4 ]
vertex  7 -> Algebra 1199   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1198   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1512

Quiver
[ 1, 3 ], [ 1, 8 ], [ 2, 3 ], [ 3, 6 ], [ 4, 5 ], [ 5, 6 ], [ 6, 1 ], [ 6, 2 ], [ 7, 1 ], [ 8, 6 ]

Relations
[ 3, 6, 1 ]
[ 8, 6, 1 ]
[ 3, 6, 2 ]
[ 2, 3, 6 ]
[ 6, 1, 8 ]
[ 6, 1, 3 ] - [ 6, 2, 3 ]
[ 1, 3, 6 ] - [ 1, 8, 6 ]

Cartan matrix
[1 0 1 0 0 1 0 1]
[0 1 1 0 0 0 0 0]
[0 0 1 0 0 1 0 0]
[1 1 1 1 1 1 0 0]
[1 1 1 0 1 1 0 0]
[1 1 1 0 0 1 0 0]
[1 0 1 0 0 1 1 1]
[0 1 0 0 0 1 0 1]

Good mutations
vertex  2 -> Algebra 1469   permutation [ 2, 6, 7, 8, 3, 5, 4, 1 ]
vertex  3 -> Algebra 1495   permutation [ 2, 3, 4, 5, 6, 1, 7, 8 ]
vertex  4 -> Algebra 1382   permutation [ 6, 2, 7, 8, 3, 5, 4, 1 ]
vertex  6 -> Algebra 1559   permutation [ 1, 2, 7, 8, 3, 5, 4, 6 ]
vertex  7 -> Algebra 1498   permutation [ 2, 3, 4, 5, 6, 1, 7, 8 ]
vertex  8 -> Algebra 1206   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1517

Quiver
[ 1, 8 ], [ 2, 3 ], [ 3, 8 ], [ 4, 1 ], [ 4, 2 ], [ 4, 5 ], [ 7, 1 ], [ 8, 4 ], [ 8, 6 ]

Relations
[ 8, 4, 1 ]
[ 3, 8, 4, 2 ]
[ 8, 4, 2, 3 ]
[ 1, 8, 4 ]
[ 2, 3, 8, 4 ]
[ 4, 1, 8 ] - [ 4, 2, 3, 8 ]

Cartan matrix
[1 0 0 0 0 1 0 1]
[0 1 1 0 0 1 0 1]
[0 0 1 1 1 1 0 1]
[1 1 1 1 1 1 0 1]
[0 0 0 0 1 0 0 0]
[0 0 0 0 0 1 0 0]
[1 0 0 0 0 1 1 1]
[0 1 0 1 1 1 0 1]

Good mutations
vertex  2 -> Algebra 1294   permutation [ 3, 4, 1, 2, 5, 8, 6, 7 ]
vertex  3 -> Algebra 1388   permutation [ 1, 2, 7, 3, 6, 4, 5, 8 ]
vertex  4 -> Algebra 1297   permutation [ 2, 8, 3, 6, 4, 7, 1, 5 ]
vertex  5 -> Algebra 1447   permutation [ 3, 5, 7, 1, 2, 8, 6, 4 ]
vertex  6 -> Algebra 1483   permutation [ 2, 3, 6, 5, 8, 1, 7, 4 ]
vertex  7 -> Algebra 1398   permutation [ 3, 4, 2, 7, 5, 8, 6, 1 ]
vertex  8 -> Algebra 1223   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1528

Quiver
[ 1, 4 ], [ 1, 6 ], [ 2, 3 ], [ 2, 8 ], [ 3, 1 ], [ 3, 5 ], [ 4, 3 ], [ 6, 2 ], [ 7, 6 ], [ 8, 6 ]

Relations
[ 4, 3, 1 ]
[ 6, 2, 3, 1 ]
[ 3, 1, 6, 2 ]
[ 8, 6, 2 ]
[ 3, 1, 4 ]
[ 6, 2, 8 ]
[ 1, 4, 3 ] - [ 1, 6, 2, 3 ]
[ 2, 3, 1, 6 ] - [ 2, 8, 6 ]

Cartan matrix
[1 1 1 1 1 1 0 0]
[1 1 1 0 1 1 0 1]
[1 0 1 0 1 1 0 0]
[0 0 1 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[0 1 1 0 1 1 0 0]
[0 1 1 0 1 1 1 0]
[0 0 0 0 0 1 0 1]

Good mutations
vertex  1 -> Algebra 1308   permutation [ 2, 7, 1, 8, 6, 3, 5, 4 ]
vertex  2 -> Algebra 1530   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1568   permutation [ 7, 1, 4, 5, 3, 6, 8, 2 ]
vertex  6 -> Algebra 1305   permutation [ 2, 6, 7, 8, 1, 3, 5, 4 ]
vertex  7 -> Algebra 1292   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1530

Quiver
[ 1, 4 ], [ 1, 6 ], [ 2, 1 ], [ 2, 3 ], [ 2, 5 ], [ 3, 6 ], [ 4, 2 ], [ 6, 2 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 4, 2, 1 ]
[ 6, 2, 1 ]
[ 3, 6, 2 ]
[ 6, 2, 3 ]
[ 2, 1, 4 ]
[ 1, 4, 2 ] - [ 1, 6, 2 ]
[ 2, 1, 6 ] - [ 2, 3, 6 ]

Cartan matrix
[1 1 0 1 1 1 0 0]
[1 1 1 0 1 1 0 0]
[0 0 1 0 0 1 0 0]
[0 1 1 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[0 1 0 0 1 1 0 0]
[0 1 0 0 1 1 1 0]
[0 0 1 0 0 1 0 1]

Good mutations
vertex  1 -> Algebra 1535   permutation [ 3, 7, 1, 8, 6, 2, 5, 4 ]
vertex  2 -> Algebra 1291   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1528   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1483   permutation [ 4, 1, 7, 5, 6, 3, 8, 2 ]
vertex  5 -> Algebra 1534   permutation [ 1, 5, 3, 4, 2, 6, 7, 8 ]
vertex  6 -> Algebra 1405   permutation [ 1, 4, 7, 5, 6, 3, 8, 2 ]
vertex  7 -> Algebra 1294   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1395   permutation [ 1, 2, 4, 8, 5, 6, 7, 3 ]
-------------------------

Algebra 1531

Quiver
[ 1, 2 ], [ 2, 3 ], [ 2, 5 ], [ 3, 6 ], [ 4, 1 ], [ 6, 1 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 2, 3, 6, 1 ]
[ 3, 6, 1, 2 ]
[ 6, 1, 2, 3 ]
[ 1, 2, 3, 6 ]

Cartan matrix
[1 1 1 0 1 0 0 0]
[0 1 1 0 1 1 1 0]
[1 0 1 0 0 1 1 0]
[1 1 1 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[1 1 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 0 1 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra 1294   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1456   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1294   permutation [ 3, 6, 1, 8, 7, 2, 5, 4 ]
vertex  4 -> Algebra 1397   permutation [ 3, 6, 8, 4, 7, 2, 5, 1 ]
vertex  5 -> Algebra 1535   permutation [ 1, 5, 3, 4, 2, 6, 7, 8 ]
vertex  6 -> Algebra 1456   permutation [ 6, 3, 1, 8, 7, 2, 5, 4 ]
vertex  7 -> Algebra 1535   permutation [ 3, 7, 1, 8, 6, 2, 5, 4 ]
vertex  8 -> Algebra 1397   permutation [ 1, 2, 4, 8, 5, 6, 7, 3 ]
-------------------------

Algebra 1532

Quiver
[ 1, 5 ], [ 2, 3 ], [ 2, 4 ], [ 2, 8 ], [ 3, 1 ], [ 5, 2 ], [ 6, 7 ], [ 7, 5 ], [ 8, 5 ]

Relations
[ 5, 2, 3, 1 ]
[ 3, 1, 5, 2 ]
[ 8, 5, 2 ]
[ 1, 5, 2, 3 ]
[ 5, 2, 8 ]
[ 2, 3, 1, 5 ] - [ 2, 8, 5 ]

Cartan matrix
[1 1 0 1 1 0 0 0]
[1 1 1 1 1 0 0 1]
[1 0 1 0 1 0 0 0]
[0 0 0 1 0 0 0 0]
[0 1 1 1 1 0 0 0]
[0 1 1 1 1 1 1 0]
[0 1 1 1 1 0 1 0]
[0 0 0 0 1 0 0 1]

Good mutations
vertex  1 -> Algebra 1498   permutation [ 1, 3, 6, 7, 5, 2, 4, 8 ]
vertex  2 -> Algebra 1485   permutation [ 1, 5, 3, 8, 2, 7, 6, 4 ]
vertex  3 -> Algebra 1297   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1469   permutation [ 1, 5, 4, 8, 3, 7, 6, 2 ]
vertex  5 -> Algebra 1388   permutation [ 7, 1, 6, 3, 4, 5, 8, 2 ]
vertex  6 -> Algebra 1470   permutation [ 1, 5, 4, 8, 3, 7, 6, 2 ]
-------------------------

Algebra 1534

Quiver
[ 1, 4 ], [ 1, 6 ], [ 2, 5 ], [ 3, 6 ], [ 4, 5 ], [ 5, 1 ], [ 5, 3 ], [ 6, 5 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 4, 5, 1 ]
[ 6, 5, 1 ]
[ 6, 5, 3 ]
[ 5, 1, 4 ]
[ 3, 6, 5 ]
[ 1, 4, 5 ] - [ 1, 6, 5 ]
[ 5, 1, 6 ] - [ 5, 3, 6 ]

Cartan matrix
[1 0 0 1 1 1 0 0]
[1 1 1 0 1 1 0 0]
[0 0 1 0 0 1 0 0]
[0 0 1 1 1 0 0 0]
[1 0 1 0 1 1 0 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 1 1 1 0]
[0 0 1 0 0 1 0 1]

Good mutations
vertex  1 -> Algebra 1574   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1530   permutation [ 1, 5, 3, 4, 2, 6, 7, 8 ]
vertex  3 -> Algebra 1568   permutation [ 7, 1, 4, 2, 5, 6, 8, 3 ]
vertex  4 -> Algebra 1486   permutation [ 1, 6, 2, 8, 3, 4, 7, 5 ]
vertex  5 -> Algebra 1304   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra 1489   permutation [ 1, 4, 2, 8, 3, 5, 7, 6 ]
vertex  7 -> Algebra 1308   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1406   permutation [ 1, 2, 4, 8, 5, 6, 7, 3 ]
-------------------------

Algebra 1535

Quiver
[ 1, 5 ], [ 2, 5 ], [ 3, 6 ], [ 4, 1 ], [ 5, 3 ], [ 6, 1 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 5, 3, 6, 1 ]
[ 6, 1, 5, 3 ]
[ 3, 6, 1, 5 ]
[ 1, 5, 3, 6 ]

Cartan matrix
[1 0 1 0 1 0 0 0]
[0 1 1 0 1 1 1 0]
[1 0 1 0 0 1 1 0]
[1 0 1 1 1 0 0 0]
[0 0 1 0 1 1 1 0]
[1 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 0 1 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra 1308   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1531   permutation [ 1, 5, 3, 4, 2, 6, 7, 8 ]
vertex  3 -> Algebra 1530   permutation [ 3, 6, 1, 8, 7, 5, 2, 4 ]
vertex  4 -> Algebra 1407   permutation [ 5, 8, 2, 7, 3, 1, 4, 6 ]
vertex  5 -> Algebra 1406   permutation [ 5, 8, 2, 7, 3, 1, 4, 6 ]
vertex  6 -> Algebra 1569   permutation [ 3, 7, 4, 2, 5, 6, 8, 1 ]
vertex  7 -> Algebra 1574   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1407   permutation [ 1, 2, 4, 8, 5, 6, 7, 3 ]
-------------------------

Algebra 1547

Quiver
[ 1, 4 ], [ 1, 6 ], [ 2, 4 ], [ 3, 1 ], [ 4, 3 ], [ 4, 5 ], [ 5, 1 ], [ 5, 8 ], [ 6, 5 ], [ 7, 6 ], [ 8, 6 ]

Relations
[ 6, 5, 1 ]
[ 1, 4, 3 ]
[ 3, 1, 4 ]
[ 5, 1, 4 ]
[ 8, 6, 5 ]
[ 6, 5, 8 ]
[ 4, 3, 1 ] - [ 4, 5, 1 ]
[ 1, 4, 5 ] - [ 1, 6, 5 ]
[ 5, 1, 6 ] - [ 5, 8, 6 ]

Cartan matrix
[1 0 0 1 1 1 0 0]
[1 1 1 1 1 1 0 1]
[1 0 1 0 0 1 0 0]
[1 0 1 1 1 1 0 1]
[1 0 0 0 1 1 0 1]
[0 0 0 0 1 1 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 1 0 1]

Good mutations
vertex  1 -> Algebra 1566   permutation [ 1, 5, 8, 7, 6, 4, 2, 3 ]
vertex  2 -> Algebra 1416   permutation [ 3, 5, 8, 7, 6, 4, 2, 1 ]
vertex  5 -> Algebra 1348   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra 1477   permutation [ 1, 4, 2, 8, 3, 5, 7, 6 ]
vertex  7 -> Algebra 1352   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1548

Quiver
[ 1, 3 ], [ 1, 5 ], [ 2, 4 ], [ 3, 6 ], [ 4, 1 ], [ 5, 8 ], [ 6, 1 ], [ 6, 7 ], [ 8, 6 ]

Relations
[ 3, 6, 1 ]
[ 5, 8, 6, 1 ]
[ 6, 1, 3 ]
[ 8, 6, 1, 5 ]
[ 6, 1, 5, 8 ]
[ 1, 3, 6 ] - [ 1, 5, 8, 6 ]

Cartan matrix
[1 0 1 0 1 1 1 1]
[1 1 1 1 1 1 1 1]
[0 0 1 0 0 1 1 0]
[1 0 1 1 1 1 1 1]
[0 0 0 0 1 1 1 1]
[1 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 0 0 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra 1352   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1428   permutation [ 1, 5, 8, 6, 7, 4, 2, 3 ]
vertex  5 -> Algebra 1402   permutation [ 5, 8, 3, 7, 1, 2, 4, 6 ]
vertex  6 -> Algebra 1497   permutation [ 5, 8, 2, 4, 1, 7, 3, 6 ]
vertex  7 -> Algebra 1566   permutation [ 1, 5, 8, 7, 6, 4, 2, 3 ]
vertex  8 -> Algebra 1481   permutation [ 8, 5, 3, 7, 1, 2, 4, 6 ]
-------------------------

Algebra 1559

Quiver
[ 1, 8 ], [ 2, 8 ], [ 3, 1 ], [ 4, 2 ], [ 6, 1 ], [ 6, 2 ], [ 7, 6 ], [ 8, 4 ], [ 8, 5 ], [ 8, 6 ]

Relations
[ 8, 6, 1 ]
[ 2, 8, 4 ]
[ 1, 8, 6 ]
[ 2, 8, 6 ]
[ 4, 2, 8 ]
[ 8, 4, 2 ] - [ 8, 6, 2 ]
[ 6, 1, 8 ] - [ 6, 2, 8 ]

Cartan matrix
[1 0 0 1 1 0 0 1]
[0 1 0 0 1 0 0 1]
[1 0 1 1 1 0 0 1]
[0 1 0 1 0 0 0 0]
[0 0 0 0 1 0 0 0]
[1 1 0 0 1 1 0 1]
[1 1 0 0 1 1 1 1]
[0 1 0 1 1 1 0 1]

Good mutations
vertex  2 -> Algebra 1407   permutation [ 6, 3, 7, 5, 1, 2, 4, 8 ]
vertex  3 -> Algebra 1563   permutation [ 6, 1, 7, 5, 3, 2, 4, 8 ]
vertex  4 -> Algebra 1447   permutation [ 4, 7, 3, 1, 2, 8, 5, 6 ]
vertex  5 -> Algebra 1569   permutation [ 8, 4, 7, 3, 1, 2, 5, 6 ]
vertex  7 -> Algebra 1388   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1512   permutation [ 1, 2, 5, 7, 6, 8, 3, 4 ]
-------------------------

Algebra 1560

Quiver
[ 1, 3 ], [ 2, 8 ], [ 3, 6 ], [ 4, 2 ], [ 6, 1 ], [ 6, 2 ], [ 6, 7 ], [ 8, 3 ], [ 8, 4 ], [ 8, 5 ]

Relations
[ 3, 6, 1 ]
[ 2, 8, 4 ]
[ 1, 3, 6 ]
[ 2, 8, 3, 6 ]
[ 3, 6, 2, 8 ]
[ 4, 2, 8 ]
[ 8, 3, 6, 2 ] - [ 8, 4, 2 ]
[ 6, 1, 3 ] - [ 6, 2, 8, 3 ]

Cartan matrix
[1 0 1 0 0 0 0 0]
[0 1 1 0 1 0 0 1]
[0 1 1 0 0 1 1 0]
[0 1 0 1 0 0 0 0]
[0 0 0 0 1 0 0 0]
[1 1 1 0 1 1 1 1]
[0 0 0 0 0 0 1 0]
[0 1 1 1 1 1 1 1]

Good mutations
vertex  2 -> Algebra 1476   permutation [ 3, 6, 7, 5, 1, 2, 4, 8 ]
vertex  3 -> Algebra 1476   permutation [ 2, 8, 5, 7, 4, 3, 1, 6 ]
vertex  5 -> Algebra 1477   permutation [ 2, 8, 5, 7, 4, 3, 1, 6 ]
vertex  6 -> Algebra 1416   permutation [ 4, 3, 7, 1, 6, 8, 5, 2 ]
vertex  7 -> Algebra 1477   permutation [ 3, 6, 7, 5, 1, 2, 4, 8 ]
vertex  8 -> Algebra 1416   permutation [ 1, 2, 5, 4, 8, 6, 7, 3 ]
-------------------------

Algebra 1562

Quiver
[ 1, 2 ], [ 1, 3 ], [ 2, 5 ], [ 2, 8 ], [ 6, 1 ], [ 6, 7 ], [ 8, 4 ], [ 8, 6 ]

Relations
[ 2, 8, 6, 1 ]
[ 8, 6, 1, 2 ]
[ 1, 2, 8, 6 ]
[ 6, 1, 2, 8 ]

Cartan matrix
[1 1 1 1 1 0 0 1]
[0 1 0 1 1 1 1 1]
[0 0 1 0 0 0 0 0]
[0 0 0 1 0 0 0 0]
[0 0 0 0 1 0 0 0]
[1 1 1 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 0 1 1 0 1 1 1]

Good mutations
vertex  1 -> Algebra 1476   permutation [ 1, 6, 7, 5, 3, 8, 4, 2 ]
vertex  2 -> Algebra 1476   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1397   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1397   permutation [ 8, 6, 4, 3, 7, 2, 5, 1 ]
vertex  5 -> Algebra 1397   permutation [ 2, 8, 5, 7, 4, 1, 3, 6 ]
vertex  6 -> Algebra 1476   permutation [ 6, 8, 4, 3, 7, 2, 5, 1 ]
vertex  7 -> Algebra 1397   permutation [ 6, 1, 7, 5, 3, 8, 4, 2 ]
vertex  8 -> Algebra 1476   permutation [ 8, 2, 5, 7, 4, 1, 3, 6 ]
-------------------------

Algebra 1563

Quiver
[ 1, 2 ], [ 1, 6 ], [ 2, 5 ], [ 2, 8 ], [ 3, 1 ], [ 6, 8 ], [ 7, 6 ], [ 8, 1 ], [ 8, 4 ], [ 8, 7 ]

Relations
[ 2, 8, 1 ]
[ 6, 8, 1 ]
[ 8, 1, 2 ]
[ 6, 8, 7 ]
[ 7, 6, 8 ]
[ 8, 1, 6 ] - [ 8, 7, 6 ]
[ 1, 2, 8 ] - [ 1, 6, 8 ]

Cartan matrix
[1 1 0 1 1 1 0 1]
[0 1 0 1 1 0 1 1]
[1 1 1 1 1 1 0 1]
[0 0 0 1 0 0 0 0]
[0 0 0 0 1 0 0 0]
[0 0 0 1 0 1 0 1]
[0 0 0 0 0 1 1 0]
[1 0 0 1 0 1 1 1]

Good mutations
vertex  2 -> Algebra 1477   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1476   permutation [ 6, 8, 4, 3, 7, 2, 5, 1 ]
vertex  4 -> Algebra 1456   permutation [ 6, 8, 1, 4, 7, 2, 5, 3 ]
vertex  5 -> Algebra 1559   permutation [ 2, 6, 5, 7, 4, 1, 3, 8 ]
vertex  6 -> Algebra 1397   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1408   permutation [ 7, 3, 6, 5, 1, 8, 4, 2 ]
vertex  8 -> Algebra 1498   permutation [ 6, 4, 3, 1, 8, 2, 5, 7 ]
-------------------------

Algebra 1566

Quiver
[ 1, 2 ], [ 1, 8 ], [ 2, 3 ], [ 3, 5 ], [ 4, 5 ], [ 5, 1 ], [ 6, 1 ], [ 7, 6 ], [ 8, 5 ]

Relations
[ 2, 3, 5, 1 ]
[ 8, 5, 1 ]
[ 3, 5, 1, 2 ]
[ 5, 1, 2, 3 ]
[ 5, 1, 8 ]
[ 1, 2, 3, 5 ] - [ 1, 8, 5 ]

Cartan matrix
[1 1 1 0 1 0 0 1]
[0 1 1 0 1 0 0 0]
[1 0 1 0 1 0 0 0]
[1 1 0 1 1 0 0 0]
[1 1 0 0 1 0 0 0]
[1 1 1 0 1 1 0 1]
[1 1 1 0 1 1 1 1]
[0 0 0 0 1 0 0 1]

Good mutations
vertex  1 -> Algebra 1547   permutation [ 1, 7, 8, 6, 2, 5, 4, 3 ]
vertex  2 -> Algebra 1485   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1508   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1548   permutation [ 1, 7, 8, 6, 2, 5, 4, 3 ]
vertex  5 -> Algebra 1498   permutation [ 2, 3, 7, 6, 1, 5, 8, 4 ]
vertex  7 -> Algebra 1412   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1568

Quiver
[ 1, 6 ], [ 2, 3 ], [ 2, 6 ], [ 3, 5 ], [ 4, 5 ], [ 5, 2 ], [ 6, 8 ], [ 7, 6 ], [ 8, 5 ], [ 8, 7 ]

Relations
[ 3, 5, 2 ]
[ 6, 8, 5, 2 ]
[ 5, 2, 3 ]
[ 6, 8, 7 ]
[ 5, 2, 6, 8 ]
[ 7, 6, 8 ]
[ 2, 3, 5 ] - [ 2, 6, 8, 5 ]
[ 8, 5, 2, 6 ] - [ 8, 7, 6 ]

Cartan matrix
[1 0 0 0 1 1 0 1]
[0 1 1 0 1 1 0 1]
[0 0 1 0 1 0 0 0]
[0 1 0 1 1 1 0 0]
[0 1 0 0 1 1 0 0]
[0 0 0 0 1 1 0 1]
[0 0 0 0 0 1 1 0]
[0 1 0 0 1 1 1 1]

Good mutations
vertex  1 -> Algebra 1528   permutation [ 8, 2, 6, 7, 1, 5, 4, 3 ]
vertex  2 -> Algebra 1534   permutation [ 8, 1, 2, 7, 6, 5, 4, 3 ]
vertex  4 -> Algebra 1528   permutation [ 2, 8, 5, 3, 4, 6, 1, 7 ]
vertex  5 -> Algebra 1416   permutation [ 4, 8, 7, 1, 6, 5, 3, 2 ]
vertex  6 -> Algebra 1416   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1534   permutation [ 2, 4, 8, 3, 5, 6, 1, 7 ]
-------------------------

Algebra 1569

Quiver
[ 1, 2 ], [ 1, 8 ], [ 2, 6 ], [ 3, 8 ], [ 4, 5 ], [ 5, 1 ], [ 6, 1 ], [ 7, 1 ], [ 8, 5 ], [ 8, 6 ]

Relations
[ 2, 6, 1 ]
[ 6, 1, 2 ]
[ 1, 8, 5 ]
[ 5, 1, 8 ]
[ 6, 1, 8 ]
[ 8, 5, 1 ] - [ 8, 6, 1 ]
[ 1, 2, 6 ] - [ 1, 8, 6 ]

Cartan matrix
[1 1 0 0 0 1 0 1]
[0 1 0 0 0 1 0 0]
[1 0 1 0 1 1 0 1]
[1 1 0 1 1 0 0 0]
[1 1 0 0 1 0 0 0]
[1 0 0 0 0 1 0 0]
[1 1 0 0 0 1 1 1]
[1 0 0 0 1 1 0 1]

Good mutations
vertex  1 -> Algebra 1455   permutation [ 6, 1, 8, 7, 2, 5, 4, 3 ]
vertex  2 -> Algebra 1486   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1474   permutation [ 6, 1, 7, 3, 2, 5, 4, 8 ]
vertex  4 -> Algebra 1456   permutation [ 6, 1, 8, 7, 2, 5, 4, 3 ]
vertex  6 -> Algebra 1535   permutation [ 8, 4, 1, 3, 5, 6, 2, 7 ]
vertex  7 -> Algebra 1559   permutation [ 5, 6, 4, 2, 7, 8, 3, 1 ]
-------------------------

Algebra 1570

Quiver
[ 1, 2 ], [ 2, 5 ], [ 2, 6 ], [ 3, 1 ], [ 3, 7 ], [ 4, 2 ], [ 5, 1 ], [ 6, 3 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 5, 1, 2 ]
[ 6, 3, 1, 2 ]
[ 1, 2, 6, 3 ]
[ 7, 6, 3 ]
[ 1, 2, 5 ]
[ 6, 3, 7 ]
[ 2, 5, 1 ] - [ 2, 6, 3, 1 ]
[ 3, 1, 2, 6 ] - [ 3, 7, 6 ]

Cartan matrix
[1 1 0 0 0 1 0 0]
[1 1 1 0 1 1 0 0]
[1 1 1 0 0 1 1 0]
[1 1 1 1 1 1 0 0]
[1 0 0 0 1 0 0 0]
[1 0 1 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[1 1 1 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra 1456   permutation [ 6, 3, 2, 8, 7, 1, 5, 4 ]
vertex  4 -> Algebra 1477   permutation [ 6, 3, 8, 4, 7, 1, 5, 2 ]
vertex  6 -> Algebra 1456   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1477   permutation [ 1, 2, 4, 8, 5, 6, 7, 3 ]
-------------------------

Algebra 1574

Quiver
[ 1, 5 ], [ 2, 5 ], [ 3, 6 ], [ 4, 1 ], [ 5, 3 ], [ 6, 1 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 5, 3, 6, 1 ]
[ 6, 1, 5, 3 ]
[ 3, 6, 1, 5 ]
[ 1, 5, 3, 6 ]

Cartan matrix
[1 0 1 0 1 0 0 0]
[0 1 1 0 1 1 0 0]
[1 0 1 0 0 1 0 0]
[1 0 1 1 1 0 0 0]
[0 0 1 0 1 1 0 0]
[1 0 0 0 1 1 0 0]
[1 0 0 0 1 1 1 0]
[1 0 1 0 0 1 0 1]

Good mutations
vertex  1 -> Algebra 1534   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1535   permutation [ 3, 7, 1, 8, 6, 5, 2, 4 ]
vertex  3 -> Algebra 1534   permutation [ 3, 7, 1, 8, 6, 5, 2, 4 ]
vertex  4 -> Algebra 1535   permutation [ 5, 8, 6, 2, 3, 1, 4, 7 ]
vertex  5 -> Algebra 1534   permutation [ 5, 8, 6, 2, 3, 1, 4, 7 ]
vertex  6 -> Algebra 1534   permutation [ 6, 4, 5, 7, 1, 3, 8, 2 ]
vertex  7 -> Algebra 1535   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1535   permutation [ 6, 4, 5, 7, 1, 3, 8, 2 ]
-------------------------



==> anc/txt/E8_6.txt <==
Algebra   32

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 5 ], [ 3, 8 ], [ 4, 3 ], [ 5, 4 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ]

Relations
[ 5, 4, 3 ]
[ 3, 5, 4 ]
[ 4, 3, 5 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]

Cartan matrix
[1 1 1 0 1 0 1 1]
[0 1 1 0 1 0 1 1]
[0 0 1 0 1 0 1 1]
[0 0 1 1 0 0 0 1]
[0 0 0 1 1 0 1 0]
[0 0 0 1 1 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra   59   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  129   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  131   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra   59

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 5 ], [ 3, 8 ], [ 4, 3 ], [ 5, 4 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ]

Relations
[ 5, 4, 3 ]
[ 3, 5, 4 ]
[ 4, 3, 5 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 1 0 1 1]
[0 0 1 0 1 0 1 1]
[0 0 1 1 0 0 0 1]
[0 0 0 1 1 0 1 0]
[0 0 0 1 1 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra   32   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  163   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  205   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  207   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  129

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 7 ], [ 3, 8 ], [ 4, 5 ], [ 5, 3 ], [ 5, 6 ], [ 6, 4 ], [ 7, 5 ]

Relations
[ 7, 5, 3 ]
[ 5, 6, 4 ]
[ 3, 7, 5 ]
[ 6, 4, 5 ]
[ 4, 5, 6 ]
[ 5, 3, 7 ]

Cartan matrix
[1 1 1 0 0 0 1 1]
[0 1 1 0 0 0 1 1]
[0 0 1 0 0 0 1 1]
[0 0 1 1 1 0 0 1]
[0 0 1 0 1 1 0 1]
[0 0 0 1 0 1 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  205   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra   32   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  392   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  131

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 5 ], [ 4, 3 ], [ 5, 4 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 5, 4, 3 ]
[ 3, 5, 4 ]
[ 4, 3, 5 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]

Cartan matrix
[1 1 1 0 1 0 1 0]
[0 1 1 0 1 0 1 0]
[0 0 1 0 1 0 1 0]
[0 0 1 1 0 0 0 0]
[0 0 0 1 1 0 1 0]
[0 0 0 1 1 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 1 0 1 0 1 1]

Good mutations
vertex  1 -> Algebra  207   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  395   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  392   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra   32   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  144

Quiver
[ 1, 2 ], [ 2, 4 ], [ 3, 2 ], [ 3, 8 ], [ 4, 3 ], [ 4, 6 ], [ 5, 4 ], [ 6, 5 ], [ 6, 7 ], [ 8, 4 ]

Relations
[ 4, 3, 2 ]
[ 2, 4, 3 ]
[ 8, 4, 3 ]
[ 6, 5, 4 ]
[ 4, 6, 5 ]
[ 5, 4, 6 ]
[ 4, 3, 8 ]
[ 3, 2, 4 ] - [ 3, 8, 4 ]

Cartan matrix
[1 1 0 1 0 1 1 0]
[0 1 0 1 0 1 1 0]
[0 1 1 1 0 1 1 1]
[0 0 1 1 0 1 1 0]
[0 0 1 1 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 1 0 1 1 1]

Good mutations
vertex  1 -> Algebra  220   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  421   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  416   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  419   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  150

Quiver
[ 1, 2 ], [ 2, 4 ], [ 3, 2 ], [ 3, 8 ], [ 4, 3 ], [ 4, 5 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 4 ]

Relations
[ 4, 3, 2 ]
[ 2, 4, 3 ]
[ 8, 4, 3 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 4, 3, 8 ]
[ 3, 2, 4 ] - [ 3, 8, 4 ]

Cartan matrix
[1 1 0 1 1 0 1 0]
[0 1 0 1 1 0 1 0]
[0 1 1 1 1 0 1 1]
[0 0 1 1 1 0 1 0]
[0 0 0 0 1 0 1 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 0 1 1 0 1 1]

Good mutations
vertex  1 -> Algebra  226   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  431   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  426   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  163

Quiver
[ 1, 2 ], [ 3, 2 ], [ 3, 5 ], [ 3, 8 ], [ 4, 3 ], [ 5, 4 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ]

Relations
[ 5, 4, 3 ]
[ 3, 5, 4 ]
[ 4, 3, 5 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[0 1 1 0 1 0 1 1]
[0 1 1 1 0 0 0 1]
[0 0 0 1 1 0 1 0]
[0 0 0 1 1 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  239   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra   59   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  444   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  451   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  453   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  205

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 7 ], [ 3, 8 ], [ 4, 5 ], [ 5, 3 ], [ 5, 6 ], [ 6, 4 ], [ 7, 5 ]

Relations
[ 7, 5, 3 ]
[ 5, 6, 4 ]
[ 3, 7, 5 ]
[ 6, 4, 5 ]
[ 4, 5, 6 ]
[ 5, 3, 7 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 0 0 1 1]
[0 0 1 0 0 0 1 1]
[0 0 1 1 1 0 0 1]
[0 0 1 0 1 1 0 1]
[0 0 0 1 0 1 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  129   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  451   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra   59   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  549   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  207

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 5 ], [ 4, 3 ], [ 5, 4 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 5, 4, 3 ]
[ 3, 5, 4 ]
[ 4, 3, 5 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 1 0 1 0]
[0 0 1 0 1 0 1 0]
[0 0 1 1 0 0 0 0]
[0 0 0 1 1 0 1 0]
[0 0 0 1 1 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 1 0 1 0 1 1]

Good mutations
vertex  1 -> Algebra  131   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  453   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  552   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  549   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra   59   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  220

Quiver
[ 2, 1 ], [ 2, 4 ], [ 3, 2 ], [ 3, 8 ], [ 4, 3 ], [ 4, 6 ], [ 5, 4 ], [ 6, 5 ], [ 6, 7 ], [ 8, 4 ]

Relations
[ 4, 3, 2 ]
[ 2, 4, 3 ]
[ 8, 4, 3 ]
[ 6, 5, 4 ]
[ 4, 6, 5 ]
[ 5, 4, 6 ]
[ 4, 3, 8 ]
[ 3, 2, 4 ] - [ 3, 8, 4 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 0 1 0 1 1 0]
[1 1 1 1 0 1 1 1]
[0 0 1 1 0 1 1 0]
[0 0 1 1 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 1 0 1 1 1]

Good mutations
vertex  1 -> Algebra  144   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  578   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  573   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  576   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  226

Quiver
[ 2, 1 ], [ 2, 4 ], [ 3, 2 ], [ 3, 8 ], [ 4, 3 ], [ 4, 5 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 4 ]

Relations
[ 4, 3, 2 ]
[ 2, 4, 3 ]
[ 8, 4, 3 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 4, 3, 8 ]
[ 3, 2, 4 ] - [ 3, 8, 4 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 0 1 1 0 1 0]
[1 1 1 1 1 0 1 1]
[0 0 1 1 1 0 1 0]
[0 0 0 0 1 0 1 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 0 1 1 0 1 1]

Good mutations
vertex  1 -> Algebra  150   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  588   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  583   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  239

Quiver
[ 1, 2 ], [ 3, 1 ], [ 3, 5 ], [ 3, 8 ], [ 4, 3 ], [ 5, 4 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ]

Relations
[ 5, 4, 3 ]
[ 3, 5, 4 ]
[ 4, 3, 5 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[1 1 1 0 1 0 1 1]
[1 1 1 1 0 0 0 1]
[0 0 0 1 1 0 1 0]
[0 0 0 1 1 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  163   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  600   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  607   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  609   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  392

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 7 ], [ 4, 5 ], [ 5, 3 ], [ 5, 6 ], [ 6, 4 ], [ 7, 5 ], [ 8, 3 ]

Relations
[ 7, 5, 3 ]
[ 5, 6, 4 ]
[ 3, 7, 5 ]
[ 6, 4, 5 ]
[ 4, 5, 6 ]
[ 5, 3, 7 ]

Cartan matrix
[1 1 1 0 0 0 1 0]
[0 1 1 0 0 0 1 0]
[0 0 1 0 0 0 1 0]
[0 0 1 1 1 0 0 0]
[0 0 1 0 1 1 0 0]
[0 0 0 1 0 1 0 0]
[0 0 0 0 1 1 1 0]
[0 0 1 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra  549   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  669   permutation [ 8, 1, 2, 3, 5, 4, 6, 7 ]
vertex  5 -> Algebra  131   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  129   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  395

Quiver
[ 1, 2 ], [ 2, 5 ], [ 3, 2 ], [ 3, 4 ], [ 3, 8 ], [ 5, 3 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 5 ]

Relations
[ 5, 3, 2 ]
[ 2, 5, 3 ]
[ 8, 5, 3 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 5, 3, 8 ]
[ 3, 2, 5 ] - [ 3, 8, 5 ]

Cartan matrix
[1 1 0 0 1 0 1 0]
[0 1 0 0 1 0 1 0]
[0 1 1 1 1 0 1 1]
[0 0 0 1 0 0 0 0]
[0 0 1 1 1 0 1 0]
[0 0 1 1 1 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 1 0 1 1]

Good mutations
vertex  1 -> Algebra  552   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  131   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  431   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra  908   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  416

Quiver
[ 1, 2 ], [ 2, 4 ], [ 3, 2 ], [ 3, 8 ], [ 4, 3 ], [ 4, 7 ], [ 5, 6 ], [ 6, 4 ], [ 7, 6 ], [ 8, 4 ]

Relations
[ 4, 3, 2 ]
[ 2, 4, 3 ]
[ 8, 4, 3 ]
[ 7, 6, 4 ]
[ 4, 7, 6 ]
[ 6, 4, 7 ]
[ 4, 3, 8 ]
[ 3, 2, 4 ] - [ 3, 8, 4 ]

Cartan matrix
[1 1 0 1 0 0 1 0]
[0 1 0 1 0 0 1 0]
[0 1 1 1 0 0 1 1]
[0 0 1 1 0 0 1 0]
[0 0 1 1 1 1 0 0]
[0 0 1 1 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 0 1 0 0 1 1]

Good mutations
vertex  1 -> Algebra  573   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  932   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  426   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  6 -> Algebra  144   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  419

Quiver
[ 1, 2 ], [ 2, 4 ], [ 3, 2 ], [ 3, 8 ], [ 4, 3 ], [ 4, 6 ], [ 5, 4 ], [ 6, 5 ], [ 7, 6 ], [ 8, 4 ]

Relations
[ 4, 3, 2 ]
[ 2, 4, 3 ]
[ 8, 4, 3 ]
[ 6, 5, 4 ]
[ 4, 6, 5 ]
[ 5, 4, 6 ]
[ 4, 3, 8 ]
[ 3, 2, 4 ] - [ 3, 8, 4 ]

Cartan matrix
[1 1 0 1 0 1 0 0]
[0 1 0 1 0 1 0 0]
[0 1 1 1 0 1 0 1]
[0 0 1 1 0 1 0 0]
[0 0 1 1 1 0 0 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 1 0 1 0 1]

Good mutations
vertex  1 -> Algebra  576   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  934   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  444   permutation [ 1, 2, 4, 3, 6, 5, 7, 8 ]
vertex  7 -> Algebra  144   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  421

Quiver
[ 1, 2 ], [ 2, 6 ], [ 3, 4 ], [ 4, 2 ], [ 4, 5 ], [ 4, 8 ], [ 5, 3 ], [ 6, 4 ], [ 6, 7 ], [ 8, 6 ]

Relations
[ 6, 4, 2 ]
[ 4, 5, 3 ]
[ 2, 6, 4 ]
[ 5, 3, 4 ]
[ 8, 6, 4 ]
[ 3, 4, 5 ]
[ 6, 4, 8 ]
[ 4, 2, 6 ] - [ 4, 8, 6 ]

Cartan matrix
[1 1 0 0 0 1 1 0]
[0 1 0 0 0 1 1 0]
[0 1 1 1 0 1 1 1]
[0 1 0 1 1 1 1 1]
[0 0 1 0 1 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra  578   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  144   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  937   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  934   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  426

Quiver
[ 1, 2 ], [ 2, 4 ], [ 3, 2 ], [ 3, 8 ], [ 4, 3 ], [ 4, 7 ], [ 5, 4 ], [ 5, 6 ], [ 7, 5 ], [ 8, 4 ]

Relations
[ 4, 3, 2 ]
[ 2, 4, 3 ]
[ 8, 4, 3 ]
[ 7, 5, 4 ]
[ 4, 7, 5 ]
[ 5, 4, 7 ]
[ 4, 3, 8 ]
[ 3, 2, 4 ] - [ 3, 8, 4 ]

Cartan matrix
[1 1 0 1 0 0 1 0]
[0 1 0 1 0 0 1 0]
[0 1 1 1 0 0 1 1]
[0 0 1 1 0 0 1 0]
[0 0 1 1 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 1 0 0 1 1]

Good mutations
vertex  1 -> Algebra  583   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  663   permutation [ 8, 1, 2, 4, 3, 5, 6, 7 ]
vertex  5 -> Algebra  150   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  416   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
-------------------------

Algebra  431

Quiver
[ 1, 2 ], [ 2, 5 ], [ 3, 4 ], [ 4, 2 ], [ 4, 8 ], [ 5, 4 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 5 ]

Relations
[ 5, 4, 2 ]
[ 2, 5, 4 ]
[ 8, 5, 4 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 5, 4, 8 ]
[ 4, 2, 5 ] - [ 4, 8, 5 ]

Cartan matrix
[1 1 0 0 1 0 1 0]
[0 1 0 0 1 0 1 0]
[0 1 1 1 1 0 1 1]
[0 1 0 1 1 0 1 1]
[0 0 0 1 1 0 1 0]
[0 0 0 1 1 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 1 0 1 1]

Good mutations
vertex  1 -> Algebra  588   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  395   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  4 -> Algebra  150   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  946   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  444

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 4 ], [ 4, 2 ], [ 4, 8 ], [ 5, 3 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 3, 4, 2 ]
[ 2, 3, 4 ]
[ 8, 3, 4 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 3, 4, 8 ]
[ 4, 2, 3 ] - [ 4, 8, 3 ]

Cartan matrix
[1 1 1 0 0 0 0 0]
[0 1 1 0 0 0 0 0]
[0 0 1 1 0 0 0 0]
[0 1 1 1 0 0 0 1]
[0 0 1 1 1 0 1 0]
[0 0 1 1 1 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  600   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  163   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  419   permutation [ 1, 2, 4, 3, 6, 5, 7, 8 ]
-------------------------

Algebra  451

Quiver
[ 1, 2 ], [ 3, 2 ], [ 3, 7 ], [ 3, 8 ], [ 4, 5 ], [ 5, 3 ], [ 5, 6 ], [ 6, 4 ], [ 7, 5 ]

Relations
[ 7, 5, 3 ]
[ 5, 6, 4 ]
[ 3, 7, 5 ]
[ 6, 4, 5 ]
[ 4, 5, 6 ]
[ 5, 3, 7 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[0 1 1 0 0 0 1 1]
[0 1 1 1 1 0 0 1]
[0 1 1 0 1 1 0 1]
[0 0 0 1 0 1 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  607   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  205   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  934   permutation [ 1, 2, 4, 5, 6, 3, 7, 8 ]
vertex  5 -> Algebra  163   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  966   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  453

Quiver
[ 1, 2 ], [ 3, 2 ], [ 3, 5 ], [ 4, 3 ], [ 5, 4 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 5, 4, 3 ]
[ 3, 5, 4 ]
[ 4, 3, 5 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[0 1 1 0 1 0 1 0]
[0 1 1 1 0 0 0 0]
[0 0 0 1 1 0 1 0]
[0 0 0 1 1 1 0 0]
[0 0 0 0 0 1 1 0]
[0 1 1 0 1 0 1 1]

Good mutations
vertex  1 -> Algebra  609   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  207   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  966   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  163   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  549

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 7 ], [ 4, 5 ], [ 5, 3 ], [ 5, 6 ], [ 6, 4 ], [ 7, 5 ], [ 8, 3 ]

Relations
[ 7, 5, 3 ]
[ 5, 6, 4 ]
[ 3, 7, 5 ]
[ 6, 4, 5 ]
[ 4, 5, 6 ]
[ 5, 3, 7 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 0 0 1 0]
[0 0 1 0 0 0 1 0]
[0 0 1 1 1 0 0 0]
[0 0 1 0 1 1 0 0]
[0 0 0 1 0 1 0 0]
[0 0 0 0 1 1 1 0]
[0 0 1 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra  392   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  966   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  775   permutation [ 8, 2, 1, 3, 5, 4, 6, 7 ]
vertex  5 -> Algebra  207   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  205   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  552

Quiver
[ 2, 1 ], [ 2, 5 ], [ 3, 2 ], [ 3, 4 ], [ 3, 8 ], [ 5, 3 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 5 ]

Relations
[ 5, 3, 2 ]
[ 2, 5, 3 ]
[ 8, 5, 3 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 5, 3, 8 ]
[ 3, 2, 5 ] - [ 3, 8, 5 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 0 0 1 0 1 0]
[1 1 1 1 1 0 1 1]
[0 0 0 1 0 0 0 0]
[0 0 1 1 1 0 1 0]
[0 0 1 1 1 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 1 0 1 1]

Good mutations
vertex  1 -> Algebra  395   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  207   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  588   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1084   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  573

Quiver
[ 2, 1 ], [ 2, 4 ], [ 3, 2 ], [ 3, 8 ], [ 4, 3 ], [ 4, 7 ], [ 5, 6 ], [ 6, 4 ], [ 7, 6 ], [ 8, 4 ]

Relations
[ 4, 3, 2 ]
[ 2, 4, 3 ]
[ 8, 4, 3 ]
[ 7, 6, 4 ]
[ 4, 7, 6 ]
[ 6, 4, 7 ]
[ 4, 3, 8 ]
[ 3, 2, 4 ] - [ 3, 8, 4 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 0 1 0 0 1 0]
[1 1 1 1 0 0 1 1]
[0 0 1 1 0 0 1 0]
[0 0 1 1 1 1 0 0]
[0 0 1 1 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 0 1 0 0 1 1]

Good mutations
vertex  1 -> Algebra  416   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1110   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  583   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  6 -> Algebra  220   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  576

Quiver
[ 2, 1 ], [ 2, 4 ], [ 3, 2 ], [ 3, 8 ], [ 4, 3 ], [ 4, 6 ], [ 5, 4 ], [ 6, 5 ], [ 7, 6 ], [ 8, 4 ]

Relations
[ 4, 3, 2 ]
[ 2, 4, 3 ]
[ 8, 4, 3 ]
[ 6, 5, 4 ]
[ 4, 6, 5 ]
[ 5, 4, 6 ]
[ 4, 3, 8 ]
[ 3, 2, 4 ] - [ 3, 8, 4 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 0 1 0 1 0 0]
[1 1 1 1 0 1 0 1]
[0 0 1 1 0 1 0 0]
[0 0 1 1 1 0 0 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 1 0 1 0 1]

Good mutations
vertex  1 -> Algebra  419   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1112   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  600   permutation [ 2, 1, 4, 3, 6, 5, 7, 8 ]
vertex  7 -> Algebra  220   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  578

Quiver
[ 2, 1 ], [ 2, 6 ], [ 3, 4 ], [ 4, 2 ], [ 4, 5 ], [ 4, 8 ], [ 5, 3 ], [ 6, 4 ], [ 6, 7 ], [ 8, 6 ]

Relations
[ 6, 4, 2 ]
[ 4, 5, 3 ]
[ 2, 6, 4 ]
[ 5, 3, 4 ]
[ 8, 6, 4 ]
[ 3, 4, 5 ]
[ 6, 4, 8 ]
[ 4, 2, 6 ] - [ 4, 8, 6 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 0 0 0 1 1 0]
[1 1 1 1 0 1 1 1]
[1 1 0 1 1 1 1 1]
[0 0 1 0 1 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra  421   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  220   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra 1115   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1112   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  583

Quiver
[ 2, 1 ], [ 2, 4 ], [ 3, 2 ], [ 3, 8 ], [ 4, 3 ], [ 4, 7 ], [ 5, 4 ], [ 5, 6 ], [ 7, 5 ], [ 8, 4 ]

Relations
[ 4, 3, 2 ]
[ 2, 4, 3 ]
[ 8, 4, 3 ]
[ 7, 5, 4 ]
[ 4, 7, 5 ]
[ 5, 4, 7 ]
[ 4, 3, 8 ]
[ 3, 2, 4 ] - [ 3, 8, 4 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 0 1 0 0 1 0]
[1 1 1 1 0 0 1 1]
[0 0 1 1 0 0 1 0]
[0 0 1 1 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 1 0 0 1 1]

Good mutations
vertex  1 -> Algebra  426   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  769   permutation [ 8, 2, 1, 4, 3, 5, 6, 7 ]
vertex  5 -> Algebra  226   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  573   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
-------------------------

Algebra  588

Quiver
[ 2, 1 ], [ 2, 5 ], [ 3, 4 ], [ 4, 2 ], [ 4, 8 ], [ 5, 4 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 5 ]

Relations
[ 5, 4, 2 ]
[ 2, 5, 4 ]
[ 8, 5, 4 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 5, 4, 8 ]
[ 4, 2, 5 ] - [ 4, 8, 5 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 0 0 1 0 1 0]
[1 1 1 1 1 0 1 1]
[1 1 0 1 1 0 1 1]
[0 0 0 1 1 0 1 0]
[0 0 0 1 1 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 1 0 1 1]

Good mutations
vertex  1 -> Algebra  431   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  552   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  4 -> Algebra  226   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1123   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  600

Quiver
[ 1, 2 ], [ 1, 3 ], [ 3, 4 ], [ 4, 1 ], [ 4, 8 ], [ 5, 3 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 3, 4, 1 ]
[ 1, 3, 4 ]
[ 8, 3, 4 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 3, 4, 8 ]
[ 4, 1, 3 ] - [ 4, 8, 3 ]

Cartan matrix
[1 1 1 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[0 0 1 1 0 0 0 0]
[1 1 1 1 0 0 0 1]
[0 0 1 1 1 0 1 0]
[0 0 1 1 1 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  444   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  239   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  576   permutation [ 2, 1, 4, 3, 6, 5, 7, 8 ]
-------------------------

Algebra  607

Quiver
[ 1, 2 ], [ 3, 1 ], [ 3, 7 ], [ 3, 8 ], [ 4, 5 ], [ 5, 3 ], [ 5, 6 ], [ 6, 4 ], [ 7, 5 ]

Relations
[ 7, 5, 3 ]
[ 5, 6, 4 ]
[ 3, 7, 5 ]
[ 6, 4, 5 ]
[ 4, 5, 6 ]
[ 5, 3, 7 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[1 1 1 0 0 0 1 1]
[1 1 1 1 1 0 0 1]
[1 1 1 0 1 1 0 1]
[0 0 0 1 0 1 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  451   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1112   permutation [ 2, 1, 4, 5, 6, 3, 7, 8 ]
vertex  5 -> Algebra  239   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1139   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  609

Quiver
[ 1, 2 ], [ 3, 1 ], [ 3, 5 ], [ 4, 3 ], [ 5, 4 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 5, 4, 3 ]
[ 3, 5, 4 ]
[ 4, 3, 5 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[1 1 1 0 1 0 1 0]
[1 1 1 1 0 0 0 0]
[0 0 0 1 1 0 1 0]
[0 0 0 1 1 1 0 0]
[0 0 0 0 0 1 1 0]
[1 1 1 0 1 0 1 1]

Good mutations
vertex  2 -> Algebra  453   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1139   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  239   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  663

Quiver
[ 1, 8 ], [ 2, 3 ], [ 3, 8 ], [ 4, 1 ], [ 4, 3 ], [ 4, 6 ], [ 5, 4 ], [ 6, 5 ], [ 6, 7 ], [ 8, 4 ]

Relations
[ 8, 4, 1 ]
[ 8, 4, 3 ]
[ 1, 8, 4 ]
[ 3, 8, 4 ]
[ 6, 5, 4 ]
[ 4, 6, 5 ]
[ 5, 4, 6 ]
[ 4, 1, 8 ] - [ 4, 3, 8 ]

Cartan matrix
[1 0 0 0 0 0 0 1]
[0 1 1 0 0 0 0 1]
[0 0 1 0 0 0 0 1]
[1 0 1 1 0 1 1 1]
[1 0 1 1 1 0 0 1]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 1 0 1 1 1]

Good mutations
vertex  2 -> Algebra  769   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  426   permutation [ 2, 3, 5, 4, 6, 7, 8, 1 ]
vertex  6 -> Algebra  946   permutation [ 2, 3, 5, 6, 4, 7, 8, 1 ]
vertex  7 -> Algebra  932   permutation [ 2, 3, 5, 4, 7, 6, 8, 1 ]
-------------------------

Algebra  669

Quiver
[ 1, 8 ], [ 2, 3 ], [ 3, 8 ], [ 4, 1 ], [ 4, 3 ], [ 4, 5 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 4 ]

Relations
[ 8, 4, 1 ]
[ 8, 4, 3 ]
[ 1, 8, 4 ]
[ 3, 8, 4 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 4, 1, 8 ] - [ 4, 3, 8 ]

Cartan matrix
[1 0 0 0 0 0 0 1]
[0 1 1 0 0 0 0 1]
[0 0 1 0 0 0 0 1]
[1 0 1 1 1 0 1 1]
[0 0 0 0 1 0 1 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 0 1 1 0 1 1]

Good mutations
vertex  2 -> Algebra  775   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  392   permutation [ 2, 3, 4, 6, 5, 7, 8, 1 ]
vertex  5 -> Algebra  908   permutation [ 2, 3, 5, 6, 4, 7, 8, 1 ]
-------------------------

Algebra  769

Quiver
[ 1, 8 ], [ 2, 3 ], [ 2, 8 ], [ 4, 1 ], [ 4, 2 ], [ 4, 6 ], [ 5, 4 ], [ 6, 5 ], [ 6, 7 ], [ 8, 4 ]

Relations
[ 8, 4, 1 ]
[ 8, 4, 2 ]
[ 1, 8, 4 ]
[ 2, 8, 4 ]
[ 6, 5, 4 ]
[ 4, 6, 5 ]
[ 5, 4, 6 ]
[ 4, 1, 8 ] - [ 4, 2, 8 ]

Cartan matrix
[1 0 0 0 0 0 0 1]
[0 1 1 0 0 0 0 1]
[0 0 1 0 0 0 0 0]
[1 1 1 1 0 1 1 1]
[1 1 1 1 1 0 0 1]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 1 0 1 1 1]

Good mutations
vertex  3 -> Algebra  663   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  583   permutation [ 3, 2, 5, 4, 6, 7, 8, 1 ]
vertex  6 -> Algebra 1123   permutation [ 3, 2, 5, 6, 4, 7, 8, 1 ]
vertex  7 -> Algebra 1110   permutation [ 3, 2, 5, 4, 7, 6, 8, 1 ]
-------------------------

Algebra  775

Quiver
[ 1, 8 ], [ 2, 3 ], [ 2, 8 ], [ 4, 1 ], [ 4, 2 ], [ 4, 5 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 4 ]

Relations
[ 8, 4, 1 ]
[ 8, 4, 2 ]
[ 1, 8, 4 ]
[ 2, 8, 4 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 4, 1, 8 ] - [ 4, 2, 8 ]

Cartan matrix
[1 0 0 0 0 0 0 1]
[0 1 1 0 0 0 0 1]
[0 0 1 0 0 0 0 0]
[1 1 1 1 1 0 1 1]
[0 0 0 0 1 0 1 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 0 1 1 0 1 1]

Good mutations
vertex  3 -> Algebra  669   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  549   permutation [ 3, 2, 4, 6, 5, 7, 8, 1 ]
vertex  5 -> Algebra 1084   permutation [ 3, 2, 5, 6, 4, 7, 8, 1 ]
-------------------------

Algebra  908

Quiver
[ 1, 2 ], [ 2, 7 ], [ 3, 4 ], [ 3, 5 ], [ 5, 2 ], [ 5, 6 ], [ 5, 8 ], [ 6, 3 ], [ 7, 5 ], [ 8, 7 ]

Relations
[ 7, 5, 2 ]
[ 5, 6, 3 ]
[ 2, 7, 5 ]
[ 6, 3, 5 ]
[ 8, 7, 5 ]
[ 3, 5, 6 ]
[ 7, 5, 8 ]
[ 5, 2, 7 ] - [ 5, 8, 7 ]

Cartan matrix
[1 1 0 0 0 0 1 0]
[0 1 0 0 0 0 1 0]
[0 1 1 1 1 0 1 1]
[0 0 0 1 0 0 0 0]
[0 1 0 0 1 1 1 1]
[0 0 1 1 0 1 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra 1084   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  669   permutation [ 8, 1, 2, 5, 3, 4, 6, 7 ]
vertex  4 -> Algebra  946   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra  395   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  932

Quiver
[ 1, 2 ], [ 2, 7 ], [ 3, 4 ], [ 4, 2 ], [ 4, 6 ], [ 4, 8 ], [ 5, 6 ], [ 6, 3 ], [ 7, 4 ], [ 8, 7 ]

Relations
[ 7, 4, 2 ]
[ 4, 6, 3 ]
[ 2, 7, 4 ]
[ 6, 3, 4 ]
[ 8, 7, 4 ]
[ 3, 4, 6 ]
[ 7, 4, 8 ]
[ 4, 2, 7 ] - [ 4, 8, 7 ]

Cartan matrix
[1 1 0 0 0 0 1 0]
[0 1 0 0 0 0 1 0]
[0 1 1 1 0 0 1 1]
[0 1 0 1 0 1 1 1]
[0 0 1 0 1 1 0 0]
[0 0 1 0 0 1 0 0]
[0 0 0 1 0 1 1 0]
[0 0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra 1110   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  416   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  663   permutation [ 8, 1, 2, 4, 3, 6, 5, 7 ]
vertex  6 -> Algebra  937   permutation [ 1, 2, 3, 6, 5, 4, 7, 8 ]
-------------------------

Algebra  934

Quiver
[ 1, 2 ], [ 2, 6 ], [ 3, 4 ], [ 4, 2 ], [ 4, 5 ], [ 4, 8 ], [ 5, 3 ], [ 6, 4 ], [ 7, 6 ], [ 8, 6 ]

Relations
[ 6, 4, 2 ]
[ 4, 5, 3 ]
[ 2, 6, 4 ]
[ 5, 3, 4 ]
[ 8, 6, 4 ]
[ 3, 4, 5 ]
[ 6, 4, 8 ]
[ 4, 2, 6 ] - [ 4, 8, 6 ]

Cartan matrix
[1 1 0 0 0 1 0 0]
[0 1 0 0 0 1 0 0]
[0 1 1 1 0 1 0 1]
[0 1 0 1 1 1 0 1]
[0 0 1 0 1 0 0 0]
[0 0 0 1 1 1 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 1 0 1]

Good mutations
vertex  1 -> Algebra 1112   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  419   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  451   permutation [ 1, 2, 6, 3, 4, 5, 7, 8 ]
vertex  7 -> Algebra  421   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  937

Quiver
[ 1, 2 ], [ 2, 7 ], [ 3, 4 ], [ 4, 5 ], [ 4, 6 ], [ 5, 3 ], [ 6, 2 ], [ 6, 8 ], [ 7, 6 ], [ 8, 7 ]

Relations
[ 7, 6, 2 ]
[ 4, 5, 3 ]
[ 5, 3, 4 ]
[ 3, 4, 5 ]
[ 2, 7, 6 ]
[ 8, 7, 6 ]
[ 7, 6, 8 ]
[ 6, 2, 7 ] - [ 6, 8, 7 ]

Cartan matrix
[1 1 0 0 0 0 1 0]
[0 1 0 0 0 0 1 0]
[0 1 1 1 0 1 1 1]
[0 1 0 1 1 1 1 1]
[0 0 1 0 1 0 0 0]
[0 1 0 0 0 1 1 1]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra 1115   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  932   permutation [ 1, 2, 3, 6, 5, 4, 7, 8 ]
vertex  6 -> Algebra  421   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  946

Quiver
[ 1, 2 ], [ 2, 7 ], [ 3, 4 ], [ 4, 5 ], [ 5, 2 ], [ 5, 6 ], [ 5, 8 ], [ 6, 4 ], [ 7, 5 ], [ 8, 7 ]

Relations
[ 7, 5, 2 ]
[ 5, 6, 4 ]
[ 2, 7, 5 ]
[ 6, 4, 5 ]
[ 8, 7, 5 ]
[ 4, 5, 6 ]
[ 7, 5, 8 ]
[ 5, 2, 7 ] - [ 5, 8, 7 ]

Cartan matrix
[1 1 0 0 0 0 1 0]
[0 1 0 0 0 0 1 0]
[0 1 1 1 1 0 1 1]
[0 1 0 1 1 0 1 1]
[0 1 0 0 1 1 1 1]
[0 0 0 1 0 1 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra 1123   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  908   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  4 -> Algebra  663   permutation [ 8, 1, 2, 5, 3, 4, 6, 7 ]
vertex  5 -> Algebra  431   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  966

Quiver
[ 1, 2 ], [ 3, 2 ], [ 3, 7 ], [ 4, 5 ], [ 5, 3 ], [ 5, 6 ], [ 6, 4 ], [ 7, 5 ], [ 8, 3 ]

Relations
[ 7, 5, 3 ]
[ 5, 6, 4 ]
[ 3, 7, 5 ]
[ 6, 4, 5 ]
[ 4, 5, 6 ]
[ 5, 3, 7 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[0 1 1 0 0 0 1 0]
[0 1 1 1 1 0 0 0]
[0 1 1 0 1 1 0 0]
[0 0 0 1 0 1 0 0]
[0 0 0 0 1 1 1 0]
[0 1 1 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra 1139   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  549   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  453   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  451   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1084

Quiver
[ 2, 1 ], [ 2, 7 ], [ 3, 4 ], [ 3, 5 ], [ 5, 2 ], [ 5, 6 ], [ 5, 8 ], [ 6, 3 ], [ 7, 5 ], [ 8, 7 ]

Relations
[ 7, 5, 2 ]
[ 5, 6, 3 ]
[ 2, 7, 5 ]
[ 6, 3, 5 ]
[ 8, 7, 5 ]
[ 3, 5, 6 ]
[ 7, 5, 8 ]
[ 5, 2, 7 ] - [ 5, 8, 7 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 0 0 0 0 1 0]
[1 1 1 1 1 0 1 1]
[0 0 0 1 0 0 0 0]
[1 1 0 0 1 1 1 1]
[0 0 1 1 0 1 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra  908   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  775   permutation [ 8, 2, 1, 5, 3, 4, 6, 7 ]
vertex  4 -> Algebra 1123   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra  552   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1110

Quiver
[ 2, 1 ], [ 2, 7 ], [ 3, 4 ], [ 4, 2 ], [ 4, 6 ], [ 4, 8 ], [ 5, 6 ], [ 6, 3 ], [ 7, 4 ], [ 8, 7 ]

Relations
[ 7, 4, 2 ]
[ 4, 6, 3 ]
[ 2, 7, 4 ]
[ 6, 3, 4 ]
[ 8, 7, 4 ]
[ 3, 4, 6 ]
[ 7, 4, 8 ]
[ 4, 2, 7 ] - [ 4, 8, 7 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 0 0 0 0 1 0]
[1 1 1 1 0 0 1 1]
[1 1 0 1 0 1 1 1]
[0 0 1 0 1 1 0 0]
[0 0 1 0 0 1 0 0]
[0 0 0 1 0 1 1 0]
[0 0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra  932   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  573   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  769   permutation [ 8, 2, 1, 4, 3, 6, 5, 7 ]
vertex  6 -> Algebra 1115   permutation [ 1, 2, 3, 6, 5, 4, 7, 8 ]
-------------------------

Algebra 1112

Quiver
[ 2, 1 ], [ 2, 6 ], [ 3, 4 ], [ 4, 2 ], [ 4, 5 ], [ 4, 8 ], [ 5, 3 ], [ 6, 4 ], [ 7, 6 ], [ 8, 6 ]

Relations
[ 6, 4, 2 ]
[ 4, 5, 3 ]
[ 2, 6, 4 ]
[ 5, 3, 4 ]
[ 8, 6, 4 ]
[ 3, 4, 5 ]
[ 6, 4, 8 ]
[ 4, 2, 6 ] - [ 4, 8, 6 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 0 0 0 1 0 0]
[1 1 1 1 0 1 0 1]
[1 1 0 1 1 1 0 1]
[0 0 1 0 1 0 0 0]
[0 0 0 1 1 1 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 1 0 1]

Good mutations
vertex  1 -> Algebra  934   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  576   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  607   permutation [ 2, 1, 6, 3, 4, 5, 7, 8 ]
vertex  7 -> Algebra  578   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1115

Quiver
[ 2, 1 ], [ 2, 7 ], [ 3, 4 ], [ 4, 5 ], [ 4, 6 ], [ 5, 3 ], [ 6, 2 ], [ 6, 8 ], [ 7, 6 ], [ 8, 7 ]

Relations
[ 7, 6, 2 ]
[ 4, 5, 3 ]
[ 5, 3, 4 ]
[ 3, 4, 5 ]
[ 2, 7, 6 ]
[ 8, 7, 6 ]
[ 7, 6, 8 ]
[ 6, 2, 7 ] - [ 6, 8, 7 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 0 0 0 0 1 0]
[1 1 1 1 0 1 1 1]
[1 1 0 1 1 1 1 1]
[0 0 1 0 1 0 0 0]
[1 1 0 0 0 1 1 1]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra  937   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1110   permutation [ 1, 2, 3, 6, 5, 4, 7, 8 ]
vertex  6 -> Algebra  578   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1123

Quiver
[ 2, 1 ], [ 2, 7 ], [ 3, 4 ], [ 4, 5 ], [ 5, 2 ], [ 5, 6 ], [ 5, 8 ], [ 6, 4 ], [ 7, 5 ], [ 8, 7 ]

Relations
[ 7, 5, 2 ]
[ 5, 6, 4 ]
[ 2, 7, 5 ]
[ 6, 4, 5 ]
[ 8, 7, 5 ]
[ 4, 5, 6 ]
[ 7, 5, 8 ]
[ 5, 2, 7 ] - [ 5, 8, 7 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 0 0 0 0 1 0]
[1 1 1 1 1 0 1 1]
[1 1 0 1 1 0 1 1]
[1 1 0 0 1 1 1 1]
[0 0 0 1 0 1 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra  946   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1084   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  4 -> Algebra  769   permutation [ 8, 2, 1, 5, 3, 4, 6, 7 ]
vertex  5 -> Algebra  588   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1139

Quiver
[ 1, 2 ], [ 3, 1 ], [ 3, 7 ], [ 4, 5 ], [ 5, 3 ], [ 5, 6 ], [ 6, 4 ], [ 7, 5 ], [ 8, 3 ]

Relations
[ 7, 5, 3 ]
[ 5, 6, 4 ]
[ 3, 7, 5 ]
[ 6, 4, 5 ]
[ 4, 5, 6 ]
[ 5, 3, 7 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[1 1 1 0 0 0 1 0]
[1 1 1 1 1 0 0 0]
[1 1 1 0 1 1 0 0]
[0 0 0 1 0 1 0 0]
[0 0 0 0 1 1 1 0]
[1 1 1 0 0 0 1 1]

Good mutations
vertex  2 -> Algebra  966   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  609   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  607   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------



==> anc/txt/E8_7.txt <==
Algebra   84

Quiver
[ 1, 5 ], [ 1, 8 ], [ 2, 3 ], [ 3, 1 ], [ 3, 4 ], [ 4, 2 ], [ 4, 8 ], [ 5, 3 ], [ 5, 6 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 5, 3, 1 ]
[ 8, 3, 1 ]
[ 3, 4, 2 ]
[ 2, 3, 4 ]
[ 8, 3, 4 ]
[ 3, 1, 5 ]
[ 1, 5, 3 ] - [ 1, 8, 3 ]
[ 4, 2, 3 ] - [ 4, 8, 3 ]
[ 3, 1, 8 ] - [ 3, 4, 8 ]

Cartan matrix
[1 0 1 0 1 1 1 1]
[1 1 1 0 0 0 0 0]
[1 0 1 1 0 0 0 1]
[0 1 1 1 0 0 0 1]
[0 0 1 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  120   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  273   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  275   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  276   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  106

Quiver
[ 1, 2 ], [ 2, 6 ], [ 2, 8 ], [ 3, 4 ], [ 4, 5 ], [ 5, 2 ], [ 6, 5 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 6, 5, 2 ]
[ 8, 3, 4, 5, 2 ]
[ 4, 5, 2, 8, 3 ]
[ 5, 2, 8, 3, 4 ]
[ 5, 2, 6 ]
[ 3, 4, 5, 2, 8 ]
[ 2, 6, 5 ] - [ 2, 8, 3, 4, 5 ]

Cartan matrix
[1 1 1 1 1 1 1 1]
[0 1 1 1 1 1 1 1]
[0 1 1 1 1 0 0 0]
[0 1 0 1 1 0 0 1]
[0 1 1 0 1 0 0 1]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 1 1 1 0 0 1]

Good mutations
vertex  1 -> Algebra  182   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  333   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  110   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  7 -> Algebra  335   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  336   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  110

Quiver
[ 1, 2 ], [ 2, 6 ], [ 2, 8 ], [ 3, 4 ], [ 4, 2 ], [ 4, 5 ], [ 5, 3 ], [ 6, 4 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 6, 4, 2 ]
[ 8, 3, 4, 2 ]
[ 5, 3, 4 ]
[ 3, 4, 5 ]
[ 4, 2, 6 ]
[ 3, 4, 2, 8 ]
[ 4, 2, 8, 3 ] - [ 4, 5, 3 ]
[ 2, 6, 4 ] - [ 2, 8, 3, 4 ]

Cartan matrix
[1 1 1 1 0 1 1 1]
[0 1 1 1 0 1 1 1]
[0 1 1 1 0 0 0 0]
[0 1 1 1 1 0 0 1]
[0 0 1 0 1 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 1 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra  186   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  344   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  106   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  345   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  346   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  120

Quiver
[ 1, 5 ], [ 1, 8 ], [ 2, 1 ], [ 2, 3 ], [ 3, 4 ], [ 4, 8 ], [ 5, 2 ], [ 5, 6 ], [ 6, 7 ], [ 8, 2 ]

Relations
[ 5, 2, 1 ]
[ 8, 2, 1 ]
[ 3, 4, 8, 2 ]
[ 4, 8, 2, 3 ]
[ 8, 2, 3, 4 ]
[ 2, 1, 5 ]
[ 1, 5, 2 ] - [ 1, 8, 2 ]
[ 2, 1, 8 ] - [ 2, 3, 4, 8 ]

Cartan matrix
[1 1 1 0 1 1 1 1]
[1 1 1 1 0 0 0 1]
[0 0 1 1 0 0 0 1]
[0 1 0 1 0 0 0 1]
[0 1 1 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  365   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra   84   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  366   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  368   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  369   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  182

Quiver
[ 2, 1 ], [ 2, 6 ], [ 2, 8 ], [ 3, 4 ], [ 4, 5 ], [ 5, 2 ], [ 6, 5 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 6, 5, 2 ]
[ 8, 3, 4, 5, 2 ]
[ 4, 5, 2, 8, 3 ]
[ 5, 2, 8, 3, 4 ]
[ 5, 2, 6 ]
[ 3, 4, 5, 2, 8 ]
[ 2, 6, 5 ] - [ 2, 8, 3, 4, 5 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 1 1 1 1 1]
[1 1 1 1 1 0 0 0]
[1 1 0 1 1 0 0 1]
[1 1 1 0 1 0 0 1]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 1 1 1 0 0 1]

Good mutations
vertex  1 -> Algebra  106   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  492   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  186   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  7 -> Algebra  494   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  495   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  186

Quiver
[ 2, 1 ], [ 2, 6 ], [ 2, 8 ], [ 3, 4 ], [ 4, 2 ], [ 4, 5 ], [ 5, 3 ], [ 6, 4 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 6, 4, 2 ]
[ 8, 3, 4, 2 ]
[ 5, 3, 4 ]
[ 3, 4, 5 ]
[ 4, 2, 6 ]
[ 3, 4, 2, 8 ]
[ 4, 2, 8, 3 ] - [ 4, 5, 3 ]
[ 2, 6, 4 ] - [ 2, 8, 3, 4 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 1 0 1 1 1]
[1 1 1 1 0 0 0 0]
[1 1 1 1 1 0 0 1]
[0 0 1 0 1 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 1 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra  110   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  503   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  182   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  504   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  505   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  258

Quiver
[ 1, 6 ], [ 1, 8 ], [ 2, 3 ], [ 3, 4 ], [ 4, 5 ], [ 5, 1 ], [ 6, 5 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 6, 5, 1 ]
[ 8, 3, 4, 5, 1 ]
[ 4, 5, 1, 8, 3 ]
[ 5, 1, 8, 3, 4 ]
[ 5, 1, 6 ]
[ 3, 4, 5, 1, 8 ]
[ 1, 6, 5 ] - [ 1, 8, 3, 4, 5 ]

Cartan matrix
[1 0 1 1 1 1 1 1]
[1 1 1 1 1 0 0 0]
[1 0 1 1 1 0 0 0]
[1 0 0 1 1 0 0 1]
[1 0 1 0 1 0 0 1]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 1 1 1 0 0 1]

Good mutations
vertex  2 -> Algebra  314   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  273   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  4 -> Algebra  262   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  7 -> Algebra  649   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  354   permutation [ 2, 3, 5, 1, 6, 7, 8, 4 ]
-------------------------

Algebra  262

Quiver
[ 1, 6 ], [ 1, 8 ], [ 2, 3 ], [ 3, 4 ], [ 4, 1 ], [ 4, 5 ], [ 5, 3 ], [ 6, 4 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 6, 4, 1 ]
[ 8, 3, 4, 1 ]
[ 5, 3, 4 ]
[ 3, 4, 5 ]
[ 4, 1, 6 ]
[ 3, 4, 1, 8 ]
[ 4, 1, 8, 3 ] - [ 4, 5, 3 ]
[ 1, 6, 4 ] - [ 1, 8, 3, 4 ]

Cartan matrix
[1 0 1 1 0 1 1 1]
[1 1 1 1 0 0 0 0]
[1 0 1 1 0 0 0 0]
[1 0 1 1 1 0 0 1]
[0 0 1 0 1 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 1 1 0 0 0 1]

Good mutations
vertex  2 -> Algebra  318   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  287   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra  258   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  655   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  656   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  273

Quiver
[ 1, 6 ], [ 1, 8 ], [ 2, 3 ], [ 3, 4 ], [ 3, 5 ], [ 4, 2 ], [ 4, 8 ], [ 5, 1 ], [ 6, 5 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 6, 5, 1 ]
[ 8, 3, 5, 1 ]
[ 3, 4, 2 ]
[ 5, 1, 8, 3 ]
[ 2, 3, 4 ]
[ 8, 3, 4 ]
[ 5, 1, 6 ]
[ 4, 2, 3 ] - [ 4, 8, 3 ]
[ 1, 6, 5 ] - [ 1, 8, 3, 5 ]
[ 3, 4, 8 ] - [ 3, 5, 1, 8 ]

Cartan matrix
[1 0 1 0 1 1 1 1]
[1 1 1 0 1 0 0 0]
[1 0 1 1 1 0 0 1]
[0 1 1 1 1 0 0 1]
[1 0 0 0 1 0 0 1]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 1 0 1 0 0 1]

Good mutations
vertex  2 -> Algebra  366   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  277   permutation [ 1, 2, 5, 4, 3, 6, 7, 8 ]
vertex  4 -> Algebra  258   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra   84   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  679   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  680   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  275

Quiver
[ 1, 5 ], [ 1, 8 ], [ 2, 3 ], [ 3, 1 ], [ 3, 4 ], [ 4, 2 ], [ 4, 8 ], [ 5, 3 ], [ 5, 6 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 5, 3, 1 ]
[ 8, 3, 1 ]
[ 3, 4, 2 ]
[ 2, 3, 4 ]
[ 8, 3, 4 ]
[ 3, 1, 5 ]
[ 1, 5, 3 ] - [ 1, 8, 3 ]
[ 4, 2, 3 ] - [ 4, 8, 3 ]
[ 3, 1, 8 ] - [ 3, 4, 8 ]

Cartan matrix
[1 0 1 0 1 1 0 1]
[1 1 1 0 0 0 0 0]
[1 0 1 1 0 0 0 1]
[0 1 1 1 0 0 0 1]
[0 0 1 1 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  368   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  679   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  684   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra   84   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  685   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  276

Quiver
[ 1, 5 ], [ 2, 3 ], [ 3, 8 ], [ 4, 2 ], [ 5, 3 ], [ 5, 6 ], [ 6, 7 ], [ 8, 1 ], [ 8, 4 ]

Relations
[ 5, 3, 8, 1 ]
[ 3, 8, 4, 2 ]
[ 2, 3, 8, 4 ]
[ 3, 8, 1, 5 ]
[ 1, 5, 3, 8 ]
[ 4, 2, 3, 8 ]
[ 8, 1, 5, 3 ] - [ 8, 4, 2, 3 ]

Cartan matrix
[1 0 1 0 1 1 1 0]
[1 1 1 0 0 0 0 1]
[1 0 1 1 0 0 0 1]
[0 1 1 1 0 0 0 0]
[0 0 1 1 1 1 1 1]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 1 1 1 1 1 1]

Good mutations
vertex  1 -> Algebra  686   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  369   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  286   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
vertex  4 -> Algebra  653   permutation [ 1, 2, 8, 3, 5, 6, 7, 4 ]
vertex  5 -> Algebra  680   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  685   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra   84   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  277

Quiver
[ 1, 6 ], [ 1, 8 ], [ 2, 3 ], [ 3, 1 ], [ 3, 5 ], [ 4, 5 ], [ 5, 2 ], [ 5, 8 ], [ 6, 3 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 6, 3, 1 ]
[ 8, 3, 1 ]
[ 3, 5, 2 ]
[ 2, 3, 5 ]
[ 8, 3, 5 ]
[ 3, 1, 6 ]
[ 1, 6, 3 ] - [ 1, 8, 3 ]
[ 5, 2, 3 ] - [ 5, 8, 3 ]
[ 3, 1, 8 ] - [ 3, 5, 8 ]

Cartan matrix
[1 0 1 0 0 1 1 1]
[1 1 1 0 0 0 0 0]
[1 0 1 0 1 0 0 1]
[0 1 1 1 1 0 0 1]
[0 1 1 0 1 0 0 1]
[0 0 1 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  380   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  287   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  5 -> Algebra  273   permutation [ 1, 2, 5, 4, 3, 6, 7, 8 ]
vertex  6 -> Algebra  688   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  689   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  690   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  286

Quiver
[ 1, 5 ], [ 2, 3 ], [ 3, 1 ], [ 3, 4 ], [ 3, 8 ], [ 4, 2 ], [ 5, 3 ], [ 5, 6 ], [ 6, 7 ], [ 8, 2 ], [ 8, 5 ]

Relations
[ 5, 3, 1 ]
[ 1, 5, 3 ]
[ 4, 2, 3 ]
[ 2, 3, 4 ]
[ 2, 3, 8 ]
[ 5, 3, 8 ]
[ 3, 4, 2 ] - [ 3, 8, 2 ]
[ 8, 2, 3 ] - [ 8, 5, 3 ]
[ 3, 1, 5 ] - [ 3, 8, 5 ]

Cartan matrix
[1 0 0 0 1 1 1 0]
[1 1 1 0 0 0 0 0]
[1 1 1 1 1 1 1 1]
[0 1 0 1 0 0 0 0]
[0 0 1 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 1 0 1 1 1 1]

Good mutations
vertex  1 -> Algebra  704   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  307   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra  705   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  703   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  276   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
-------------------------

Algebra  287

Quiver
[ 1, 6 ], [ 1, 8 ], [ 2, 3 ], [ 3, 1 ], [ 3, 4 ], [ 4, 2 ], [ 4, 5 ], [ 4, 8 ], [ 6, 3 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 6, 3, 1 ]
[ 8, 3, 1 ]
[ 3, 4, 2 ]
[ 2, 3, 4 ]
[ 8, 3, 4 ]
[ 3, 1, 6 ]
[ 1, 6, 3 ] - [ 1, 8, 3 ]
[ 4, 2, 3 ] - [ 4, 8, 3 ]
[ 3, 1, 8 ] - [ 3, 4, 8 ]

Cartan matrix
[1 0 1 0 0 1 1 1]
[1 1 1 0 0 0 0 0]
[1 0 1 1 1 0 0 1]
[0 1 1 1 1 0 0 1]
[0 0 0 0 1 0 0 0]
[0 0 1 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  401   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  262   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra  277   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  707   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  708   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  709   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  307

Quiver
[ 1, 5 ], [ 2, 3 ], [ 3, 4 ], [ 4, 1 ], [ 4, 8 ], [ 5, 4 ], [ 5, 6 ], [ 6, 7 ], [ 8, 2 ], [ 8, 5 ]

Relations
[ 5, 4, 1 ]
[ 3, 4, 8, 2 ]
[ 4, 8, 2, 3 ]
[ 1, 5, 4 ]
[ 2, 3, 4, 8 ]
[ 5, 4, 8 ]
[ 8, 2, 3, 4 ] - [ 8, 5, 4 ]
[ 4, 1, 5 ] - [ 4, 8, 5 ]

Cartan matrix
[1 0 0 0 1 1 1 0]
[1 1 1 1 0 0 0 0]
[1 0 1 1 1 1 1 1]
[1 1 0 1 1 1 1 1]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 1 1 1 1 1 1]

Good mutations
vertex  1 -> Algebra  737   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  286   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  7 -> Algebra  735   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  653   permutation [ 1, 2, 4, 8, 5, 6, 7, 3 ]
-------------------------

Algebra  314

Quiver
[ 1, 6 ], [ 1, 8 ], [ 2, 3 ], [ 2, 4 ], [ 4, 5 ], [ 5, 1 ], [ 6, 5 ], [ 6, 7 ], [ 8, 2 ]

Relations
[ 6, 5, 1 ]
[ 8, 2, 4, 5, 1 ]
[ 4, 5, 1, 8, 2 ]
[ 5, 1, 8, 2, 4 ]
[ 5, 1, 6 ]
[ 2, 4, 5, 1, 8 ]
[ 1, 6, 5 ] - [ 1, 8, 2, 4, 5 ]

Cartan matrix
[1 1 1 1 1 1 1 1]
[1 1 1 1 1 0 0 0]
[0 0 1 0 0 0 0 0]
[1 0 0 1 1 0 0 1]
[1 1 1 0 1 0 0 1]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 1 1 1 0 0 1]

Good mutations
vertex  2 -> Algebra  329   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  3 -> Algebra  258   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  318   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  7 -> Algebra  755   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  513   permutation [ 3, 2, 5, 1, 6, 7, 8, 4 ]
-------------------------

Algebra  318

Quiver
[ 1, 6 ], [ 1, 8 ], [ 2, 3 ], [ 2, 4 ], [ 4, 1 ], [ 4, 5 ], [ 5, 2 ], [ 6, 4 ], [ 6, 7 ], [ 8, 2 ]

Relations
[ 6, 4, 1 ]
[ 8, 2, 4, 1 ]
[ 5, 2, 4 ]
[ 2, 4, 5 ]
[ 4, 1, 6 ]
[ 2, 4, 1, 8 ]
[ 4, 1, 8, 2 ] - [ 4, 5, 2 ]
[ 1, 6, 4 ] - [ 1, 8, 2, 4 ]

Cartan matrix
[1 1 1 1 0 1 1 1]
[1 1 1 1 0 0 0 0]
[0 0 1 0 0 0 0 0]
[1 1 1 1 1 0 0 1]
[0 1 1 0 1 0 0 0]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 1 1 0 0 0 1]

Good mutations
vertex  2 -> Algebra  344   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  3 -> Algebra  262   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  314   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  761   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  762   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  329

Quiver
[ 1, 6 ], [ 1, 8 ], [ 2, 4 ], [ 2, 5 ], [ 3, 4 ], [ 4, 8 ], [ 5, 1 ], [ 6, 5 ], [ 6, 7 ], [ 8, 2 ], [ 8, 3 ]

Relations
[ 6, 5, 1 ]
[ 8, 2, 5, 1 ]
[ 4, 8, 2 ]
[ 5, 1, 8, 2 ]
[ 4, 8, 3 ]
[ 5, 1, 6 ]
[ 3, 4, 8 ]
[ 8, 2, 4 ] - [ 8, 3, 4 ]
[ 1, 6, 5 ] - [ 1, 8, 2, 5 ]
[ 2, 4, 8 ] - [ 2, 5, 1, 8 ]

Cartan matrix
[1 1 1 1 1 1 1 1]
[1 1 0 1 1 0 0 1]
[0 0 1 1 0 0 0 0]
[0 0 0 1 0 0 0 1]
[1 0 1 0 1 0 0 1]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 1 1 1 0 0 1]

Good mutations
vertex  1 -> Algebra  783   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  333   permutation [ 1, 5, 3, 4, 2, 6, 7, 8 ]
vertex  3 -> Algebra  366   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  4 -> Algebra  314   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  7 -> Algebra  785   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  715   permutation [ 3, 5, 1, 6, 7, 8, 4, 2 ]
-------------------------

Algebra  333

Quiver
[ 1, 6 ], [ 1, 8 ], [ 2, 1 ], [ 2, 5 ], [ 3, 4 ], [ 4, 5 ], [ 5, 8 ], [ 6, 2 ], [ 6, 7 ], [ 8, 2 ], [ 8, 3 ]

Relations
[ 6, 2, 1 ]
[ 8, 2, 1 ]
[ 5, 8, 2 ]
[ 4, 5, 8, 3 ]
[ 5, 8, 3, 4 ]
[ 2, 1, 6 ]
[ 3, 4, 5, 8 ]
[ 1, 6, 2 ] - [ 1, 8, 2 ]
[ 8, 2, 5 ] - [ 8, 3, 4, 5 ]
[ 2, 1, 8 ] - [ 2, 5, 8 ]

Cartan matrix
[1 1 1 1 1 1 1 1]
[1 1 1 0 1 0 0 1]
[0 0 1 1 1 0 0 0]
[0 0 0 1 1 0 0 1]
[0 0 1 0 1 0 0 1]
[0 1 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 1 1 1 0 0 1]

Good mutations
vertex  1 -> Algebra  792   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  106   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  370   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  4 -> Algebra  344   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  5 -> Algebra  329   permutation [ 1, 5, 3, 4, 2, 6, 7, 8 ]
vertex  7 -> Algebra  794   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  795   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  335

Quiver
[ 1, 2 ], [ 2, 6 ], [ 2, 8 ], [ 3, 4 ], [ 4, 5 ], [ 5, 2 ], [ 6, 5 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 6, 5, 2 ]
[ 8, 3, 4, 5, 2 ]
[ 4, 5, 2, 8, 3 ]
[ 5, 2, 8, 3, 4 ]
[ 5, 2, 6 ]
[ 3, 4, 5, 2, 8 ]
[ 2, 6, 5 ] - [ 2, 8, 3, 4, 5 ]

Cartan matrix
[1 1 1 1 1 1 0 1]
[0 1 1 1 1 1 0 1]
[0 1 1 1 1 0 0 0]
[0 1 0 1 1 0 0 1]
[0 1 1 0 1 0 0 1]
[0 0 0 0 1 1 0 0]
[0 0 0 0 1 1 1 0]
[0 0 1 1 1 0 0 1]

Good mutations
vertex  1 -> Algebra  494   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  794   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  346   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  7 -> Algebra  106   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  800   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  336

Quiver
[ 1, 2 ], [ 2, 3 ], [ 2, 6 ], [ 3, 4 ], [ 3, 8 ], [ 4, 5 ], [ 5, 2 ], [ 6, 5 ], [ 6, 7 ], [ 8, 2 ]

Relations
[ 6, 5, 2 ]
[ 4, 5, 2, 3 ]
[ 8, 2, 3 ]
[ 5, 2, 3, 4 ]
[ 5, 2, 6 ]
[ 2, 3, 8 ]
[ 3, 4, 5, 2 ] - [ 3, 8, 2 ]
[ 2, 3, 4, 5 ] - [ 2, 6, 5 ]

Cartan matrix
[1 1 1 1 1 1 1 0]
[0 1 1 1 1 1 1 0]
[0 1 1 1 1 0 0 1]
[0 1 0 1 1 0 0 0]
[0 1 1 0 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 0 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra  495   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  801   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  800   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  106   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  344

Quiver
[ 1, 6 ], [ 1, 8 ], [ 2, 1 ], [ 2, 4 ], [ 3, 4 ], [ 4, 5 ], [ 4, 8 ], [ 5, 3 ], [ 6, 2 ], [ 6, 7 ], [ 8, 2 ], [ 8, 3 ]

Relations
[ 6, 2, 1 ]
[ 8, 2, 1 ]
[ 4, 8, 2 ]
[ 5, 3, 4 ]
[ 3, 4, 5 ]
[ 2, 1, 6 ]
[ 3, 4, 8 ]
[ 1, 6, 2 ] - [ 1, 8, 2 ]
[ 4, 5, 3 ] - [ 4, 8, 3 ]
[ 8, 2, 4 ] - [ 8, 3, 4 ]
[ 2, 1, 8 ] - [ 2, 4, 8 ]

Cartan matrix
[1 1 1 1 0 1 1 1]
[1 1 1 1 1 0 0 1]
[0 0 1 1 0 0 0 0]
[0 0 1 1 1 0 0 1]
[0 0 1 0 1 0 0 0]
[0 1 0 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 1 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra  816   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  110   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  401   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  4 -> Algebra  318   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  5 -> Algebra  333   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  817   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  818   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  345

Quiver
[ 1, 2 ], [ 2, 7 ], [ 2, 8 ], [ 3, 4 ], [ 4, 5 ], [ 4, 6 ], [ 5, 3 ], [ 6, 2 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 7, 6, 2 ]
[ 8, 3, 4, 6, 2 ]
[ 5, 3, 4 ]
[ 6, 2, 8, 3, 4 ]
[ 3, 4, 5 ]
[ 6, 2, 7 ]
[ 3, 4, 6, 2, 8 ]
[ 4, 5, 3 ] - [ 4, 6, 2, 8, 3 ]
[ 2, 7, 6 ] - [ 2, 8, 3, 4, 6 ]

Cartan matrix
[1 1 1 1 0 1 1 1]
[0 1 1 1 0 1 1 1]
[0 1 1 1 0 1 0 0]
[0 1 1 1 1 1 0 1]
[0 0 1 0 1 0 0 0]
[0 1 1 0 0 1 0 1]
[0 0 0 0 0 1 1 0]
[0 0 1 1 0 1 0 1]

Good mutations
vertex  1 -> Algebra  504   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  820   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  348   permutation [ 1, 2, 3, 6, 5, 4, 7, 8 ]
vertex  6 -> Algebra  110   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  346

Quiver
[ 1, 2 ], [ 2, 6 ], [ 2, 8 ], [ 3, 4 ], [ 4, 2 ], [ 4, 5 ], [ 5, 3 ], [ 6, 4 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 6, 4, 2 ]
[ 8, 3, 4, 2 ]
[ 5, 3, 4 ]
[ 3, 4, 5 ]
[ 4, 2, 6 ]
[ 3, 4, 2, 8 ]
[ 4, 2, 8, 3 ] - [ 4, 5, 3 ]
[ 2, 6, 4 ] - [ 2, 8, 3, 4 ]

Cartan matrix
[1 1 1 1 0 1 0 1]
[0 1 1 1 0 1 0 1]
[0 1 1 1 0 0 0 0]
[0 1 1 1 1 0 0 1]
[0 0 1 0 1 0 0 0]
[0 0 0 1 1 1 0 0]
[0 0 0 1 1 1 1 0]
[0 0 1 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra  505   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  818   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  335   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  7 -> Algebra  110   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  348

Quiver
[ 1, 2 ], [ 2, 7 ], [ 2, 8 ], [ 3, 4 ], [ 4, 2 ], [ 4, 6 ], [ 5, 6 ], [ 6, 3 ], [ 7, 4 ], [ 8, 3 ]

Relations
[ 7, 4, 2 ]
[ 8, 3, 4, 2 ]
[ 6, 3, 4 ]
[ 3, 4, 6 ]
[ 4, 2, 7 ]
[ 3, 4, 2, 8 ]
[ 4, 2, 8, 3 ] - [ 4, 6, 3 ]
[ 2, 7, 4 ] - [ 2, 8, 3, 4 ]

Cartan matrix
[1 1 1 1 0 0 1 1]
[0 1 1 1 0 0 1 1]
[0 1 1 1 0 0 0 0]
[0 1 1 1 0 1 0 1]
[0 0 1 0 1 1 0 0]
[0 0 1 0 0 1 0 0]
[0 0 0 1 0 1 1 0]
[0 0 1 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra  507   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  827   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  354   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  6 -> Algebra  345   permutation [ 1, 2, 3, 6, 5, 4, 7, 8 ]
vertex  7 -> Algebra  649   permutation [ 4, 1, 2, 8, 3, 6, 5, 7 ]
-------------------------

Algebra  354

Quiver
[ 1, 2 ], [ 2, 7 ], [ 2, 8 ], [ 3, 4 ], [ 4, 2 ], [ 4, 5 ], [ 5, 3 ], [ 5, 6 ], [ 7, 4 ], [ 8, 3 ]

Relations
[ 7, 4, 2 ]
[ 8, 3, 4, 2 ]
[ 5, 3, 4 ]
[ 3, 4, 5 ]
[ 4, 2, 7 ]
[ 3, 4, 2, 8 ]
[ 4, 2, 8, 3 ] - [ 4, 5, 3 ]
[ 2, 7, 4 ] - [ 2, 8, 3, 4 ]

Cartan matrix
[1 1 1 1 0 0 1 1]
[0 1 1 1 0 0 1 1]
[0 1 1 1 0 0 0 0]
[0 1 1 1 1 1 0 1]
[0 0 1 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 1 1 1 1 0]
[0 0 1 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra  513   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  837   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  348   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  7 -> Algebra  258   permutation [ 4, 1, 2, 8, 3, 5, 6, 7 ]
-------------------------

Algebra  365

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 4 ], [ 4, 8 ], [ 5, 1 ], [ 5, 6 ], [ 6, 7 ], [ 8, 1 ]

Relations
[ 2, 3, 4, 8, 1 ]
[ 3, 4, 8, 1, 2 ]
[ 4, 8, 1, 2, 3 ]
[ 8, 1, 2, 3, 4 ]
[ 1, 2, 3, 4, 8 ]

Cartan matrix
[1 1 1 1 0 0 0 0]
[0 1 1 1 0 0 0 1]
[1 0 1 1 0 0 0 1]
[1 1 0 1 0 0 0 1]
[1 1 1 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  120   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  852   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  854   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  366

Quiver
[ 1, 6 ], [ 1, 8 ], [ 2, 3 ], [ 2, 5 ], [ 3, 4 ], [ 4, 8 ], [ 5, 1 ], [ 6, 5 ], [ 6, 7 ], [ 8, 2 ]

Relations
[ 6, 5, 1 ]
[ 8, 2, 5, 1 ]
[ 3, 4, 8, 2 ]
[ 5, 1, 8, 2 ]
[ 4, 8, 2, 3 ]
[ 8, 2, 3, 4 ]
[ 5, 1, 6 ]
[ 1, 6, 5 ] - [ 1, 8, 2, 5 ]
[ 2, 3, 4, 8 ] - [ 2, 5, 1, 8 ]

Cartan matrix
[1 1 1 0 1 1 1 1]
[1 1 1 1 1 0 0 1]
[0 0 1 1 0 0 0 1]
[0 1 0 1 1 0 0 1]
[1 0 0 0 1 0 0 1]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 1 0 1 0 0 1]

Good mutations
vertex  1 -> Algebra  856   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  370   permutation [ 1, 5, 3, 4, 2, 6, 7, 8 ]
vertex  3 -> Algebra  273   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  329   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra  120   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  858   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  859   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  368

Quiver
[ 1, 5 ], [ 1, 8 ], [ 2, 1 ], [ 2, 3 ], [ 3, 4 ], [ 4, 8 ], [ 5, 2 ], [ 5, 6 ], [ 7, 6 ], [ 8, 2 ]

Relations
[ 5, 2, 1 ]
[ 8, 2, 1 ]
[ 3, 4, 8, 2 ]
[ 4, 8, 2, 3 ]
[ 8, 2, 3, 4 ]
[ 2, 1, 5 ]
[ 1, 5, 2 ] - [ 1, 8, 2 ]
[ 2, 1, 8 ] - [ 2, 3, 4, 8 ]

Cartan matrix
[1 1 1 0 1 1 0 1]
[1 1 1 1 0 0 0 1]
[0 0 1 1 0 0 0 1]
[0 1 0 1 0 0 0 1]
[0 1 1 1 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 1 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  854   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  275   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  858   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  863   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  120   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  864   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  369

Quiver
[ 1, 5 ], [ 2, 3 ], [ 2, 8 ], [ 3, 4 ], [ 4, 2 ], [ 5, 2 ], [ 5, 6 ], [ 6, 7 ], [ 8, 1 ], [ 8, 4 ]

Relations
[ 5, 2, 8, 1 ]
[ 3, 4, 2 ]
[ 4, 2, 3 ]
[ 2, 8, 1, 5 ]
[ 1, 5, 2, 8 ]
[ 4, 2, 8 ]
[ 8, 1, 5, 2 ] - [ 8, 4, 2 ]
[ 2, 3, 4 ] - [ 2, 8, 4 ]

Cartan matrix
[1 1 1 0 1 1 1 0]
[1 1 1 1 0 0 0 1]
[0 0 1 1 0 0 0 0]
[0 1 0 1 0 0 0 0]
[0 1 1 1 1 1 1 1]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 0 1 1 1 1 1]

Good mutations
vertex  3 -> Algebra  276   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  791   permutation [ 1, 2, 8, 3, 5, 6, 7, 4 ]
vertex  5 -> Algebra  859   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  864   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  120   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  370

Quiver
[ 1, 6 ], [ 1, 8 ], [ 2, 1 ], [ 2, 5 ], [ 3, 4 ], [ 3, 5 ], [ 4, 8 ], [ 5, 8 ], [ 6, 2 ], [ 6, 7 ], [ 8, 2 ], [ 8, 3 ]

Relations
[ 6, 2, 1 ]
[ 8, 2, 1 ]
[ 5, 8, 2 ]
[ 4, 8, 3 ]
[ 5, 8, 3 ]
[ 8, 3, 4 ]
[ 2, 1, 6 ]
[ 1, 6, 2 ] - [ 1, 8, 2 ]
[ 8, 2, 5 ] - [ 8, 3, 5 ]
[ 2, 1, 8 ] - [ 2, 5, 8 ]
[ 3, 4, 8 ] - [ 3, 5, 8 ]

Cartan matrix
[1 1 1 0 1 1 1 1]
[1 1 0 0 1 0 0 1]
[0 0 1 1 1 0 0 1]
[0 1 0 1 0 0 0 1]
[0 0 0 0 1 0 0 1]
[0 1 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 1 0 1 0 0 1]

Good mutations
vertex  1 -> Algebra  866   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  380   permutation [ 1, 2, 5, 4, 3, 6, 7, 8 ]
vertex  4 -> Algebra  333   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra  366   permutation [ 1, 5, 3, 4, 2, 6, 7, 8 ]
vertex  7 -> Algebra  868   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  869   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  371

Quiver
[ 1, 2 ], [ 2, 7 ], [ 2, 8 ], [ 3, 4 ], [ 3, 5 ], [ 4, 8 ], [ 5, 6 ], [ 6, 2 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 7, 6, 2 ]
[ 8, 3, 5, 6, 2 ]
[ 4, 8, 3 ]
[ 5, 6, 2, 8, 3 ]
[ 8, 3, 4 ]
[ 6, 2, 8, 3, 5 ]
[ 6, 2, 7 ]
[ 2, 7, 6 ] - [ 2, 8, 3, 5, 6 ]
[ 3, 4, 8 ] - [ 3, 5, 6, 2, 8 ]

Cartan matrix
[1 1 1 0 1 1 1 1]
[0 1 1 0 1 1 1 1]
[0 1 1 1 1 1 0 1]
[0 0 0 1 0 0 0 1]
[0 1 0 0 1 1 0 1]
[0 1 1 0 0 1 0 1]
[0 0 0 0 0 1 1 0]
[0 0 1 0 1 1 0 1]

Good mutations
vertex  1 -> Algebra  528   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  872   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  380

Quiver
[ 1, 6 ], [ 1, 8 ], [ 2, 1 ], [ 2, 3 ], [ 3, 5 ], [ 4, 5 ], [ 5, 8 ], [ 6, 2 ], [ 6, 7 ], [ 8, 2 ]

Relations
[ 6, 2, 1 ]
[ 8, 2, 1 ]
[ 3, 5, 8, 2 ]
[ 5, 8, 2, 3 ]
[ 8, 2, 3, 5 ]
[ 2, 1, 6 ]
[ 1, 6, 2 ] - [ 1, 8, 2 ]
[ 2, 1, 8 ] - [ 2, 3, 5, 8 ]

Cartan matrix
[1 1 1 0 0 1 1 1]
[1 1 1 0 1 0 0 1]
[0 0 1 0 1 0 0 1]
[0 1 0 1 1 0 0 1]
[0 1 0 0 1 0 0 1]
[0 1 1 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  887   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  277   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  401   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  5 -> Algebra  370   permutation [ 1, 2, 5, 4, 3, 6, 7, 8 ]
vertex  6 -> Algebra  888   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  889   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  890   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  401

Quiver
[ 1, 6 ], [ 1, 8 ], [ 2, 1 ], [ 2, 3 ], [ 3, 4 ], [ 4, 5 ], [ 4, 8 ], [ 6, 2 ], [ 6, 7 ], [ 8, 2 ]

Relations
[ 6, 2, 1 ]
[ 8, 2, 1 ]
[ 3, 4, 8, 2 ]
[ 4, 8, 2, 3 ]
[ 8, 2, 3, 4 ]
[ 2, 1, 6 ]
[ 1, 6, 2 ] - [ 1, 8, 2 ]
[ 2, 1, 8 ] - [ 2, 3, 4, 8 ]

Cartan matrix
[1 1 1 0 0 1 1 1]
[1 1 1 1 1 0 0 1]
[0 0 1 1 1 0 0 1]
[0 1 0 1 1 0 0 1]
[0 0 0 0 1 0 0 0]
[0 1 1 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  915   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  287   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  344   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra  380   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  916   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  917   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  814   permutation [ 8, 6, 1, 7, 2, 4, 5, 3 ]
-------------------------

Algebra  435

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 8 ], [ 4, 1 ], [ 4, 5 ], [ 5, 6 ], [ 6, 7 ], [ 8, 4 ]

Relations
[ 2, 3, 8, 4, 1 ]
[ 3, 8, 4, 1, 2 ]
[ 8, 4, 1, 2, 3 ]
[ 1, 2, 3, 8, 4 ]
[ 4, 1, 2, 3, 8 ]

Cartan matrix
[1 1 1 0 0 0 0 1]
[0 1 1 1 1 1 1 1]
[1 0 1 1 1 1 1 1]
[1 1 1 1 1 1 1 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 0 1 1 1 1 1]

Good mutations
vertex  4 -> Algebra  951   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  947   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  492

Quiver
[ 1, 2 ], [ 2, 5 ], [ 3, 4 ], [ 4, 5 ], [ 5, 1 ], [ 5, 8 ], [ 6, 2 ], [ 6, 7 ], [ 8, 2 ], [ 8, 3 ]

Relations
[ 2, 5, 1 ]
[ 4, 5, 8, 3 ]
[ 5, 8, 3, 4 ]
[ 1, 2, 5 ]
[ 2, 5, 8 ]
[ 3, 4, 5, 8 ]
[ 5, 1, 2 ] - [ 5, 8, 2 ]
[ 8, 2, 5 ] - [ 8, 3, 4, 5 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 1 0 0 0]
[1 0 1 1 1 0 0 0]
[1 1 0 1 1 0 0 1]
[1 1 1 0 1 0 0 1]
[0 1 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 1 1 1 0 0 1]

Good mutations
vertex  1 -> Algebra  792   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  182   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  503   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  735   permutation [ 1, 3, 4, 5, 2, 6, 7, 8 ]
vertex  7 -> Algebra  995   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  921   permutation [ 3, 5, 1, 6, 7, 2, 4, 8 ]
-------------------------

Algebra  494

Quiver
[ 2, 1 ], [ 2, 6 ], [ 2, 8 ], [ 3, 4 ], [ 4, 5 ], [ 5, 2 ], [ 6, 5 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 6, 5, 2 ]
[ 8, 3, 4, 5, 2 ]
[ 4, 5, 2, 8, 3 ]
[ 5, 2, 8, 3, 4 ]
[ 5, 2, 6 ]
[ 3, 4, 5, 2, 8 ]
[ 2, 6, 5 ] - [ 2, 8, 3, 4, 5 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 1 1 1 0 1]
[1 1 1 1 1 0 0 0]
[1 1 0 1 1 0 0 1]
[1 1 1 0 1 0 0 1]
[0 0 0 0 1 1 0 0]
[0 0 0 0 1 1 1 0]
[0 0 1 1 1 0 0 1]

Good mutations
vertex  1 -> Algebra  335   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  995   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  505   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  7 -> Algebra  182   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1000   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  495

Quiver
[ 2, 1 ], [ 2, 3 ], [ 2, 6 ], [ 3, 4 ], [ 3, 8 ], [ 4, 5 ], [ 5, 2 ], [ 6, 5 ], [ 6, 7 ], [ 8, 2 ]

Relations
[ 6, 5, 2 ]
[ 4, 5, 2, 3 ]
[ 8, 2, 3 ]
[ 5, 2, 3, 4 ]
[ 5, 2, 6 ]
[ 2, 3, 8 ]
[ 3, 4, 5, 2 ] - [ 3, 8, 2 ]
[ 2, 3, 4, 5 ] - [ 2, 6, 5 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 1 1 1 1 0]
[1 1 1 1 1 0 0 1]
[1 1 0 1 1 0 0 0]
[1 1 1 0 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 0 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra  336   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  918   permutation [ 3, 5, 8, 6, 7, 1, 4, 2 ]
vertex  7 -> Algebra 1000   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  182   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  503

Quiver
[ 1, 2 ], [ 2, 4 ], [ 3, 4 ], [ 4, 1 ], [ 4, 5 ], [ 4, 8 ], [ 5, 3 ], [ 6, 2 ], [ 6, 7 ], [ 8, 2 ], [ 8, 3 ]

Relations
[ 2, 4, 1 ]
[ 1, 2, 4 ]
[ 5, 3, 4 ]
[ 3, 4, 5 ]
[ 2, 4, 8 ]
[ 3, 4, 8 ]
[ 4, 1, 2 ] - [ 4, 8, 2 ]
[ 4, 5, 3 ] - [ 4, 8, 3 ]
[ 8, 2, 4 ] - [ 8, 3, 4 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 1 1 0 0 0]
[1 0 1 1 0 0 0 0]
[1 1 1 1 1 0 0 1]
[0 0 1 0 1 0 0 0]
[0 1 0 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 1 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra  816   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  186   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  492   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  703   permutation [ 1, 3, 4, 5, 2, 6, 7, 8 ]
vertex  7 -> Algebra 1013   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1014   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  504

Quiver
[ 2, 1 ], [ 2, 7 ], [ 2, 8 ], [ 3, 4 ], [ 4, 5 ], [ 4, 6 ], [ 5, 3 ], [ 6, 2 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 7, 6, 2 ]
[ 8, 3, 4, 6, 2 ]
[ 5, 3, 4 ]
[ 6, 2, 8, 3, 4 ]
[ 3, 4, 5 ]
[ 6, 2, 7 ]
[ 3, 4, 6, 2, 8 ]
[ 4, 5, 3 ] - [ 4, 6, 2, 8, 3 ]
[ 2, 7, 6 ] - [ 2, 8, 3, 4, 6 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 1 0 1 1 1]
[1 1 1 1 0 1 0 0]
[1 1 1 1 1 1 0 1]
[0 0 1 0 1 0 0 0]
[1 1 1 0 0 1 0 1]
[0 0 0 0 0 1 1 0]
[0 0 1 1 0 1 0 1]

Good mutations
vertex  1 -> Algebra  345   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1015   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  507   permutation [ 1, 2, 3, 6, 5, 4, 7, 8 ]
vertex  6 -> Algebra  186   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  505

Quiver
[ 2, 1 ], [ 2, 6 ], [ 2, 8 ], [ 3, 4 ], [ 4, 2 ], [ 4, 5 ], [ 5, 3 ], [ 6, 4 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 6, 4, 2 ]
[ 8, 3, 4, 2 ]
[ 5, 3, 4 ]
[ 3, 4, 5 ]
[ 4, 2, 6 ]
[ 3, 4, 2, 8 ]
[ 4, 2, 8, 3 ] - [ 4, 5, 3 ]
[ 2, 6, 4 ] - [ 2, 8, 3, 4 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 1 0 1 0 1]
[1 1 1 1 0 0 0 0]
[1 1 1 1 1 0 0 1]
[0 0 1 0 1 0 0 0]
[0 0 0 1 1 1 0 0]
[0 0 0 1 1 1 1 0]
[0 0 1 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra  346   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1013   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  494   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  7 -> Algebra  186   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  507

Quiver
[ 2, 1 ], [ 2, 7 ], [ 2, 8 ], [ 3, 4 ], [ 4, 2 ], [ 4, 6 ], [ 5, 6 ], [ 6, 3 ], [ 7, 4 ], [ 8, 3 ]

Relations
[ 7, 4, 2 ]
[ 8, 3, 4, 2 ]
[ 6, 3, 4 ]
[ 3, 4, 6 ]
[ 4, 2, 7 ]
[ 3, 4, 2, 8 ]
[ 4, 2, 8, 3 ] - [ 4, 6, 3 ]
[ 2, 7, 4 ] - [ 2, 8, 3, 4 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 1 0 0 1 1]
[1 1 1 1 0 0 0 0]
[1 1 1 1 0 1 0 1]
[0 0 1 0 1 1 0 0]
[0 0 1 0 0 1 0 0]
[0 0 0 1 0 1 1 0]
[0 0 1 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra  348   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1022   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  513   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  6 -> Algebra  504   permutation [ 1, 2, 3, 6, 5, 4, 7, 8 ]
vertex  7 -> Algebra  755   permutation [ 4, 2, 1, 8, 3, 6, 5, 7 ]
-------------------------

Algebra  513

Quiver
[ 2, 1 ], [ 2, 7 ], [ 2, 8 ], [ 3, 4 ], [ 4, 2 ], [ 4, 5 ], [ 5, 3 ], [ 5, 6 ], [ 7, 4 ], [ 8, 3 ]

Relations
[ 7, 4, 2 ]
[ 8, 3, 4, 2 ]
[ 5, 3, 4 ]
[ 3, 4, 5 ]
[ 4, 2, 7 ]
[ 3, 4, 2, 8 ]
[ 4, 2, 8, 3 ] - [ 4, 5, 3 ]
[ 2, 7, 4 ] - [ 2, 8, 3, 4 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 1 0 0 1 1]
[1 1 1 1 0 0 0 0]
[1 1 1 1 1 1 0 1]
[0 0 1 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 1 1 1 1 0]
[0 0 1 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra  354   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1031   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  507   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  7 -> Algebra  314   permutation [ 4, 2, 1, 8, 3, 5, 6, 7 ]
-------------------------

Algebra  528

Quiver
[ 2, 1 ], [ 2, 7 ], [ 2, 8 ], [ 3, 4 ], [ 3, 5 ], [ 4, 8 ], [ 5, 6 ], [ 6, 2 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 7, 6, 2 ]
[ 8, 3, 5, 6, 2 ]
[ 4, 8, 3 ]
[ 5, 6, 2, 8, 3 ]
[ 8, 3, 4 ]
[ 6, 2, 8, 3, 5 ]
[ 6, 2, 7 ]
[ 2, 7, 6 ] - [ 2, 8, 3, 5, 6 ]
[ 3, 4, 8 ] - [ 3, 5, 6, 2, 8 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 1 1 1 1]
[1 1 1 1 1 1 0 1]
[0 0 0 1 0 0 0 1]
[1 1 0 0 1 1 0 1]
[1 1 1 0 0 1 0 1]
[0 0 0 0 0 1 1 0]
[0 0 1 0 1 1 0 1]

Good mutations
vertex  1 -> Algebra  371   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1047   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1049   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  649

Quiver
[ 1, 6 ], [ 1, 8 ], [ 2, 3 ], [ 3, 4 ], [ 4, 5 ], [ 5, 1 ], [ 6, 5 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 6, 5, 1 ]
[ 8, 3, 4, 5, 1 ]
[ 4, 5, 1, 8, 3 ]
[ 5, 1, 8, 3, 4 ]
[ 5, 1, 6 ]
[ 3, 4, 5, 1, 8 ]
[ 1, 6, 5 ] - [ 1, 8, 3, 4, 5 ]

Cartan matrix
[1 0 1 1 1 1 0 1]
[1 1 1 1 1 0 0 0]
[1 0 1 1 1 0 0 0]
[1 0 0 1 1 0 0 1]
[1 0 1 0 1 0 0 1]
[0 0 0 0 1 1 0 0]
[0 0 0 0 1 1 1 0]
[0 0 1 1 1 0 0 1]

Good mutations
vertex  2 -> Algebra  755   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  679   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  4 -> Algebra  656   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  7 -> Algebra  258   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  348   permutation [ 2, 3, 5, 1, 7, 6, 8, 4 ]
-------------------------

Algebra  653

Quiver
[ 1, 5 ], [ 2, 4 ], [ 2, 8 ], [ 3, 1 ], [ 3, 2 ], [ 4, 3 ], [ 5, 4 ], [ 5, 6 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 5, 4, 3, 1 ]
[ 4, 3, 2 ]
[ 8, 3, 2 ]
[ 1, 5, 4, 3 ]
[ 4, 3, 1, 5 ]
[ 3, 2, 8 ]
[ 2, 4, 3 ] - [ 2, 8, 3 ]
[ 3, 1, 5, 4 ] - [ 3, 2, 4 ]

Cartan matrix
[1 0 0 1 1 1 1 0]
[1 1 1 1 0 0 0 1]
[1 1 1 1 1 1 1 0]
[1 0 1 1 0 0 0 0]
[0 0 1 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[1 0 1 0 1 1 1 1]

Good mutations
vertex  1 -> Algebra  725   permutation [ 2, 1, 3, 5, 6, 7, 8, 4 ]
vertex  2 -> Algebra 1163   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  307   permutation [ 1, 2, 8, 3, 5, 6, 7, 4 ]
vertex  5 -> Algebra  837   permutation [ 2, 3, 5, 1, 6, 7, 8, 4 ]
vertex  7 -> Algebra  927   permutation [ 2, 3, 1, 5, 7, 6, 8, 4 ]
vertex  8 -> Algebra  276   permutation [ 1, 2, 4, 8, 5, 6, 7, 3 ]
-------------------------

Algebra  655

Quiver
[ 1, 7 ], [ 1, 8 ], [ 2, 3 ], [ 3, 4 ], [ 4, 5 ], [ 4, 6 ], [ 5, 3 ], [ 6, 1 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 7, 6, 1 ]
[ 8, 3, 4, 6, 1 ]
[ 5, 3, 4 ]
[ 6, 1, 8, 3, 4 ]
[ 3, 4, 5 ]
[ 6, 1, 7 ]
[ 3, 4, 6, 1, 8 ]
[ 4, 5, 3 ] - [ 4, 6, 1, 8, 3 ]
[ 1, 7, 6 ] - [ 1, 8, 3, 4, 6 ]

Cartan matrix
[1 0 1 1 0 1 1 1]
[1 1 1 1 0 1 0 0]
[1 0 1 1 0 1 0 0]
[1 0 1 1 1 1 0 1]
[0 0 1 0 1 0 0 0]
[1 0 1 0 0 1 0 1]
[0 0 0 0 0 1 1 0]
[0 0 1 1 0 1 0 1]

Good mutations
vertex  2 -> Algebra  761   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  707   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  4 -> Algebra  658   permutation [ 1, 2, 3, 6, 5, 4, 7, 8 ]
vertex  6 -> Algebra  262   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  656

Quiver
[ 1, 6 ], [ 1, 8 ], [ 2, 3 ], [ 3, 4 ], [ 4, 1 ], [ 4, 5 ], [ 5, 3 ], [ 6, 4 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 6, 4, 1 ]
[ 8, 3, 4, 1 ]
[ 5, 3, 4 ]
[ 3, 4, 5 ]
[ 4, 1, 6 ]
[ 3, 4, 1, 8 ]
[ 4, 1, 8, 3 ] - [ 4, 5, 3 ]
[ 1, 6, 4 ] - [ 1, 8, 3, 4 ]

Cartan matrix
[1 0 1 1 0 1 0 1]
[1 1 1 1 0 0 0 0]
[1 0 1 1 0 0 0 0]
[1 0 1 1 1 0 0 1]
[0 0 1 0 1 0 0 0]
[0 0 0 1 1 1 0 0]
[0 0 0 1 1 1 1 0]
[0 0 1 1 0 0 0 1]

Good mutations
vertex  2 -> Algebra  762   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  708   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra  649   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  7 -> Algebra  262   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  658

Quiver
[ 1, 7 ], [ 1, 8 ], [ 2, 3 ], [ 3, 4 ], [ 4, 1 ], [ 4, 6 ], [ 5, 6 ], [ 6, 3 ], [ 7, 4 ], [ 8, 3 ]

Relations
[ 7, 4, 1 ]
[ 8, 3, 4, 1 ]
[ 6, 3, 4 ]
[ 3, 4, 6 ]
[ 4, 1, 7 ]
[ 3, 4, 1, 8 ]
[ 4, 1, 8, 3 ] - [ 4, 6, 3 ]
[ 1, 7, 4 ] - [ 1, 8, 3, 4 ]

Cartan matrix
[1 0 1 1 0 0 1 1]
[1 1 1 1 0 0 0 0]
[1 0 1 1 0 0 0 0]
[1 0 1 1 0 1 0 1]
[0 0 1 0 1 1 0 0]
[0 0 1 0 0 1 0 0]
[0 0 0 1 0 1 1 0]
[0 0 1 1 0 0 0 1]

Good mutations
vertex  2 -> Algebra  764   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  716   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra  664   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  6 -> Algebra  655   permutation [ 1, 2, 3, 6, 5, 4, 7, 8 ]
vertex  7 -> Algebra 1170   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  664

Quiver
[ 1, 7 ], [ 1, 8 ], [ 2, 3 ], [ 3, 4 ], [ 4, 1 ], [ 4, 5 ], [ 5, 3 ], [ 5, 6 ], [ 7, 4 ], [ 8, 3 ]

Relations
[ 7, 4, 1 ]
[ 8, 3, 4, 1 ]
[ 5, 3, 4 ]
[ 3, 4, 5 ]
[ 4, 1, 7 ]
[ 3, 4, 1, 8 ]
[ 4, 1, 8, 3 ] - [ 4, 5, 3 ]
[ 1, 7, 4 ] - [ 1, 8, 3, 4 ]

Cartan matrix
[1 0 1 1 0 0 1 1]
[1 1 1 1 0 0 0 0]
[1 0 1 1 0 0 0 0]
[1 0 1 1 1 1 0 1]
[0 0 1 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 1 1 1 1 0]
[0 0 1 1 0 0 0 1]

Good mutations
vertex  2 -> Algebra  770   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  725   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  6 -> Algebra  658   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  7 -> Algebra 1175   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  679

Quiver
[ 1, 6 ], [ 1, 8 ], [ 2, 3 ], [ 3, 4 ], [ 3, 5 ], [ 4, 2 ], [ 4, 8 ], [ 5, 1 ], [ 6, 5 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 6, 5, 1 ]
[ 8, 3, 5, 1 ]
[ 3, 4, 2 ]
[ 5, 1, 8, 3 ]
[ 2, 3, 4 ]
[ 8, 3, 4 ]
[ 5, 1, 6 ]
[ 4, 2, 3 ] - [ 4, 8, 3 ]
[ 1, 6, 5 ] - [ 1, 8, 3, 5 ]
[ 3, 4, 8 ] - [ 3, 5, 1, 8 ]

Cartan matrix
[1 0 1 0 1 1 0 1]
[1 1 1 0 1 0 0 0]
[1 0 1 1 1 0 0 1]
[0 1 1 1 1 0 0 1]
[1 0 0 0 1 0 0 1]
[0 0 0 0 1 1 0 0]
[0 0 0 0 1 1 1 0]
[0 0 1 0 1 0 0 1]

Good mutations
vertex  2 -> Algebra  858   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  689   permutation [ 1, 2, 5, 4, 3, 6, 7, 8 ]
vertex  4 -> Algebra  649   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra  275   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  273   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1188   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  680

Quiver
[ 1, 3 ], [ 1, 6 ], [ 2, 3 ], [ 3, 5 ], [ 3, 8 ], [ 4, 2 ], [ 5, 1 ], [ 6, 5 ], [ 6, 7 ], [ 8, 1 ], [ 8, 4 ]

Relations
[ 6, 5, 1 ]
[ 3, 8, 4, 2 ]
[ 5, 1, 3 ]
[ 2, 3, 8, 4 ]
[ 5, 1, 6 ]
[ 1, 3, 8 ]
[ 4, 2, 3, 8 ]
[ 3, 5, 1 ] - [ 3, 8, 1 ]
[ 8, 1, 3 ] - [ 8, 4, 2, 3 ]
[ 1, 3, 5 ] - [ 1, 6, 5 ]

Cartan matrix
[1 0 1 0 1 1 1 0]
[1 1 1 0 1 0 0 1]
[1 0 1 1 1 0 0 1]
[0 1 1 1 1 0 0 0]
[1 0 0 0 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 1 1 1 1 1 1]

Good mutations
vertex  1 -> Algebra 1189   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  859   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1190   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  837   permutation [ 2, 8, 5, 1, 6, 7, 4, 3 ]
vertex  5 -> Algebra  276   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1188   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  273   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  682

Quiver
[ 1, 5 ], [ 1, 8 ], [ 2, 3 ], [ 3, 1 ], [ 3, 4 ], [ 4, 2 ], [ 4, 8 ], [ 5, 3 ], [ 6, 7 ], [ 7, 5 ], [ 8, 3 ]

Relations
[ 5, 3, 1 ]
[ 8, 3, 1 ]
[ 3, 4, 2 ]
[ 2, 3, 4 ]
[ 8, 3, 4 ]
[ 3, 1, 5 ]
[ 1, 5, 3 ] - [ 1, 8, 3 ]
[ 4, 2, 3 ] - [ 4, 8, 3 ]
[ 3, 1, 8 ] - [ 3, 4, 8 ]

Cartan matrix
[1 0 1 0 1 0 0 1]
[1 1 1 0 0 0 0 0]
[1 0 1 1 0 0 0 1]
[0 1 1 1 0 0 0 1]
[0 0 1 1 1 0 0 0]
[0 0 1 1 1 1 1 0]
[0 0 1 1 1 0 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  861   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  684   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra 1195   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  684

Quiver
[ 1, 5 ], [ 1, 8 ], [ 2, 3 ], [ 3, 1 ], [ 3, 4 ], [ 4, 2 ], [ 4, 8 ], [ 5, 3 ], [ 6, 5 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 5, 3, 1 ]
[ 8, 3, 1 ]
[ 3, 4, 2 ]
[ 2, 3, 4 ]
[ 8, 3, 4 ]
[ 3, 1, 5 ]
[ 1, 5, 3 ] - [ 1, 8, 3 ]
[ 4, 2, 3 ] - [ 4, 8, 3 ]
[ 3, 1, 8 ] - [ 3, 4, 8 ]

Cartan matrix
[1 0 1 0 1 0 0 1]
[1 1 1 0 0 0 0 0]
[1 0 1 1 0 0 0 1]
[0 1 1 1 0 0 0 1]
[0 0 1 1 1 0 0 0]
[0 0 1 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  863   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  275   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  682   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra 1014   permutation [ 1, 5, 2, 8, 4, 6, 7, 3 ]
-------------------------

Algebra  685

Quiver
[ 1, 5 ], [ 2, 3 ], [ 3, 8 ], [ 4, 2 ], [ 5, 3 ], [ 5, 6 ], [ 7, 6 ], [ 8, 1 ], [ 8, 4 ]

Relations
[ 5, 3, 8, 1 ]
[ 3, 8, 4, 2 ]
[ 2, 3, 8, 4 ]
[ 3, 8, 1, 5 ]
[ 1, 5, 3, 8 ]
[ 4, 2, 3, 8 ]
[ 8, 1, 5, 3 ] - [ 8, 4, 2, 3 ]

Cartan matrix
[1 0 1 0 1 1 0 0]
[1 1 1 0 0 0 0 1]
[1 0 1 1 0 0 0 1]
[0 1 1 1 0 0 0 0]
[0 0 1 1 1 1 0 1]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[1 1 1 1 1 1 0 1]

Good mutations
vertex  1 -> Algebra 1197   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  864   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  703   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
vertex  4 -> Algebra  927   permutation [ 2, 8, 1, 5, 7, 6, 4, 3 ]
vertex  5 -> Algebra 1188   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra 1014   permutation [ 1, 5, 2, 8, 4, 6, 7, 3 ]
vertex  7 -> Algebra  276   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  275   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  686

Quiver
[ 1, 8 ], [ 2, 3 ], [ 3, 8 ], [ 4, 2 ], [ 5, 1 ], [ 5, 3 ], [ 5, 6 ], [ 6, 7 ], [ 8, 4 ], [ 8, 5 ]

Relations
[ 8, 5, 1 ]
[ 3, 8, 4, 2 ]
[ 2, 3, 8, 4 ]
[ 1, 8, 5 ]
[ 3, 8, 5 ]
[ 4, 2, 3, 8 ]
[ 8, 4, 2, 3 ] - [ 8, 5, 3 ]
[ 5, 1, 8 ] - [ 5, 3, 8 ]

Cartan matrix
[1 1 0 1 0 0 0 1]
[0 1 1 0 0 0 0 1]
[0 0 1 1 0 0 0 1]
[0 1 1 1 0 0 0 0]
[1 0 1 1 1 1 1 1]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 1 1 1 1 1 1]

Good mutations
vertex  1 -> Algebra  276   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  704   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
vertex  4 -> Algebra  725   permutation [ 2, 1, 8, 5, 6, 7, 4, 3 ]
vertex  5 -> Algebra 1175   permutation [ 2, 1, 5, 8, 6, 7, 4, 3 ]
vertex  7 -> Algebra 1197   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  688

Quiver
[ 1, 7 ], [ 1, 8 ], [ 2, 3 ], [ 3, 5 ], [ 3, 6 ], [ 4, 5 ], [ 5, 2 ], [ 5, 8 ], [ 6, 1 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 7, 6, 1 ]
[ 8, 3, 6, 1 ]
[ 3, 5, 2 ]
[ 6, 1, 8, 3 ]
[ 2, 3, 5 ]
[ 8, 3, 5 ]
[ 6, 1, 7 ]
[ 5, 2, 3 ] - [ 5, 8, 3 ]
[ 1, 7, 6 ] - [ 1, 8, 3, 6 ]
[ 3, 5, 8 ] - [ 3, 6, 1, 8 ]

Cartan matrix
[1 0 1 0 0 1 1 1]
[1 1 1 0 0 1 0 0]
[1 0 1 0 1 1 0 1]
[0 1 1 1 1 1 0 1]
[0 1 1 0 1 1 0 1]
[1 0 0 0 0 1 0 1]
[0 0 0 0 0 1 1 0]
[0 0 1 0 0 1 0 1]

Good mutations
vertex  2 -> Algebra  888   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  691   permutation [ 1, 2, 6, 4, 5, 3, 7, 8 ]
vertex  4 -> Algebra  707   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  277   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1202   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  689

Quiver
[ 1, 6 ], [ 1, 8 ], [ 2, 3 ], [ 3, 1 ], [ 3, 5 ], [ 4, 5 ], [ 5, 2 ], [ 5, 8 ], [ 6, 3 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 6, 3, 1 ]
[ 8, 3, 1 ]
[ 3, 5, 2 ]
[ 2, 3, 5 ]
[ 8, 3, 5 ]
[ 3, 1, 6 ]
[ 1, 6, 3 ] - [ 1, 8, 3 ]
[ 5, 2, 3 ] - [ 5, 8, 3 ]
[ 3, 1, 8 ] - [ 3, 5, 8 ]

Cartan matrix
[1 0 1 0 0 1 0 1]
[1 1 1 0 0 0 0 0]
[1 0 1 0 1 0 0 1]
[0 1 1 1 1 0 0 1]
[0 1 1 0 1 0 0 1]
[0 0 1 0 1 1 0 0]
[0 0 1 0 1 1 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  889   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  708   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  5 -> Algebra  679   permutation [ 1, 2, 5, 4, 3, 6, 7, 8 ]
vertex  7 -> Algebra  277   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1204   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  690

Quiver
[ 1, 6 ], [ 2, 3 ], [ 3, 8 ], [ 4, 5 ], [ 5, 2 ], [ 6, 3 ], [ 6, 7 ], [ 8, 1 ], [ 8, 5 ]

Relations
[ 6, 3, 8, 1 ]
[ 3, 8, 5, 2 ]
[ 2, 3, 8, 5 ]
[ 3, 8, 1, 6 ]
[ 1, 6, 3, 8 ]
[ 5, 2, 3, 8 ]
[ 8, 1, 6, 3 ] - [ 8, 5, 2, 3 ]

Cartan matrix
[1 0 1 0 0 1 1 0]
[1 1 1 0 0 0 0 1]
[1 0 1 0 1 0 0 1]
[0 1 1 1 1 0 0 0]
[0 1 1 0 1 0 0 0]
[0 0 1 0 1 1 1 1]
[0 0 0 0 0 0 1 0]
[1 1 1 0 1 1 1 1]

Good mutations
vertex  1 -> Algebra 1205   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  890   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  696   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
vertex  4 -> Algebra  709   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  5 -> Algebra 1190   permutation [ 1, 2, 8, 4, 3, 6, 7, 5 ]
vertex  6 -> Algebra 1202   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1204   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  277   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  691

Quiver
[ 1, 7 ], [ 1, 8 ], [ 2, 3 ], [ 3, 1 ], [ 3, 6 ], [ 4, 5 ], [ 5, 6 ], [ 6, 2 ], [ 6, 8 ], [ 7, 3 ], [ 8, 3 ]

Relations
[ 7, 3, 1 ]
[ 8, 3, 1 ]
[ 3, 6, 2 ]
[ 2, 3, 6 ]
[ 8, 3, 6 ]
[ 3, 1, 7 ]
[ 1, 7, 3 ] - [ 1, 8, 3 ]
[ 6, 2, 3 ] - [ 6, 8, 3 ]
[ 3, 1, 8 ] - [ 3, 6, 8 ]

Cartan matrix
[1 0 1 0 0 0 1 1]
[1 1 1 0 0 0 0 0]
[1 0 1 0 0 1 0 1]
[0 1 1 1 1 1 0 1]
[0 1 1 0 1 1 0 1]
[0 1 1 0 0 1 0 1]
[0 0 1 0 0 1 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  896   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  710   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  688   permutation [ 1, 2, 6, 4, 5, 3, 7, 8 ]
vertex  7 -> Algebra 1207   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1208   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  696

Quiver
[ 1, 6 ], [ 2, 3 ], [ 3, 1 ], [ 3, 5 ], [ 3, 8 ], [ 4, 5 ], [ 5, 2 ], [ 6, 3 ], [ 6, 7 ], [ 8, 2 ], [ 8, 6 ]

Relations
[ 6, 3, 1 ]
[ 1, 6, 3 ]
[ 5, 2, 3 ]
[ 2, 3, 5 ]
[ 2, 3, 8 ]
[ 6, 3, 8 ]
[ 3, 5, 2 ] - [ 3, 8, 2 ]
[ 8, 2, 3 ] - [ 8, 6, 3 ]
[ 3, 1, 6 ] - [ 3, 8, 6 ]

Cartan matrix
[1 0 0 0 0 1 1 0]
[1 1 1 0 0 0 0 0]
[1 1 1 0 1 1 1 1]
[0 1 0 1 1 0 0 0]
[0 1 0 0 1 0 0 0]
[0 0 1 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 1 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra 1211   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  715   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  5 -> Algebra  705   permutation [ 1, 2, 5, 4, 3, 6, 7, 8 ]
vertex  6 -> Algebra  785   permutation [ 3, 8, 1, 7, 2, 5, 4, 6 ]
vertex  7 -> Algebra 1022   permutation [ 1, 6, 2, 3, 4, 5, 7, 8 ]
vertex  8 -> Algebra  690   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
-------------------------

Algebra  703

Quiver
[ 1, 5 ], [ 2, 3 ], [ 3, 1 ], [ 3, 4 ], [ 3, 8 ], [ 4, 2 ], [ 5, 3 ], [ 5, 6 ], [ 7, 6 ], [ 8, 2 ], [ 8, 5 ]

Relations
[ 5, 3, 1 ]
[ 1, 5, 3 ]
[ 4, 2, 3 ]
[ 2, 3, 4 ]
[ 2, 3, 8 ]
[ 5, 3, 8 ]
[ 3, 4, 2 ] - [ 3, 8, 2 ]
[ 8, 2, 3 ] - [ 8, 5, 3 ]
[ 3, 1, 5 ] - [ 3, 8, 5 ]

Cartan matrix
[1 0 0 0 1 1 0 0]
[1 1 1 0 0 0 0 0]
[1 1 1 1 1 1 0 1]
[0 1 0 1 0 0 0 0]
[0 0 1 1 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 1 1 0 1 1 0 1]

Good mutations
vertex  1 -> Algebra 1217   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  735   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1015   permutation [ 1, 6, 2, 3, 4, 5, 7, 8 ]
vertex  6 -> Algebra  503   permutation [ 1, 5, 2, 3, 4, 6, 7, 8 ]
vertex  7 -> Algebra  286   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  685   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
-------------------------

Algebra  704

Quiver
[ 1, 3 ], [ 2, 3 ], [ 3, 4 ], [ 3, 8 ], [ 4, 2 ], [ 5, 1 ], [ 5, 6 ], [ 6, 7 ], [ 8, 2 ], [ 8, 5 ]

Relations
[ 3, 8, 5, 1 ]
[ 4, 2, 3 ]
[ 2, 3, 4 ]
[ 1, 3, 8, 5 ]
[ 2, 3, 8 ]
[ 5, 1, 3, 8 ]
[ 3, 4, 2 ] - [ 3, 8, 2 ]
[ 8, 2, 3 ] - [ 8, 5, 1, 3 ]

Cartan matrix
[1 1 1 1 0 0 0 1]
[0 1 1 0 0 0 0 0]
[0 1 1 1 1 1 1 1]
[0 1 0 1 0 0 0 0]
[1 0 1 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 1 0 1 1 1 1]

Good mutations
vertex  1 -> Algebra  286   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  911   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  737   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1218   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1217   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  686   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
-------------------------

Algebra  705

Quiver
[ 1, 6 ], [ 2, 3 ], [ 3, 4 ], [ 3, 5 ], [ 4, 2 ], [ 5, 1 ], [ 5, 8 ], [ 6, 5 ], [ 6, 7 ], [ 8, 2 ], [ 8, 6 ]

Relations
[ 6, 5, 1 ]
[ 4, 2, 3 ]
[ 5, 8, 2, 3 ]
[ 2, 3, 4 ]
[ 1, 6, 5 ]
[ 2, 3, 5, 8 ]
[ 6, 5, 8 ]
[ 3, 4, 2 ] - [ 3, 5, 8, 2 ]
[ 8, 2, 3, 5 ] - [ 8, 6, 5 ]
[ 5, 1, 6 ] - [ 5, 8, 6 ]

Cartan matrix
[1 0 0 0 0 1 1 0]
[1 1 1 0 1 0 0 0]
[1 1 1 1 1 1 1 1]
[0 1 0 1 0 0 0 0]
[1 1 0 0 1 1 1 1]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 1 0 1 1 1 1]

Good mutations
vertex  1 -> Algebra 1219   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  696   permutation [ 1, 2, 5, 4, 3, 6, 7, 8 ]
vertex  5 -> Algebra  286   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1015   permutation [ 1, 6, 2, 3, 4, 5, 7, 8 ]
vertex  8 -> Algebra 1190   permutation [ 1, 2, 5, 4, 8, 6, 7, 3 ]
-------------------------

Algebra  707

Quiver
[ 1, 7 ], [ 1, 8 ], [ 2, 3 ], [ 3, 4 ], [ 3, 6 ], [ 4, 2 ], [ 4, 5 ], [ 4, 8 ], [ 6, 1 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 7, 6, 1 ]
[ 8, 3, 6, 1 ]
[ 3, 4, 2 ]
[ 6, 1, 8, 3 ]
[ 2, 3, 4 ]
[ 8, 3, 4 ]
[ 6, 1, 7 ]
[ 4, 2, 3 ] - [ 4, 8, 3 ]
[ 1, 7, 6 ] - [ 1, 8, 3, 6 ]
[ 3, 4, 8 ] - [ 3, 6, 1, 8 ]

Cartan matrix
[1 0 1 0 0 1 1 1]
[1 1 1 0 0 1 0 0]
[1 0 1 1 1 1 0 1]
[0 1 1 1 1 1 0 1]
[0 0 0 0 1 0 0 0]
[1 0 0 0 0 1 0 1]
[0 0 0 0 0 1 1 0]
[0 0 1 0 0 1 0 1]

Good mutations
vertex  2 -> Algebra  916   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  710   permutation [ 1, 2, 6, 4, 5, 3, 7, 8 ]
vertex  4 -> Algebra  655   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra  688   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  287   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  795   permutation [ 8, 2, 1, 7, 6, 4, 5, 3 ]
-------------------------

Algebra  708

Quiver
[ 1, 6 ], [ 1, 8 ], [ 2, 3 ], [ 3, 1 ], [ 3, 4 ], [ 4, 2 ], [ 4, 5 ], [ 4, 8 ], [ 6, 3 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 6, 3, 1 ]
[ 8, 3, 1 ]
[ 3, 4, 2 ]
[ 2, 3, 4 ]
[ 8, 3, 4 ]
[ 3, 1, 6 ]
[ 1, 6, 3 ] - [ 1, 8, 3 ]
[ 4, 2, 3 ] - [ 4, 8, 3 ]
[ 3, 1, 8 ] - [ 3, 4, 8 ]

Cartan matrix
[1 0 1 0 0 1 0 1]
[1 1 1 0 0 0 0 0]
[1 0 1 1 1 0 0 1]
[0 1 1 1 1 0 0 1]
[0 0 0 0 1 0 0 0]
[0 0 1 1 1 1 0 0]
[0 0 1 1 1 1 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  917   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  656   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra  689   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  7 -> Algebra  287   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1226   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  709

Quiver
[ 1, 6 ], [ 2, 3 ], [ 3, 8 ], [ 4, 2 ], [ 4, 5 ], [ 6, 3 ], [ 6, 7 ], [ 8, 1 ], [ 8, 4 ]

Relations
[ 6, 3, 8, 1 ]
[ 3, 8, 4, 2 ]
[ 2, 3, 8, 4 ]
[ 3, 8, 1, 6 ]
[ 1, 6, 3, 8 ]
[ 4, 2, 3, 8 ]
[ 8, 1, 6, 3 ] - [ 8, 4, 2, 3 ]

Cartan matrix
[1 0 1 0 0 1 1 0]
[1 1 1 0 0 0 0 1]
[1 0 1 1 1 0 0 1]
[0 1 1 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[0 0 1 1 1 1 1 1]
[0 0 0 0 0 0 1 0]
[1 1 1 1 1 1 1 1]

Good mutations
vertex  1 -> Algebra 1227   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  814   permutation [ 8, 6, 1, 7, 3, 4, 5, 2 ]
vertex  3 -> Algebra  715   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
vertex  5 -> Algebra  690   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  795   permutation [ 8, 2, 1, 7, 6, 4, 5, 3 ]
vertex  7 -> Algebra 1226   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  287   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  710

Quiver
[ 1, 7 ], [ 1, 8 ], [ 2, 3 ], [ 3, 1 ], [ 3, 6 ], [ 4, 5 ], [ 4, 6 ], [ 6, 2 ], [ 6, 8 ], [ 7, 3 ], [ 8, 3 ]

Relations
[ 7, 3, 1 ]
[ 8, 3, 1 ]
[ 3, 6, 2 ]
[ 2, 3, 6 ]
[ 8, 3, 6 ]
[ 3, 1, 7 ]
[ 1, 7, 3 ] - [ 1, 8, 3 ]
[ 6, 2, 3 ] - [ 6, 8, 3 ]
[ 3, 1, 8 ] - [ 3, 6, 8 ]

Cartan matrix
[1 0 1 0 0 0 1 1]
[1 1 1 0 0 0 0 0]
[1 0 1 0 0 1 0 1]
[0 1 1 1 1 1 0 1]
[0 0 0 0 1 0 0 0]
[0 1 1 0 0 1 0 1]
[0 0 1 0 0 1 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  921   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  716   permutation [ 1, 2, 3, 6, 5, 4, 7, 8 ]
vertex  5 -> Algebra  691   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  707   permutation [ 1, 2, 6, 4, 5, 3, 7, 8 ]
vertex  7 -> Algebra 1229   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  792   permutation [ 6, 2, 1, 7, 3, 4, 5, 8 ]
-------------------------

Algebra  715

Quiver
[ 1, 6 ], [ 2, 3 ], [ 3, 1 ], [ 3, 4 ], [ 3, 8 ], [ 4, 2 ], [ 4, 5 ], [ 6, 3 ], [ 6, 7 ], [ 8, 2 ], [ 8, 6 ]

Relations
[ 6, 3, 1 ]
[ 1, 6, 3 ]
[ 4, 2, 3 ]
[ 2, 3, 4 ]
[ 2, 3, 8 ]
[ 6, 3, 8 ]
[ 3, 4, 2 ] - [ 3, 8, 2 ]
[ 8, 2, 3 ] - [ 8, 6, 3 ]
[ 3, 1, 6 ] - [ 3, 8, 6 ]

Cartan matrix
[1 0 0 0 0 1 1 0]
[1 1 1 0 0 0 0 0]
[1 1 1 1 1 1 1 1]
[0 1 0 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[0 0 1 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 1 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra 1231   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  696   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  329   permutation [ 3, 8, 1, 7, 2, 4, 5, 6 ]
vertex  7 -> Algebra 1031   permutation [ 1, 6, 2, 3, 4, 5, 7, 8 ]
vertex  8 -> Algebra  709   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
-------------------------

Algebra  716

Quiver
[ 1, 7 ], [ 1, 8 ], [ 2, 3 ], [ 3, 1 ], [ 3, 4 ], [ 4, 2 ], [ 4, 6 ], [ 4, 8 ], [ 5, 6 ], [ 7, 3 ], [ 8, 3 ]

Relations
[ 7, 3, 1 ]
[ 8, 3, 1 ]
[ 3, 4, 2 ]
[ 2, 3, 4 ]
[ 8, 3, 4 ]
[ 3, 1, 7 ]
[ 1, 7, 3 ] - [ 1, 8, 3 ]
[ 4, 2, 3 ] - [ 4, 8, 3 ]
[ 3, 1, 8 ] - [ 3, 4, 8 ]

Cartan matrix
[1 0 1 0 0 0 1 1]
[1 1 1 0 0 0 0 0]
[1 0 1 1 0 1 0 1]
[0 1 1 1 0 1 0 1]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 1 1 0 1 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  927   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  658   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra  725   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  6 -> Algebra  710   permutation [ 1, 2, 3, 6, 5, 4, 7, 8 ]
vertex  7 -> Algebra 1197   permutation [ 2, 1, 8, 7, 4, 6, 5, 3 ]
vertex  8 -> Algebra 1233   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  725

Quiver
[ 1, 7 ], [ 1, 8 ], [ 2, 3 ], [ 3, 1 ], [ 3, 4 ], [ 4, 2 ], [ 4, 5 ], [ 4, 8 ], [ 5, 6 ], [ 7, 3 ], [ 8, 3 ]

Relations
[ 7, 3, 1 ]
[ 8, 3, 1 ]
[ 3, 4, 2 ]
[ 2, 3, 4 ]
[ 8, 3, 4 ]
[ 3, 1, 7 ]
[ 1, 7, 3 ] - [ 1, 8, 3 ]
[ 4, 2, 3 ] - [ 4, 8, 3 ]
[ 3, 1, 8 ] - [ 3, 4, 8 ]

Cartan matrix
[1 0 1 0 0 0 1 1]
[1 1 1 0 0 0 0 0]
[1 0 1 1 1 1 0 1]
[0 1 1 1 1 1 0 1]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 1 1 1 1 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  653   permutation [ 2, 1, 3, 8, 4, 5, 6, 7 ]
vertex  4 -> Algebra  664   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  6 -> Algebra  716   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  7 -> Algebra  686   permutation [ 2, 1, 8, 7, 4, 5, 6, 3 ]
vertex  8 -> Algebra  737   permutation [ 2, 1, 7, 3, 4, 5, 6, 8 ]
-------------------------

Algebra  735

Quiver
[ 1, 5 ], [ 2, 3 ], [ 3, 4 ], [ 4, 1 ], [ 4, 8 ], [ 5, 4 ], [ 5, 6 ], [ 7, 6 ], [ 8, 2 ], [ 8, 5 ]

Relations
[ 5, 4, 1 ]
[ 3, 4, 8, 2 ]
[ 4, 8, 2, 3 ]
[ 1, 5, 4 ]
[ 2, 3, 4, 8 ]
[ 5, 4, 8 ]
[ 8, 2, 3, 4 ] - [ 8, 5, 4 ]
[ 4, 1, 5 ] - [ 4, 8, 5 ]

Cartan matrix
[1 0 0 0 1 1 0 0]
[1 1 1 1 0 0 0 0]
[1 0 1 1 1 1 0 1]
[1 1 0 1 1 1 0 1]
[0 0 0 1 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 1 1 1 1 1 0 1]

Good mutations
vertex  1 -> Algebra 1233   permutation [ 2, 1, 4, 5, 7, 6, 3, 8 ]
vertex  3 -> Algebra  703   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  6 -> Algebra  492   permutation [ 1, 5, 2, 3, 4, 6, 7, 8 ]
vertex  7 -> Algebra  307   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  927   permutation [ 2, 4, 1, 5, 7, 6, 3, 8 ]
-------------------------

Algebra  736

Quiver
[ 1, 3 ], [ 1, 4 ], [ 2, 3 ], [ 3, 8 ], [ 4, 8 ], [ 5, 4 ], [ 5, 6 ], [ 6, 7 ], [ 8, 1 ], [ 8, 2 ], [ 8, 5 ]

Relations
[ 3, 8, 1 ]
[ 4, 8, 1 ]
[ 3, 8, 2 ]
[ 4, 8, 5 ]
[ 2, 3, 8 ]
[ 5, 4, 8 ]
[ 8, 1, 3 ] - [ 8, 2, 3 ]
[ 8, 1, 4 ] - [ 8, 5, 4 ]
[ 1, 3, 8 ] - [ 1, 4, 8 ]

Cartan matrix
[1 0 1 1 0 0 0 1]
[0 1 1 0 0 0 0 0]
[0 0 1 0 1 1 1 1]
[0 1 0 1 0 0 0 1]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 1 1 1 1 1 1]

Good mutations
vertex  1 -> Algebra  737   permutation [ 4, 2, 3, 1, 5, 6, 7, 8 ]
vertex  2 -> Algebra  951   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1234   permutation [ 2, 4, 8, 5, 7, 6, 3, 1 ]
-------------------------

Algebra  737

Quiver
[ 1, 4 ], [ 2, 3 ], [ 3, 4 ], [ 4, 8 ], [ 5, 1 ], [ 5, 6 ], [ 6, 7 ], [ 8, 2 ], [ 8, 5 ]

Relations
[ 4, 8, 5, 1 ]
[ 3, 4, 8, 2 ]
[ 4, 8, 2, 3 ]
[ 1, 4, 8, 5 ]
[ 2, 3, 4, 8 ]
[ 5, 1, 4, 8 ]
[ 8, 2, 3, 4 ] - [ 8, 5, 1, 4 ]

Cartan matrix
[1 1 0 1 0 0 0 1]
[0 1 1 1 0 0 0 0]
[0 0 1 1 1 1 1 1]
[0 1 0 1 1 1 1 1]
[1 0 0 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 1 1 1 1 1 1]

Good mutations
vertex  1 -> Algebra  307   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  952   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  704   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  4 -> Algebra  736   permutation [ 4, 2, 3, 1, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1233   permutation [ 2, 1, 4, 5, 7, 6, 3, 8 ]
vertex  8 -> Algebra  725   permutation [ 2, 1, 4, 5, 6, 7, 3, 8 ]
-------------------------

Algebra  755

Quiver
[ 1, 6 ], [ 1, 8 ], [ 2, 3 ], [ 2, 4 ], [ 4, 5 ], [ 5, 1 ], [ 6, 5 ], [ 7, 6 ], [ 8, 2 ]

Relations
[ 6, 5, 1 ]
[ 8, 2, 4, 5, 1 ]
[ 4, 5, 1, 8, 2 ]
[ 5, 1, 8, 2, 4 ]
[ 5, 1, 6 ]
[ 2, 4, 5, 1, 8 ]
[ 1, 6, 5 ] - [ 1, 8, 2, 4, 5 ]

Cartan matrix
[1 1 1 1 1 1 0 1]
[1 1 1 1 1 0 0 0]
[0 0 1 0 0 0 0 0]
[1 0 0 1 1 0 0 1]
[1 1 1 0 1 0 0 1]
[0 0 0 0 1 1 0 0]
[0 0 0 0 1 1 1 0]
[0 1 1 1 1 0 0 1]

Good mutations
vertex  2 -> Algebra  785   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  3 -> Algebra  649   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  762   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  7 -> Algebra  314   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  507   permutation [ 3, 2, 5, 1, 7, 6, 8, 4 ]
-------------------------

Algebra  761

Quiver
[ 1, 7 ], [ 1, 8 ], [ 2, 3 ], [ 2, 4 ], [ 4, 5 ], [ 4, 6 ], [ 5, 2 ], [ 6, 1 ], [ 7, 6 ], [ 8, 2 ]

Relations
[ 7, 6, 1 ]
[ 8, 2, 4, 6, 1 ]
[ 5, 2, 4 ]
[ 6, 1, 8, 2, 4 ]
[ 2, 4, 5 ]
[ 6, 1, 7 ]
[ 2, 4, 6, 1, 8 ]
[ 4, 5, 2 ] - [ 4, 6, 1, 8, 2 ]
[ 1, 7, 6 ] - [ 1, 8, 2, 4, 6 ]

Cartan matrix
[1 1 1 1 0 1 1 1]
[1 1 1 1 0 1 0 0]
[0 0 1 0 0 0 0 0]
[1 1 1 1 1 1 0 1]
[0 1 1 0 1 0 0 0]
[1 1 1 0 0 1 0 1]
[0 0 0 0 0 1 1 0]
[0 1 1 1 0 1 0 1]

Good mutations
vertex  2 -> Algebra  817   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  3 -> Algebra  655   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  764   permutation [ 1, 2, 3, 6, 5, 4, 7, 8 ]
vertex  6 -> Algebra  318   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  762

Quiver
[ 1, 6 ], [ 1, 8 ], [ 2, 3 ], [ 2, 4 ], [ 4, 1 ], [ 4, 5 ], [ 5, 2 ], [ 6, 4 ], [ 7, 6 ], [ 8, 2 ]

Relations
[ 6, 4, 1 ]
[ 8, 2, 4, 1 ]
[ 5, 2, 4 ]
[ 2, 4, 5 ]
[ 4, 1, 6 ]
[ 2, 4, 1, 8 ]
[ 4, 1, 8, 2 ] - [ 4, 5, 2 ]
[ 1, 6, 4 ] - [ 1, 8, 2, 4 ]

Cartan matrix
[1 1 1 1 0 1 0 1]
[1 1 1 1 0 0 0 0]
[0 0 1 0 0 0 0 0]
[1 1 1 1 1 0 0 1]
[0 1 1 0 1 0 0 0]
[0 0 0 1 1 1 0 0]
[0 0 0 1 1 1 1 0]
[0 1 1 1 0 0 0 1]

Good mutations
vertex  2 -> Algebra  818   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  3 -> Algebra  656   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  755   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  7 -> Algebra  318   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  764

Quiver
[ 1, 7 ], [ 1, 8 ], [ 2, 3 ], [ 2, 4 ], [ 4, 1 ], [ 4, 6 ], [ 5, 6 ], [ 6, 2 ], [ 7, 4 ], [ 8, 2 ]

Relations
[ 7, 4, 1 ]
[ 8, 2, 4, 1 ]
[ 6, 2, 4 ]
[ 2, 4, 6 ]
[ 4, 1, 7 ]
[ 2, 4, 1, 8 ]
[ 4, 1, 8, 2 ] - [ 4, 6, 2 ]
[ 1, 7, 4 ] - [ 1, 8, 2, 4 ]

Cartan matrix
[1 1 1 1 0 0 1 1]
[1 1 1 1 0 0 0 0]
[0 0 1 0 0 0 0 0]
[1 1 1 1 0 1 0 1]
[0 1 1 0 1 1 0 0]
[0 1 1 0 0 1 0 0]
[0 0 0 1 0 1 1 0]
[0 1 1 1 0 0 0 1]

Good mutations
vertex  2 -> Algebra  827   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  3 -> Algebra  658   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  770   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  6 -> Algebra  761   permutation [ 1, 2, 3, 6, 5, 4, 7, 8 ]
vertex  7 -> Algebra 1260   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  770

Quiver
[ 1, 7 ], [ 1, 8 ], [ 2, 3 ], [ 2, 4 ], [ 4, 1 ], [ 4, 5 ], [ 5, 2 ], [ 5, 6 ], [ 7, 4 ], [ 8, 2 ]

Relations
[ 7, 4, 1 ]
[ 8, 2, 4, 1 ]
[ 5, 2, 4 ]
[ 2, 4, 5 ]
[ 4, 1, 7 ]
[ 2, 4, 1, 8 ]
[ 4, 1, 8, 2 ] - [ 4, 5, 2 ]
[ 1, 7, 4 ] - [ 1, 8, 2, 4 ]

Cartan matrix
[1 1 1 1 0 0 1 1]
[1 1 1 1 0 0 0 0]
[0 0 1 0 0 0 0 0]
[1 1 1 1 1 1 0 1]
[0 1 1 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 1 1 1 1 0]
[0 1 1 1 0 0 0 1]

Good mutations
vertex  2 -> Algebra  837   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  3 -> Algebra  664   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  764   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  7 -> Algebra 1189   permutation [ 2, 1, 8, 7, 3, 5, 6, 4 ]
-------------------------

Algebra  783

Quiver
[ 1, 5 ], [ 2, 4 ], [ 2, 5 ], [ 3, 4 ], [ 4, 8 ], [ 5, 8 ], [ 6, 1 ], [ 6, 7 ], [ 8, 1 ], [ 8, 2 ], [ 8, 3 ]

Relations
[ 5, 8, 1 ]
[ 4, 8, 2 ]
[ 5, 8, 2 ]
[ 4, 8, 3 ]
[ 1, 5, 8 ]
[ 3, 4, 8 ]
[ 8, 2, 4 ] - [ 8, 3, 4 ]
[ 8, 1, 5 ] - [ 8, 2, 5 ]
[ 2, 4, 8 ] - [ 2, 5, 8 ]

Cartan matrix
[1 0 0 0 1 0 0 0]
[0 1 0 1 1 0 0 1]
[0 0 1 1 0 0 0 0]
[1 0 0 1 0 0 0 1]
[0 0 1 0 1 0 0 1]
[1 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 1 1 1 0 0 1]

Good mutations
vertex  1 -> Algebra  329   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  792   permutation [ 1, 5, 3, 4, 2, 6, 7, 8 ]
vertex  3 -> Algebra  856   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  6 -> Algebra 1234   permutation [ 3, 5, 8, 1, 7, 6, 4, 2 ]
vertex  7 -> Algebra 1210   permutation [ 3, 5, 8, 7, 6, 1, 4, 2 ]
-------------------------

Algebra  785

Quiver
[ 1, 6 ], [ 1, 8 ], [ 2, 4 ], [ 2, 5 ], [ 3, 4 ], [ 4, 8 ], [ 5, 1 ], [ 6, 5 ], [ 7, 6 ], [ 8, 2 ], [ 8, 3 ]

Relations
[ 6, 5, 1 ]
[ 8, 2, 5, 1 ]
[ 4, 8, 2 ]
[ 5, 1, 8, 2 ]
[ 4, 8, 3 ]
[ 5, 1, 6 ]
[ 3, 4, 8 ]
[ 8, 2, 4 ] - [ 8, 3, 4 ]
[ 1, 6, 5 ] - [ 1, 8, 2, 5 ]
[ 2, 4, 8 ] - [ 2, 5, 1, 8 ]

Cartan matrix
[1 1 1 1 1 1 0 1]
[1 1 0 1 1 0 0 1]
[0 0 1 1 0 0 0 0]
[0 0 0 1 0 0 0 1]
[1 0 1 0 1 0 0 1]
[0 0 0 0 1 1 0 0]
[0 0 0 0 1 1 1 0]
[0 1 1 1 1 0 0 1]

Good mutations
vertex  1 -> Algebra 1210   permutation [ 3, 5, 8, 7, 6, 1, 4, 2 ]
vertex  2 -> Algebra  794   permutation [ 1, 5, 3, 4, 2, 6, 7, 8 ]
vertex  3 -> Algebra  858   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  4 -> Algebra  755   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  7 -> Algebra  329   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  696   permutation [ 3, 5, 1, 7, 6, 8, 4, 2 ]
-------------------------

Algebra  791

Quiver
[ 1, 5 ], [ 2, 8 ], [ 3, 1 ], [ 5, 2 ], [ 5, 6 ], [ 6, 7 ], [ 8, 3 ], [ 8, 4 ]

Relations
[ 5, 2, 8, 3, 1 ]
[ 8, 3, 1, 5, 2 ]
[ 1, 5, 2, 8, 3 ]
[ 2, 8, 3, 1, 5 ]
[ 3, 1, 5, 2, 8 ]

Cartan matrix
[1 1 0 1 1 1 1 1]
[1 1 1 1 0 0 0 1]
[1 1 1 0 1 1 1 0]
[0 0 0 1 0 0 0 0]
[0 1 1 1 1 1 1 1]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[1 0 1 1 1 1 1 1]

Good mutations
vertex  4 -> Algebra 1163   permutation [ 1, 8, 3, 2, 5, 6, 7, 4 ]
vertex  5 -> Algebra 1231   permutation [ 3, 5, 1, 6, 7, 8, 4, 2 ]
vertex  7 -> Algebra 1277   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  369   permutation [ 1, 2, 4, 8, 5, 6, 7, 3 ]
-------------------------

Algebra  792

Quiver
[ 1, 2 ], [ 2, 5 ], [ 3, 4 ], [ 4, 5 ], [ 5, 8 ], [ 6, 1 ], [ 6, 7 ], [ 8, 1 ], [ 8, 3 ]

Relations
[ 2, 5, 8, 1 ]
[ 5, 8, 1, 2 ]
[ 4, 5, 8, 3 ]
[ 5, 8, 3, 4 ]
[ 1, 2, 5, 8 ]
[ 3, 4, 5, 8 ]
[ 8, 1, 2, 5 ] - [ 8, 3, 4, 5 ]

Cartan matrix
[1 1 0 0 1 0 0 0]
[0 1 1 0 1 0 0 1]
[0 0 1 1 1 0 0 0]
[1 0 0 1 1 0 0 1]
[1 0 1 0 1 0 0 1]
[1 1 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 1 1 1 0 0 1]

Good mutations
vertex  1 -> Algebra  333   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  492   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  866   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  4 -> Algebra  816   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  5 -> Algebra  783   permutation [ 1, 5, 3, 4, 2, 6, 7, 8 ]
vertex  6 -> Algebra 1233   permutation [ 3, 2, 5, 1, 7, 6, 4, 8 ]
vertex  7 -> Algebra 1208   permutation [ 3, 2, 5, 7, 6, 1, 4, 8 ]
vertex  8 -> Algebra  710   permutation [ 3, 2, 5, 6, 7, 1, 4, 8 ]
-------------------------

Algebra  794

Quiver
[ 1, 6 ], [ 1, 8 ], [ 2, 1 ], [ 2, 5 ], [ 3, 4 ], [ 4, 5 ], [ 5, 8 ], [ 6, 2 ], [ 7, 6 ], [ 8, 2 ], [ 8, 3 ]

Relations
[ 6, 2, 1 ]
[ 8, 2, 1 ]
[ 5, 8, 2 ]
[ 4, 5, 8, 3 ]
[ 5, 8, 3, 4 ]
[ 2, 1, 6 ]
[ 3, 4, 5, 8 ]
[ 1, 6, 2 ] - [ 1, 8, 2 ]
[ 8, 2, 5 ] - [ 8, 3, 4, 5 ]
[ 2, 1, 8 ] - [ 2, 5, 8 ]

Cartan matrix
[1 1 1 1 1 1 0 1]
[1 1 1 0 1 0 0 1]
[0 0 1 1 1 0 0 0]
[0 0 0 1 1 0 0 1]
[0 0 1 0 1 0 0 1]
[0 1 0 0 1 1 0 0]
[0 1 0 0 1 1 1 0]
[0 1 1 1 1 0 0 1]

Good mutations
vertex  1 -> Algebra 1208   permutation [ 3, 2, 5, 7, 6, 1, 4, 8 ]
vertex  2 -> Algebra  335   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  868   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  4 -> Algebra  818   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  5 -> Algebra  785   permutation [ 1, 5, 3, 4, 2, 6, 7, 8 ]
vertex  7 -> Algebra  333   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1202   permutation [ 3, 2, 8, 7, 6, 5, 4, 1 ]
-------------------------

Algebra  795

Quiver
[ 1, 3 ], [ 1, 6 ], [ 2, 8 ], [ 3, 4 ], [ 3, 8 ], [ 4, 5 ], [ 5, 3 ], [ 6, 2 ], [ 6, 7 ], [ 8, 1 ], [ 8, 5 ]

Relations
[ 3, 8, 1 ]
[ 6, 2, 8, 1 ]
[ 8, 1, 6, 2 ]
[ 4, 5, 3 ]
[ 5, 3, 4 ]
[ 2, 8, 1, 6 ]
[ 5, 3, 8 ]
[ 8, 1, 3 ] - [ 8, 5, 3 ]
[ 3, 4, 5 ] - [ 3, 8, 5 ]
[ 1, 3, 8 ] - [ 1, 6, 2, 8 ]

Cartan matrix
[1 1 1 1 1 1 1 1]
[1 1 1 0 1 0 0 1]
[0 0 1 1 1 0 0 1]
[0 0 0 1 1 0 0 0]
[0 0 1 0 1 0 0 0]
[0 1 0 0 1 1 1 1]
[0 0 0 0 0 0 1 0]
[1 0 1 0 1 1 1 1]

Good mutations
vertex  1 -> Algebra  707   permutation [ 3, 2, 8, 6, 7, 5, 4, 1 ]
vertex  2 -> Algebra  801   permutation [ 1, 8, 3, 4, 5, 6, 7, 2 ]
vertex  3 -> Algebra 1282   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  709   permutation [ 3, 2, 8, 6, 7, 5, 4, 1 ]
vertex  7 -> Algebra 1202   permutation [ 3, 2, 8, 7, 6, 5, 4, 1 ]
vertex  8 -> Algebra  333   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  800

Quiver
[ 1, 2 ], [ 2, 3 ], [ 2, 6 ], [ 3, 4 ], [ 3, 8 ], [ 4, 5 ], [ 5, 2 ], [ 6, 5 ], [ 7, 6 ], [ 8, 2 ]

Relations
[ 6, 5, 2 ]
[ 4, 5, 2, 3 ]
[ 8, 2, 3 ]
[ 5, 2, 3, 4 ]
[ 5, 2, 6 ]
[ 2, 3, 8 ]
[ 3, 4, 5, 2 ] - [ 3, 8, 2 ]
[ 2, 3, 4, 5 ] - [ 2, 6, 5 ]

Cartan matrix
[1 1 1 1 1 1 0 0]
[0 1 1 1 1 1 0 0]
[0 1 1 1 1 0 0 1]
[0 1 0 1 1 0 0 0]
[0 1 1 0 1 0 0 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 1 1 1 0]
[0 1 0 0 0 1 0 1]

Good mutations
vertex  1 -> Algebra 1000   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1290   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra 1289   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  336   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  335   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  801

Quiver
[ 1, 3 ], [ 1, 6 ], [ 2, 1 ], [ 2, 5 ], [ 2, 8 ], [ 3, 2 ], [ 3, 4 ], [ 4, 5 ], [ 5, 3 ], [ 6, 2 ], [ 6, 7 ], [ 8, 6 ]

Relations
[ 3, 2, 1 ]
[ 6, 2, 1 ]
[ 5, 3, 2 ]
[ 8, 6, 2 ]
[ 4, 5, 3 ]
[ 5, 3, 4 ]
[ 6, 2, 8 ]
[ 1, 3, 2 ] - [ 1, 6, 2 ]
[ 2, 1, 3 ] - [ 2, 5, 3 ]
[ 3, 2, 5 ] - [ 3, 4, 5 ]
[ 2, 1, 6 ] - [ 2, 8, 6 ]

Cartan matrix
[1 1 1 1 1 1 1 0]
[1 1 1 0 1 1 1 1]
[0 1 1 1 1 0 0 1]
[0 0 0 1 1 0 0 0]
[0 0 1 0 1 0 0 0]
[0 1 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra  916   permutation [ 3, 2, 8, 6, 7, 5, 4, 1 ]
vertex  2 -> Algebra  336   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  814   permutation [ 1, 5, 3, 4, 2, 6, 7, 8 ]
vertex  7 -> Algebra 1290   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  795   permutation [ 1, 8, 3, 4, 5, 6, 7, 2 ]
-------------------------

Algebra  814

Quiver
[ 1, 3 ], [ 1, 6 ], [ 2, 4 ], [ 2, 5 ], [ 3, 2 ], [ 5, 1 ], [ 5, 8 ], [ 6, 5 ], [ 6, 7 ], [ 8, 6 ]

Relations
[ 3, 2, 5, 1 ]
[ 6, 5, 1 ]
[ 5, 1, 3, 2 ]
[ 2, 5, 1, 3 ]
[ 8, 6, 5 ]
[ 6, 5, 8 ]
[ 1, 3, 2, 5 ] - [ 1, 6, 5 ]
[ 5, 1, 6 ] - [ 5, 8, 6 ]

Cartan matrix
[1 1 1 1 1 1 1 0]
[1 1 0 1 1 1 1 1]
[0 1 1 1 1 0 0 1]
[0 0 0 1 0 0 0 0]
[1 0 1 0 1 1 1 1]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra  401   permutation [ 3, 5, 8, 6, 7, 2, 4, 1 ]
vertex  2 -> Algebra  801   permutation [ 1, 5, 3, 4, 2, 6, 7, 8 ]
vertex  4 -> Algebra  851   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  7 -> Algebra  890   permutation [ 3, 5, 8, 7, 6, 2, 4, 1 ]
vertex  8 -> Algebra  709   permutation [ 3, 8, 5, 6, 7, 2, 4, 1 ]
-------------------------

Algebra  816

Quiver
[ 1, 2 ], [ 2, 4 ], [ 3, 4 ], [ 4, 5 ], [ 4, 8 ], [ 5, 3 ], [ 6, 1 ], [ 6, 7 ], [ 8, 1 ], [ 8, 3 ]

Relations
[ 2, 4, 8, 1 ]
[ 4, 8, 1, 2 ]
[ 5, 3, 4 ]
[ 3, 4, 5 ]
[ 1, 2, 4, 8 ]
[ 3, 4, 8 ]
[ 4, 5, 3 ] - [ 4, 8, 3 ]
[ 8, 1, 2, 4 ] - [ 8, 3, 4 ]

Cartan matrix
[1 1 0 1 1 0 0 0]
[0 1 1 1 1 0 0 1]
[0 0 1 1 0 0 0 0]
[1 0 1 1 1 0 0 1]
[0 0 1 0 1 0 0 0]
[1 1 0 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 1 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra  344   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  503   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  915   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra  792   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra 1217   permutation [ 2, 3, 4, 5, 1, 6, 7, 8 ]
vertex  7 -> Algebra 1309   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1229   permutation [ 3, 2, 4, 6, 7, 1, 5, 8 ]
-------------------------

Algebra  817

Quiver
[ 1, 7 ], [ 1, 8 ], [ 2, 4 ], [ 2, 6 ], [ 3, 4 ], [ 4, 5 ], [ 4, 8 ], [ 5, 3 ], [ 6, 1 ], [ 7, 6 ], [ 8, 2 ], [ 8, 3 ]

Relations
[ 7, 6, 1 ]
[ 8, 2, 6, 1 ]
[ 4, 8, 2 ]
[ 6, 1, 8, 2 ]
[ 5, 3, 4 ]
[ 3, 4, 5 ]
[ 6, 1, 7 ]
[ 3, 4, 8 ]
[ 4, 5, 3 ] - [ 4, 8, 3 ]
[ 8, 2, 4 ] - [ 8, 3, 4 ]
[ 1, 7, 6 ] - [ 1, 8, 2, 6 ]
[ 2, 4, 8 ] - [ 2, 6, 1, 8 ]

Cartan matrix
[1 1 1 1 0 1 1 1]
[1 1 1 1 1 1 0 1]
[0 0 1 1 0 0 0 0]
[0 0 1 1 1 0 0 1]
[0 0 1 0 1 0 0 0]
[1 0 1 0 0 1 0 1]
[0 0 0 0 0 1 1 0]
[0 1 1 1 0 1 0 1]

Good mutations
vertex  1 -> Algebra 1310   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  820   permutation [ 1, 6, 3, 4, 5, 2, 7, 8 ]
vertex  3 -> Algebra  916   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  4 -> Algebra  761   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  6 -> Algebra  344   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  818

Quiver
[ 1, 6 ], [ 1, 8 ], [ 2, 1 ], [ 2, 4 ], [ 3, 4 ], [ 4, 5 ], [ 4, 8 ], [ 5, 3 ], [ 6, 2 ], [ 7, 6 ], [ 8, 2 ], [ 8, 3 ]

Relations
[ 6, 2, 1 ]
[ 8, 2, 1 ]
[ 4, 8, 2 ]
[ 5, 3, 4 ]
[ 3, 4, 5 ]
[ 2, 1, 6 ]
[ 3, 4, 8 ]
[ 1, 6, 2 ] - [ 1, 8, 2 ]
[ 4, 5, 3 ] - [ 4, 8, 3 ]
[ 8, 2, 4 ] - [ 8, 3, 4 ]
[ 2, 1, 8 ] - [ 2, 4, 8 ]

Cartan matrix
[1 1 1 1 0 1 0 1]
[1 1 1 1 1 0 0 1]
[0 0 1 1 0 0 0 0]
[0 0 1 1 1 0 0 1]
[0 0 1 0 1 0 0 0]
[0 1 0 1 1 1 0 0]
[0 1 0 1 1 1 1 0]
[0 1 1 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra 1309   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  346   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  917   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  4 -> Algebra  762   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  5 -> Algebra  794   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  7 -> Algebra  344   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  820

Quiver
[ 1, 7 ], [ 1, 8 ], [ 2, 1 ], [ 2, 6 ], [ 3, 4 ], [ 4, 5 ], [ 4, 6 ], [ 5, 3 ], [ 6, 8 ], [ 7, 2 ], [ 8, 2 ], [ 8, 3 ]

Relations
[ 7, 2, 1 ]
[ 8, 2, 1 ]
[ 6, 8, 2 ]
[ 5, 3, 4 ]
[ 6, 8, 3, 4 ]
[ 3, 4, 5 ]
[ 2, 1, 7 ]
[ 3, 4, 6, 8 ]
[ 1, 7, 2 ] - [ 1, 8, 2 ]
[ 4, 5, 3 ] - [ 4, 6, 8, 3 ]
[ 8, 2, 6 ] - [ 8, 3, 4, 6 ]
[ 2, 1, 8 ] - [ 2, 6, 8 ]

Cartan matrix
[1 1 1 1 0 1 1 1]
[1 1 1 0 0 1 0 1]
[0 0 1 1 0 1 0 0]
[0 0 1 1 1 1 0 1]
[0 0 1 0 1 0 0 0]
[0 0 1 0 0 1 0 1]
[0 1 0 0 0 1 1 0]
[0 1 1 1 0 1 0 1]

Good mutations
vertex  1 -> Algebra 1314   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  345   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  918   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  4 -> Algebra  827   permutation [ 1, 2, 3, 6, 5, 4, 7, 8 ]
vertex  6 -> Algebra  817   permutation [ 1, 6, 3, 4, 5, 2, 7, 8 ]
-------------------------

Algebra  827

Quiver
[ 1, 7 ], [ 1, 8 ], [ 2, 1 ], [ 2, 4 ], [ 3, 4 ], [ 4, 6 ], [ 4, 8 ], [ 5, 6 ], [ 6, 3 ], [ 7, 2 ], [ 8, 2 ], [ 8, 3 ]

Relations
[ 7, 2, 1 ]
[ 8, 2, 1 ]
[ 4, 8, 2 ]
[ 6, 3, 4 ]
[ 3, 4, 6 ]
[ 2, 1, 7 ]
[ 3, 4, 8 ]
[ 1, 7, 2 ] - [ 1, 8, 2 ]
[ 4, 6, 3 ] - [ 4, 8, 3 ]
[ 8, 2, 4 ] - [ 8, 3, 4 ]
[ 2, 1, 8 ] - [ 2, 4, 8 ]

Cartan matrix
[1 1 1 1 0 0 1 1]
[1 1 1 1 0 1 0 1]
[0 0 1 1 0 0 0 0]
[0 0 1 1 0 1 0 1]
[0 0 1 0 1 1 0 0]
[0 0 1 0 0 1 0 0]
[0 1 0 1 0 1 1 0]
[0 1 1 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra 1324   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  348   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  927   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  4 -> Algebra  764   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  5 -> Algebra  837   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  6 -> Algebra  820   permutation [ 1, 2, 3, 6, 5, 4, 7, 8 ]
vertex  7 -> Algebra 1188   permutation [ 4, 1, 8, 7, 3, 6, 5, 2 ]
-------------------------

Algebra  837

Quiver
[ 1, 7 ], [ 1, 8 ], [ 2, 1 ], [ 2, 4 ], [ 3, 4 ], [ 4, 5 ], [ 4, 8 ], [ 5, 3 ], [ 5, 6 ], [ 7, 2 ], [ 8, 2 ], [ 8, 3 ]

Relations
[ 7, 2, 1 ]
[ 8, 2, 1 ]
[ 4, 8, 2 ]
[ 5, 3, 4 ]
[ 3, 4, 5 ]
[ 2, 1, 7 ]
[ 3, 4, 8 ]
[ 1, 7, 2 ] - [ 1, 8, 2 ]
[ 4, 5, 3 ] - [ 4, 8, 3 ]
[ 8, 2, 4 ] - [ 8, 3, 4 ]
[ 2, 1, 8 ] - [ 2, 4, 8 ]

Cartan matrix
[1 1 1 1 0 0 1 1]
[1 1 1 1 1 1 0 1]
[0 0 1 1 0 0 0 0]
[0 0 1 1 1 1 0 1]
[0 0 1 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 1 0 1 1 1 1 0]
[0 1 1 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra 1336   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  354   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  653   permutation [ 4, 1, 2, 8, 3, 5, 6, 7 ]
vertex  4 -> Algebra  770   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  6 -> Algebra  827   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  7 -> Algebra  680   permutation [ 4, 1, 8, 7, 3, 5, 6, 2 ]
-------------------------

Algebra  851

Quiver
[ 1, 3 ], [ 1, 6 ], [ 2, 4 ], [ 3, 4 ], [ 4, 5 ], [ 5, 1 ], [ 5, 8 ], [ 6, 5 ], [ 6, 7 ], [ 8, 6 ]

Relations
[ 3, 4, 5, 1 ]
[ 6, 5, 1 ]
[ 4, 5, 1, 3 ]
[ 5, 1, 3, 4 ]
[ 8, 6, 5 ]
[ 6, 5, 8 ]
[ 1, 3, 4, 5 ] - [ 1, 6, 5 ]
[ 5, 1, 6 ] - [ 5, 8, 6 ]

Cartan matrix
[1 0 1 1 1 1 1 0]
[1 1 0 1 1 1 1 1]
[0 0 1 1 1 0 0 1]
[1 0 0 1 1 1 1 1]
[1 0 1 0 1 1 1 1]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra  917   permutation [ 3, 5, 8, 6, 7, 4, 2, 1 ]
vertex  2 -> Algebra  814   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1349   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1226   permutation [ 3, 8, 5, 6, 7, 4, 2, 1 ]
-------------------------

Algebra  852

Quiver
[ 1, 2 ], [ 1, 5 ], [ 2, 3 ], [ 3, 4 ], [ 4, 8 ], [ 6, 5 ], [ 6, 7 ], [ 8, 1 ]

Relations
[ 2, 3, 4, 8, 1 ]
[ 3, 4, 8, 1, 2 ]
[ 4, 8, 1, 2, 3 ]
[ 8, 1, 2, 3, 4 ]
[ 1, 2, 3, 4, 8 ]

Cartan matrix
[1 1 1 1 1 0 0 0]
[0 1 1 1 0 0 0 1]
[1 0 1 1 1 0 0 1]
[1 1 0 1 1 0 0 1]
[0 0 0 0 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 1 0 1 0 0 1]

Good mutations
vertex  1 -> Algebra  856   permutation [ 5, 2, 3, 4, 1, 6, 7, 8 ]
vertex  5 -> Algebra  365   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  947   permutation [ 2, 3, 4, 1, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1354   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  854

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 4 ], [ 4, 8 ], [ 5, 1 ], [ 5, 6 ], [ 7, 6 ], [ 8, 1 ]

Relations
[ 2, 3, 4, 8, 1 ]
[ 3, 4, 8, 1, 2 ]
[ 4, 8, 1, 2, 3 ]
[ 8, 1, 2, 3, 4 ]
[ 1, 2, 3, 4, 8 ]

Cartan matrix
[1 1 1 1 0 0 0 0]
[0 1 1 1 0 0 0 1]
[1 0 1 1 0 0 0 1]
[1 1 0 1 0 0 0 1]
[1 1 1 1 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[1 1 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  368   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1354   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra 1358   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  365   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  856

Quiver
[ 1, 5 ], [ 2, 3 ], [ 2, 5 ], [ 3, 4 ], [ 4, 8 ], [ 5, 8 ], [ 6, 1 ], [ 6, 7 ], [ 8, 1 ], [ 8, 2 ]

Relations
[ 5, 8, 1 ]
[ 3, 4, 8, 2 ]
[ 5, 8, 2 ]
[ 4, 8, 2, 3 ]
[ 8, 2, 3, 4 ]
[ 1, 5, 8 ]
[ 8, 1, 5 ] - [ 8, 2, 5 ]
[ 2, 3, 4, 8 ] - [ 2, 5, 8 ]

Cartan matrix
[1 0 0 0 1 0 0 0]
[0 1 1 1 1 0 0 1]
[1 0 1 1 0 0 0 1]
[1 1 0 1 1 0 0 1]
[0 0 0 0 1 0 0 1]
[1 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 1 0 1 0 0 1]

Good mutations
vertex  1 -> Algebra  366   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  866   permutation [ 1, 5, 3, 4, 2, 6, 7, 8 ]
vertex  4 -> Algebra  783   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra  852   permutation [ 5, 2, 3, 4, 1, 6, 7, 8 ]
vertex  6 -> Algebra 1360   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1361   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  858

Quiver
[ 1, 6 ], [ 1, 8 ], [ 2, 3 ], [ 2, 5 ], [ 3, 4 ], [ 4, 8 ], [ 5, 1 ], [ 6, 5 ], [ 7, 6 ], [ 8, 2 ]

Relations
[ 6, 5, 1 ]
[ 8, 2, 5, 1 ]
[ 3, 4, 8, 2 ]
[ 5, 1, 8, 2 ]
[ 4, 8, 2, 3 ]
[ 8, 2, 3, 4 ]
[ 5, 1, 6 ]
[ 1, 6, 5 ] - [ 1, 8, 2, 5 ]
[ 2, 3, 4, 8 ] - [ 2, 5, 1, 8 ]

Cartan matrix
[1 1 1 0 1 1 0 1]
[1 1 1 1 1 0 0 1]
[0 0 1 1 0 0 0 1]
[0 1 0 1 1 0 0 1]
[1 0 0 0 1 0 0 1]
[0 0 0 0 1 1 0 0]
[0 0 0 0 1 1 1 0]
[0 1 1 0 1 0 0 1]

Good mutations
vertex  1 -> Algebra 1361   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  868   permutation [ 1, 5, 3, 4, 2, 6, 7, 8 ]
vertex  3 -> Algebra  679   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  785   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra  368   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  366   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1367   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  859

Quiver
[ 1, 2 ], [ 1, 6 ], [ 2, 3 ], [ 2, 5 ], [ 2, 8 ], [ 3, 4 ], [ 4, 2 ], [ 5, 1 ], [ 6, 5 ], [ 6, 7 ], [ 8, 1 ], [ 8, 4 ]

Relations
[ 6, 5, 1 ]
[ 3, 4, 2 ]
[ 5, 1, 2 ]
[ 4, 2, 3 ]
[ 5, 1, 6 ]
[ 1, 2, 8 ]
[ 4, 2, 8 ]
[ 2, 5, 1 ] - [ 2, 8, 1 ]
[ 8, 1, 2 ] - [ 8, 4, 2 ]
[ 2, 3, 4 ] - [ 2, 8, 4 ]
[ 1, 2, 5 ] - [ 1, 6, 5 ]

Cartan matrix
[1 1 1 0 1 1 1 0]
[1 1 1 1 1 0 0 1]
[0 0 1 1 0 0 0 0]
[0 1 0 1 1 0 0 0]
[1 0 0 0 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 0 1 1 1 1 1]

Good mutations
vertex  2 -> Algebra 1369   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  680   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1231   permutation [ 8, 5, 1, 6, 7, 4, 3, 2 ]
vertex  5 -> Algebra  369   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1367   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  366   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  861

Quiver
[ 1, 5 ], [ 1, 8 ], [ 2, 1 ], [ 2, 3 ], [ 3, 4 ], [ 4, 8 ], [ 5, 2 ], [ 6, 7 ], [ 7, 5 ], [ 8, 2 ]

Relations
[ 5, 2, 1 ]
[ 8, 2, 1 ]
[ 3, 4, 8, 2 ]
[ 4, 8, 2, 3 ]
[ 8, 2, 3, 4 ]
[ 2, 1, 5 ]
[ 1, 5, 2 ] - [ 1, 8, 2 ]
[ 2, 1, 8 ] - [ 2, 3, 4, 8 ]

Cartan matrix
[1 1 1 0 1 0 0 1]
[1 1 1 1 0 0 0 1]
[0 0 1 1 0 0 0 1]
[0 1 0 1 0 0 0 1]
[0 1 1 1 1 0 0 0]
[0 1 1 1 1 1 1 0]
[0 1 1 1 1 0 1 0]
[0 1 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra 1356   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  682   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  863   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra 1374   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  863

Quiver
[ 1, 5 ], [ 1, 8 ], [ 2, 1 ], [ 2, 3 ], [ 3, 4 ], [ 4, 8 ], [ 5, 2 ], [ 6, 5 ], [ 6, 7 ], [ 8, 2 ]

Relations
[ 5, 2, 1 ]
[ 8, 2, 1 ]
[ 3, 4, 8, 2 ]
[ 4, 8, 2, 3 ]
[ 8, 2, 3, 4 ]
[ 2, 1, 5 ]
[ 1, 5, 2 ] - [ 1, 8, 2 ]
[ 2, 1, 8 ] - [ 2, 3, 4, 8 ]

Cartan matrix
[1 1 1 0 1 0 0 1]
[1 1 1 1 0 0 0 1]
[0 0 1 1 0 0 0 1]
[0 1 0 1 0 0 0 1]
[0 1 1 1 1 0 0 0]
[0 1 1 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra 1358   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  684   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  368   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  861   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra 1377   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  864

Quiver
[ 1, 5 ], [ 2, 3 ], [ 2, 8 ], [ 3, 4 ], [ 4, 2 ], [ 5, 2 ], [ 5, 6 ], [ 7, 6 ], [ 8, 1 ], [ 8, 4 ]

Relations
[ 5, 2, 8, 1 ]
[ 3, 4, 2 ]
[ 4, 2, 3 ]
[ 2, 8, 1, 5 ]
[ 1, 5, 2, 8 ]
[ 4, 2, 8 ]
[ 8, 1, 5, 2 ] - [ 8, 4, 2 ]
[ 2, 3, 4 ] - [ 2, 8, 4 ]

Cartan matrix
[1 1 1 0 1 1 0 0]
[1 1 1 1 0 0 0 1]
[0 0 1 1 0 0 0 0]
[0 1 0 1 0 0 0 0]
[0 1 1 1 1 1 0 1]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[1 1 0 1 1 1 0 1]

Good mutations
vertex  3 -> Algebra  685   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1277   permutation [ 1, 2, 8, 3, 5, 6, 7, 4 ]
vertex  5 -> Algebra 1367   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra 1377   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  369   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  368   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  866

Quiver
[ 1, 2 ], [ 2, 5 ], [ 3, 4 ], [ 3, 5 ], [ 4, 8 ], [ 5, 8 ], [ 6, 1 ], [ 6, 7 ], [ 8, 1 ], [ 8, 3 ]

Relations
[ 2, 5, 8, 1 ]
[ 5, 8, 1, 2 ]
[ 4, 8, 3 ]
[ 5, 8, 3 ]
[ 8, 3, 4 ]
[ 1, 2, 5, 8 ]
[ 8, 1, 2, 5 ] - [ 8, 3, 5 ]
[ 3, 4, 8 ] - [ 3, 5, 8 ]

Cartan matrix
[1 1 0 0 1 0 0 0]
[0 1 0 0 1 0 0 1]
[1 0 1 1 1 0 0 1]
[1 1 0 1 0 0 0 1]
[1 0 0 0 1 0 0 1]
[1 1 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 1 0 1 0 0 1]

Good mutations
vertex  1 -> Algebra  370   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  887   permutation [ 1, 2, 5, 4, 3, 6, 7, 8 ]
vertex  4 -> Algebra  792   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra  856   permutation [ 1, 5, 3, 4, 2, 6, 7, 8 ]
vertex  6 -> Algebra 1380   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1381   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  868

Quiver
[ 1, 6 ], [ 1, 8 ], [ 2, 1 ], [ 2, 5 ], [ 3, 4 ], [ 3, 5 ], [ 4, 8 ], [ 5, 8 ], [ 6, 2 ], [ 7, 6 ], [ 8, 2 ], [ 8, 3 ]

Relations
[ 6, 2, 1 ]
[ 8, 2, 1 ]
[ 5, 8, 2 ]
[ 4, 8, 3 ]
[ 5, 8, 3 ]
[ 8, 3, 4 ]
[ 2, 1, 6 ]
[ 1, 6, 2 ] - [ 1, 8, 2 ]
[ 8, 2, 5 ] - [ 8, 3, 5 ]
[ 2, 1, 8 ] - [ 2, 5, 8 ]
[ 3, 4, 8 ] - [ 3, 5, 8 ]

Cartan matrix
[1 1 1 0 1 1 0 1]
[1 1 0 0 1 0 0 1]
[0 0 1 1 1 0 0 1]
[0 1 0 1 0 0 0 1]
[0 0 0 0 1 0 0 1]
[0 1 0 0 1 1 0 0]
[0 1 0 0 1 1 1 0]
[0 1 1 0 1 0 0 1]

Good mutations
vertex  1 -> Algebra 1381   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  889   permutation [ 1, 2, 5, 4, 3, 6, 7, 8 ]
vertex  4 -> Algebra  794   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra  858   permutation [ 1, 5, 3, 4, 2, 6, 7, 8 ]
vertex  7 -> Algebra  370   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1387   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  869

Quiver
[ 1, 3 ], [ 1, 6 ], [ 2, 8 ], [ 3, 8 ], [ 4, 2 ], [ 6, 2 ], [ 6, 7 ], [ 8, 1 ], [ 8, 4 ], [ 8, 5 ]

Relations
[ 3, 8, 1 ]
[ 6, 2, 8, 1 ]
[ 8, 1, 3 ]
[ 2, 8, 4 ]
[ 2, 8, 1, 6 ]
[ 4, 2, 8 ]
[ 8, 1, 6, 2 ] - [ 8, 4, 2 ]
[ 1, 3, 8 ] - [ 1, 6, 2, 8 ]

Cartan matrix
[1 1 1 0 1 1 1 1]
[1 1 0 0 1 0 0 1]
[0 0 1 1 1 0 0 1]
[0 1 0 1 0 0 0 0]
[0 0 0 0 1 0 0 0]
[0 1 0 0 1 1 1 1]
[0 0 0 0 0 0 1 0]
[1 1 0 1 1 1 1 1]

Good mutations
vertex  3 -> Algebra 1389   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1282   permutation [ 1, 2, 8, 3, 5, 6, 7, 4 ]
vertex  5 -> Algebra 1369   permutation [ 1, 8, 3, 4, 2, 6, 7, 5 ]
vertex  7 -> Algebra 1387   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  370   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  872

Quiver
[ 1, 2 ], [ 2, 3 ], [ 2, 7 ], [ 3, 5 ], [ 3, 8 ], [ 5, 6 ], [ 6, 2 ], [ 7, 6 ], [ 8, 2 ], [ 8, 4 ]

Relations
[ 7, 6, 2 ]
[ 5, 6, 2, 3 ]
[ 8, 2, 3 ]
[ 6, 2, 3, 5 ]
[ 6, 2, 7 ]
[ 2, 3, 8 ]
[ 3, 5, 6, 2 ] - [ 3, 8, 2 ]
[ 2, 3, 5, 6 ] - [ 2, 7, 6 ]

Cartan matrix
[1 1 1 0 1 1 1 0]
[0 1 1 0 1 1 1 0]
[0 1 1 1 1 1 0 1]
[0 0 0 1 0 0 0 0]
[0 1 0 0 1 1 0 0]
[0 1 1 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 1 0 1 0 0 1 1]

Good mutations
vertex  1 -> Algebra 1049   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1218   permutation [ 1, 6, 3, 5, 7, 8, 4, 2 ]
vertex  4 -> Algebra 1287   permutation [ 1, 2, 8, 3, 5, 6, 7, 4 ]
vertex  7 -> Algebra 1175   permutation [ 6, 1, 2, 3, 8, 4, 5, 7 ]
vertex  8 -> Algebra  371   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  887

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 5 ], [ 4, 5 ], [ 5, 8 ], [ 6, 1 ], [ 6, 7 ], [ 8, 1 ]

Relations
[ 2, 3, 5, 8, 1 ]
[ 3, 5, 8, 1, 2 ]
[ 5, 8, 1, 2, 3 ]
[ 8, 1, 2, 3, 5 ]
[ 1, 2, 3, 5, 8 ]

Cartan matrix
[1 1 1 0 1 0 0 0]
[0 1 1 0 1 0 0 1]
[1 0 1 0 1 0 0 1]
[1 1 0 1 1 0 0 1]
[1 1 0 0 1 0 0 1]
[1 1 1 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  380   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  915   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  5 -> Algebra  866   permutation [ 1, 2, 5, 4, 3, 6, 7, 8 ]
vertex  6 -> Algebra 1410   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1411   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  888

Quiver
[ 1, 7 ], [ 1, 8 ], [ 2, 3 ], [ 2, 6 ], [ 3, 5 ], [ 4, 5 ], [ 5, 8 ], [ 6, 1 ], [ 7, 6 ], [ 8, 2 ]

Relations
[ 7, 6, 1 ]
[ 8, 2, 6, 1 ]
[ 3, 5, 8, 2 ]
[ 6, 1, 8, 2 ]
[ 5, 8, 2, 3 ]
[ 8, 2, 3, 5 ]
[ 6, 1, 7 ]
[ 1, 7, 6 ] - [ 1, 8, 2, 6 ]
[ 2, 3, 5, 8 ] - [ 2, 6, 1, 8 ]

Cartan matrix
[1 1 1 0 0 1 1 1]
[1 1 1 0 1 1 0 1]
[0 0 1 0 1 0 0 1]
[0 1 0 1 1 1 0 1]
[0 1 0 0 1 1 0 1]
[1 0 0 0 0 1 0 1]
[0 0 0 0 0 1 1 0]
[0 1 1 0 0 1 0 1]

Good mutations
vertex  1 -> Algebra 1413   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  891   permutation [ 1, 6, 3, 4, 5, 2, 7, 8 ]
vertex  3 -> Algebra  688   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  916   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  380   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1290   permutation [ 8, 2, 1, 7, 6, 5, 4, 3 ]
-------------------------

Algebra  889

Quiver
[ 1, 6 ], [ 1, 8 ], [ 2, 1 ], [ 2, 3 ], [ 3, 5 ], [ 4, 5 ], [ 5, 8 ], [ 6, 2 ], [ 7, 6 ], [ 8, 2 ]

Relations
[ 6, 2, 1 ]
[ 8, 2, 1 ]
[ 3, 5, 8, 2 ]
[ 5, 8, 2, 3 ]
[ 8, 2, 3, 5 ]
[ 2, 1, 6 ]
[ 1, 6, 2 ] - [ 1, 8, 2 ]
[ 2, 1, 8 ] - [ 2, 3, 5, 8 ]

Cartan matrix
[1 1 1 0 0 1 0 1]
[1 1 1 0 1 0 0 1]
[0 0 1 0 1 0 0 1]
[0 1 0 1 1 0 0 1]
[0 1 0 0 1 0 0 1]
[0 1 1 0 1 1 0 0]
[0 1 1 0 1 1 1 0]
[0 1 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra 1411   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  689   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  917   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  5 -> Algebra  868   permutation [ 1, 2, 5, 4, 3, 6, 7, 8 ]
vertex  7 -> Algebra  380   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1349   permutation [ 8, 7, 1, 6, 2, 5, 4, 3 ]
-------------------------

Algebra  890

Quiver
[ 1, 6 ], [ 2, 3 ], [ 2, 8 ], [ 3, 5 ], [ 4, 5 ], [ 5, 2 ], [ 6, 2 ], [ 6, 7 ], [ 8, 1 ], [ 8, 5 ]

Relations
[ 6, 2, 8, 1 ]
[ 3, 5, 2 ]
[ 5, 2, 3 ]
[ 2, 8, 1, 6 ]
[ 1, 6, 2, 8 ]
[ 5, 2, 8 ]
[ 8, 1, 6, 2 ] - [ 8, 5, 2 ]
[ 2, 3, 5 ] - [ 2, 8, 5 ]

Cartan matrix
[1 1 1 0 0 1 1 0]
[1 1 1 0 1 0 0 1]
[0 0 1 0 1 0 0 0]
[0 1 0 1 1 0 0 0]
[0 1 0 0 1 0 0 0]
[0 1 1 0 1 1 1 1]
[0 0 0 0 0 0 1 0]
[1 1 0 0 1 1 1 1]

Good mutations
vertex  3 -> Algebra  690   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  814   permutation [ 8, 6, 1, 7, 2, 5, 4, 3 ]
vertex  5 -> Algebra 1389   permutation [ 1, 2, 8, 4, 3, 6, 7, 5 ]
vertex  6 -> Algebra 1290   permutation [ 8, 2, 1, 7, 6, 5, 4, 3 ]
vertex  7 -> Algebra 1349   permutation [ 8, 7, 1, 6, 2, 5, 4, 3 ]
vertex  8 -> Algebra  380   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  891

Quiver
[ 1, 7 ], [ 1, 8 ], [ 2, 1 ], [ 2, 6 ], [ 3, 5 ], [ 3, 6 ], [ 4, 5 ], [ 5, 8 ], [ 6, 8 ], [ 7, 2 ], [ 8, 2 ], [ 8, 3 ]

Relations
[ 7, 2, 1 ]
[ 8, 2, 1 ]
[ 6, 8, 2 ]
[ 5, 8, 3 ]
[ 6, 8, 3 ]
[ 8, 3, 5 ]
[ 2, 1, 7 ]
[ 1, 7, 2 ] - [ 1, 8, 2 ]
[ 8, 2, 6 ] - [ 8, 3, 6 ]
[ 2, 1, 8 ] - [ 2, 6, 8 ]
[ 3, 5, 8 ] - [ 3, 6, 8 ]

Cartan matrix
[1 1 1 0 0 1 1 1]
[1 1 0 0 0 1 0 1]
[0 0 1 0 1 1 0 1]
[0 1 0 1 1 0 0 1]
[0 1 0 0 1 0 0 1]
[0 0 0 0 0 1 0 1]
[0 1 0 0 0 1 1 0]
[0 1 1 0 0 1 0 1]

Good mutations
vertex  1 -> Algebra 1417   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  896   permutation [ 1, 2, 6, 4, 5, 3, 7, 8 ]
vertex  4 -> Algebra  918   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  888   permutation [ 1, 6, 3, 4, 5, 2, 7, 8 ]
vertex  8 -> Algebra 1000   permutation [ 6, 8, 1, 7, 2, 5, 4, 3 ]
-------------------------

Algebra  896

Quiver
[ 1, 7 ], [ 1, 8 ], [ 2, 1 ], [ 2, 3 ], [ 3, 6 ], [ 4, 5 ], [ 5, 6 ], [ 6, 8 ], [ 7, 2 ], [ 8, 2 ]

Relations
[ 7, 2, 1 ]
[ 8, 2, 1 ]
[ 3, 6, 8, 2 ]
[ 6, 8, 2, 3 ]
[ 8, 2, 3, 6 ]
[ 2, 1, 7 ]
[ 1, 7, 2 ] - [ 1, 8, 2 ]
[ 2, 1, 8 ] - [ 2, 3, 6, 8 ]

Cartan matrix
[1 1 1 0 0 0 1 1]
[1 1 1 0 0 1 0 1]
[0 0 1 0 0 1 0 1]
[0 1 0 1 1 1 0 1]
[0 1 0 0 1 1 0 1]
[0 1 0 0 0 1 0 1]
[0 1 1 0 0 1 1 0]
[0 1 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra 1420   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  691   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  921   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  891   permutation [ 1, 2, 6, 4, 5, 3, 7, 8 ]
vertex  7 -> Algebra 1195   permutation [ 3, 1, 8, 7, 6, 4, 5, 2 ]
vertex  8 -> Algebra  995   permutation [ 3, 6, 1, 7, 2, 5, 4, 8 ]
-------------------------

Algebra  911

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 4 ], [ 3, 8 ], [ 5, 1 ], [ 5, 6 ], [ 6, 7 ], [ 8, 5 ]

Relations
[ 2, 3, 8, 5, 1 ]
[ 3, 8, 5, 1, 2 ]
[ 8, 5, 1, 2, 3 ]
[ 1, 2, 3, 8, 5 ]
[ 5, 1, 2, 3, 8 ]

Cartan matrix
[1 1 1 1 0 0 0 1]
[0 1 1 1 1 1 1 1]
[1 0 1 1 1 1 1 1]
[0 0 0 1 0 0 0 0]
[1 1 1 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 0 0 1 1 1 1]

Good mutations
vertex  3 -> Algebra  704   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  954   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1399   permutation [ 1, 3, 2, 7, 4, 8, 5, 6 ]
vertex  7 -> Algebra 1424   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  915

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 4 ], [ 4, 5 ], [ 4, 8 ], [ 6, 1 ], [ 6, 7 ], [ 8, 1 ]

Relations
[ 2, 3, 4, 8, 1 ]
[ 3, 4, 8, 1, 2 ]
[ 4, 8, 1, 2, 3 ]
[ 8, 1, 2, 3, 4 ]
[ 1, 2, 3, 4, 8 ]

Cartan matrix
[1 1 1 1 1 0 0 0]
[0 1 1 1 1 0 0 1]
[1 0 1 1 1 0 0 1]
[1 1 0 1 1 0 0 1]
[0 0 0 0 1 0 0 0]
[1 1 1 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  401   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  816   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra  887   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra 1424   permutation [ 2, 3, 4, 5, 1, 6, 7, 8 ]
vertex  7 -> Algebra 1427   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  916

Quiver
[ 1, 7 ], [ 1, 8 ], [ 2, 3 ], [ 2, 6 ], [ 3, 4 ], [ 4, 5 ], [ 4, 8 ], [ 6, 1 ], [ 7, 6 ], [ 8, 2 ]

Relations
[ 7, 6, 1 ]
[ 8, 2, 6, 1 ]
[ 3, 4, 8, 2 ]
[ 6, 1, 8, 2 ]
[ 4, 8, 2, 3 ]
[ 8, 2, 3, 4 ]
[ 6, 1, 7 ]
[ 1, 7, 6 ] - [ 1, 8, 2, 6 ]
[ 2, 3, 4, 8 ] - [ 2, 6, 1, 8 ]

Cartan matrix
[1 1 1 0 0 1 1 1]
[1 1 1 1 1 1 0 1]
[0 0 1 1 1 0 0 1]
[0 1 0 1 1 1 0 1]
[0 0 0 0 1 0 0 0]
[1 0 0 0 0 1 0 1]
[0 0 0 0 0 1 1 0]
[0 1 1 0 0 1 0 1]

Good mutations
vertex  1 -> Algebra 1429   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  918   permutation [ 1, 6, 3, 4, 5, 2, 7, 8 ]
vertex  3 -> Algebra  707   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  817   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra  888   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  401   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  801   permutation [ 8, 2, 1, 7, 6, 4, 5, 3 ]
-------------------------

Algebra  917

Quiver
[ 1, 6 ], [ 1, 8 ], [ 2, 1 ], [ 2, 3 ], [ 3, 4 ], [ 4, 5 ], [ 4, 8 ], [ 6, 2 ], [ 7, 6 ], [ 8, 2 ]

Relations
[ 6, 2, 1 ]
[ 8, 2, 1 ]
[ 3, 4, 8, 2 ]
[ 4, 8, 2, 3 ]
[ 8, 2, 3, 4 ]
[ 2, 1, 6 ]
[ 1, 6, 2 ] - [ 1, 8, 2 ]
[ 2, 1, 8 ] - [ 2, 3, 4, 8 ]

Cartan matrix
[1 1 1 0 0 1 0 1]
[1 1 1 1 1 0 0 1]
[0 0 1 1 1 0 0 1]
[0 1 0 1 1 0 0 1]
[0 0 0 0 1 0 0 0]
[0 1 1 1 1 1 0 0]
[0 1 1 1 1 1 1 0]
[0 1 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra 1427   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  708   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  818   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra  889   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  7 -> Algebra  401   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  851   permutation [ 8, 7, 1, 6, 2, 4, 5, 3 ]
-------------------------

Algebra  918

Quiver
[ 1, 7 ], [ 1, 8 ], [ 2, 1 ], [ 2, 6 ], [ 3, 4 ], [ 3, 6 ], [ 4, 5 ], [ 4, 8 ], [ 6, 8 ], [ 7, 2 ], [ 8, 2 ], [ 8, 3 ]

Relations
[ 7, 2, 1 ]
[ 8, 2, 1 ]
[ 6, 8, 2 ]
[ 4, 8, 3 ]
[ 6, 8, 3 ]
[ 8, 3, 4 ]
[ 2, 1, 7 ]
[ 1, 7, 2 ] - [ 1, 8, 2 ]
[ 8, 2, 6 ] - [ 8, 3, 6 ]
[ 2, 1, 8 ] - [ 2, 6, 8 ]
[ 3, 4, 8 ] - [ 3, 6, 8 ]

Cartan matrix
[1 1 1 0 0 1 1 1]
[1 1 0 0 0 1 0 1]
[0 0 1 1 1 1 0 1]
[0 1 0 1 1 0 0 1]
[0 0 0 0 1 0 0 0]
[0 0 0 0 0 1 0 1]
[0 1 0 0 0 1 1 0]
[0 1 1 0 0 1 0 1]

Good mutations
vertex  1 -> Algebra 1430   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  921   permutation [ 1, 2, 6, 4, 5, 3, 7, 8 ]
vertex  4 -> Algebra  820   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra  891   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  916   permutation [ 1, 6, 3, 4, 5, 2, 7, 8 ]
vertex  8 -> Algebra  495   permutation [ 6, 8, 1, 7, 2, 4, 5, 3 ]
-------------------------

Algebra  921

Quiver
[ 1, 7 ], [ 1, 8 ], [ 2, 1 ], [ 2, 3 ], [ 3, 6 ], [ 4, 5 ], [ 4, 6 ], [ 6, 8 ], [ 7, 2 ], [ 8, 2 ]

Relations
[ 7, 2, 1 ]
[ 8, 2, 1 ]
[ 3, 6, 8, 2 ]
[ 6, 8, 2, 3 ]
[ 8, 2, 3, 6 ]
[ 2, 1, 7 ]
[ 1, 7, 2 ] - [ 1, 8, 2 ]
[ 2, 1, 8 ] - [ 2, 3, 6, 8 ]

Cartan matrix
[1 1 1 0 0 0 1 1]
[1 1 1 0 0 1 0 1]
[0 0 1 0 0 1 0 1]
[0 1 0 1 1 1 0 1]
[0 0 0 0 1 0 0 0]
[0 1 0 0 0 1 0 1]
[0 1 1 0 0 1 1 0]
[0 1 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra 1431   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  710   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  927   permutation [ 1, 2, 3, 6, 5, 4, 7, 8 ]
vertex  5 -> Algebra  896   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  918   permutation [ 1, 2, 6, 4, 5, 3, 7, 8 ]
vertex  7 -> Algebra 1014   permutation [ 3, 6, 1, 2, 7, 4, 5, 8 ]
vertex  8 -> Algebra  492   permutation [ 3, 6, 1, 7, 2, 4, 5, 8 ]
-------------------------

Algebra  927

Quiver
[ 1, 7 ], [ 1, 8 ], [ 2, 1 ], [ 2, 3 ], [ 3, 4 ], [ 4, 6 ], [ 4, 8 ], [ 5, 6 ], [ 7, 2 ], [ 8, 2 ]

Relations
[ 7, 2, 1 ]
[ 8, 2, 1 ]
[ 3, 4, 8, 2 ]
[ 4, 8, 2, 3 ]
[ 8, 2, 3, 4 ]
[ 2, 1, 7 ]
[ 1, 7, 2 ] - [ 1, 8, 2 ]
[ 2, 1, 8 ] - [ 2, 3, 4, 8 ]

Cartan matrix
[1 1 1 0 0 0 1 1]
[1 1 1 1 0 1 0 1]
[0 0 1 1 0 1 0 1]
[0 1 0 1 0 1 0 1]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 1 1 1 0 1 1 0]
[0 1 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra 1432   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  716   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  827   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra  653   permutation [ 3, 1, 2, 8, 4, 6, 5, 7 ]
vertex  6 -> Algebra  921   permutation [ 1, 2, 3, 6, 5, 4, 7, 8 ]
vertex  7 -> Algebra  685   permutation [ 3, 1, 8, 7, 4, 6, 5, 2 ]
vertex  8 -> Algebra  735   permutation [ 3, 1, 7, 2, 4, 6, 5, 8 ]
-------------------------

Algebra  947

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 8 ], [ 4, 1 ], [ 4, 5 ], [ 5, 6 ], [ 7, 6 ], [ 8, 4 ]

Relations
[ 2, 3, 8, 4, 1 ]
[ 3, 8, 4, 1, 2 ]
[ 8, 4, 1, 2, 3 ]
[ 1, 2, 3, 8, 4 ]
[ 4, 1, 2, 3, 8 ]

Cartan matrix
[1 1 1 0 0 0 0 1]
[0 1 1 1 1 1 0 1]
[1 0 1 1 1 1 0 1]
[1 1 1 1 1 1 0 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[1 1 0 1 1 1 0 1]

Good mutations
vertex  4 -> Algebra 1360   permutation [ 5, 1, 2, 3, 4, 6, 7, 8 ]
vertex  6 -> Algebra  852   permutation [ 4, 1, 2, 3, 5, 6, 7, 8 ]
vertex  7 -> Algebra  435   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  951

Quiver
[ 1, 2 ], [ 1, 4 ], [ 2, 3 ], [ 3, 8 ], [ 4, 8 ], [ 5, 4 ], [ 5, 6 ], [ 6, 7 ], [ 8, 1 ], [ 8, 5 ]

Relations
[ 2, 3, 8, 1 ]
[ 4, 8, 1 ]
[ 3, 8, 1, 2 ]
[ 8, 1, 2, 3 ]
[ 4, 8, 5 ]
[ 5, 4, 8 ]
[ 8, 1, 4 ] - [ 8, 5, 4 ]
[ 1, 2, 3, 8 ] - [ 1, 4, 8 ]

Cartan matrix
[1 1 1 1 0 0 0 1]
[0 1 1 0 1 1 1 1]
[1 0 1 1 1 1 1 1]
[0 0 0 1 0 0 0 1]
[0 0 0 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 0 1 1 1 1 1]

Good mutations
vertex  1 -> Algebra  952   permutation [ 4, 2, 3, 1, 5, 6, 7, 8 ]
vertex  3 -> Algebra  736   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  435   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1360   permutation [ 5, 1, 2, 3, 4, 6, 7, 8 ]
-------------------------

Algebra  952

Quiver
[ 1, 4 ], [ 2, 3 ], [ 2, 4 ], [ 3, 8 ], [ 4, 8 ], [ 5, 1 ], [ 5, 6 ], [ 6, 7 ], [ 8, 2 ], [ 8, 5 ]

Relations
[ 4, 8, 5, 1 ]
[ 3, 8, 2 ]
[ 4, 8, 2 ]
[ 8, 2, 3 ]
[ 1, 4, 8, 5 ]
[ 5, 1, 4, 8 ]
[ 8, 2, 4 ] - [ 8, 5, 1, 4 ]
[ 2, 3, 8 ] - [ 2, 4, 8 ]

Cartan matrix
[1 0 0 1 0 0 0 1]
[0 1 1 1 1 1 1 1]
[1 0 1 0 1 1 1 1]
[0 0 0 1 1 1 1 1]
[1 0 0 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 0 1 1 1 1 1]

Good mutations
vertex  2 -> Algebra  954   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  3 -> Algebra  737   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  951   permutation [ 4, 2, 3, 1, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1380   permutation [ 5, 1, 2, 3, 4, 6, 7, 8 ]
-------------------------

Algebra  953

Quiver
[ 1, 6 ], [ 2, 3 ], [ 2, 4 ], [ 3, 8 ], [ 4, 5 ], [ 5, 1 ], [ 5, 8 ], [ 6, 5 ], [ 6, 7 ], [ 8, 2 ], [ 8, 6 ]

Relations
[ 6, 5, 1 ]
[ 3, 8, 2 ]
[ 4, 5, 8, 2 ]
[ 8, 2, 3 ]
[ 5, 8, 2, 4 ]
[ 1, 6, 5 ]
[ 6, 5, 8 ]
[ 8, 2, 4, 5 ] - [ 8, 6, 5 ]
[ 5, 1, 6 ] - [ 5, 8, 6 ]
[ 2, 3, 8 ] - [ 2, 4, 5, 8 ]

Cartan matrix
[1 0 0 0 0 1 1 0]
[1 1 1 1 1 1 1 1]
[0 0 1 0 0 1 1 1]
[1 0 0 1 1 1 1 1]
[1 1 0 0 1 1 1 1]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 0 1 1 1 1 1]

Good mutations
vertex  7 -> Algebra 1047   permutation [ 1, 6, 2, 3, 4, 5, 7, 8 ]
vertex  8 -> Algebra 1445   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  954

Quiver
[ 1, 2 ], [ 2, 4 ], [ 3, 4 ], [ 4, 8 ], [ 5, 1 ], [ 5, 6 ], [ 6, 7 ], [ 8, 5 ]

Relations
[ 2, 4, 8, 5, 1 ]
[ 4, 8, 5, 1, 2 ]
[ 8, 5, 1, 2, 4 ]
[ 1, 2, 4, 8, 5 ]
[ 5, 1, 2, 4, 8 ]

Cartan matrix
[1 1 0 1 0 0 0 1]
[0 1 0 1 1 1 1 1]
[1 0 1 1 1 1 1 1]
[1 0 0 1 1 1 1 1]
[1 1 0 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 0 0 1 1 1 1]

Good mutations
vertex  3 -> Algebra  911   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  4 -> Algebra  952   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1409   permutation [ 1, 3, 2, 7, 4, 8, 5, 6 ]
vertex  7 -> Algebra 1410   permutation [ 5, 1, 2, 3, 4, 6, 7, 8 ]
-------------------------

Algebra  995

Quiver
[ 1, 2 ], [ 2, 5 ], [ 3, 4 ], [ 4, 5 ], [ 5, 1 ], [ 5, 8 ], [ 6, 2 ], [ 7, 6 ], [ 8, 2 ], [ 8, 3 ]

Relations
[ 2, 5, 1 ]
[ 4, 5, 8, 3 ]
[ 5, 8, 3, 4 ]
[ 1, 2, 5 ]
[ 2, 5, 8 ]
[ 3, 4, 5, 8 ]
[ 5, 1, 2 ] - [ 5, 8, 2 ]
[ 8, 2, 5 ] - [ 8, 3, 4, 5 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 1 0 0 0]
[1 0 1 1 1 0 0 0]
[1 1 0 1 1 0 0 1]
[1 1 1 0 1 0 0 1]
[0 1 0 0 1 1 0 0]
[0 1 0 0 1 1 1 0]
[0 1 1 1 1 0 0 1]

Good mutations
vertex  1 -> Algebra 1208   permutation [ 3, 1, 5, 7, 6, 2, 4, 8 ]
vertex  2 -> Algebra  494   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1013   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  7 -> Algebra  492   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  896   permutation [ 3, 5, 1, 7, 6, 2, 4, 8 ]
-------------------------

Algebra 1000

Quiver
[ 2, 1 ], [ 2, 3 ], [ 2, 6 ], [ 3, 4 ], [ 3, 8 ], [ 4, 5 ], [ 5, 2 ], [ 6, 5 ], [ 7, 6 ], [ 8, 2 ]

Relations
[ 6, 5, 2 ]
[ 4, 5, 2, 3 ]
[ 8, 2, 3 ]
[ 5, 2, 3, 4 ]
[ 5, 2, 6 ]
[ 2, 3, 8 ]
[ 3, 4, 5, 2 ] - [ 3, 8, 2 ]
[ 2, 3, 4, 5 ] - [ 2, 6, 5 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 1 1 1 0 0]
[1 1 1 1 1 0 0 1]
[1 1 0 1 1 0 0 0]
[1 1 1 0 1 0 0 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 1 1 1 0]
[1 1 0 0 0 1 0 1]

Good mutations
vertex  1 -> Algebra  800   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  891   permutation [ 3, 5, 8, 7, 6, 1, 4, 2 ]
vertex  6 -> Algebra 1454   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  495   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  494   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1013

Quiver
[ 1, 2 ], [ 2, 4 ], [ 3, 4 ], [ 4, 1 ], [ 4, 5 ], [ 4, 8 ], [ 5, 3 ], [ 6, 2 ], [ 7, 6 ], [ 8, 2 ], [ 8, 3 ]

Relations
[ 2, 4, 1 ]
[ 1, 2, 4 ]
[ 5, 3, 4 ]
[ 3, 4, 5 ]
[ 2, 4, 8 ]
[ 3, 4, 8 ]
[ 4, 1, 2 ] - [ 4, 8, 2 ]
[ 4, 5, 3 ] - [ 4, 8, 3 ]
[ 8, 2, 4 ] - [ 8, 3, 4 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 1 1 0 0 0]
[1 0 1 1 0 0 0 0]
[1 1 1 1 1 0 0 1]
[0 0 1 0 1 0 0 0]
[0 1 0 1 1 1 0 0]
[0 1 0 1 1 1 1 0]
[0 1 1 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra 1309   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  505   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  995   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  7 -> Algebra  503   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1195   permutation [ 1, 3, 8, 5, 2, 7, 6, 4 ]
-------------------------

Algebra 1014

Quiver
[ 1, 2 ], [ 2, 8 ], [ 3, 8 ], [ 4, 1 ], [ 4, 5 ], [ 5, 3 ], [ 6, 2 ], [ 6, 7 ], [ 8, 4 ]

Relations
[ 2, 8, 4, 1 ]
[ 8, 4, 1, 2 ]
[ 8, 4, 5, 3 ]
[ 1, 2, 8, 4 ]
[ 5, 3, 8, 4 ]
[ 3, 8, 4, 5 ]
[ 4, 1, 2, 8 ] - [ 4, 5, 3, 8 ]

Cartan matrix
[1 1 0 0 0 0 0 1]
[0 1 0 1 1 0 0 1]
[1 0 1 1 0 0 0 1]
[1 1 1 1 1 0 0 1]
[0 0 1 0 1 0 0 1]
[0 1 0 1 1 1 1 1]
[0 0 0 0 0 0 1 0]
[1 0 0 1 1 0 0 1]

Good mutations
vertex  1 -> Algebra 1229   permutation [ 3, 1, 4, 6, 7, 2, 5, 8 ]
vertex  3 -> Algebra 1377   permutation [ 1, 8, 3, 5, 2, 6, 7, 4 ]
vertex  4 -> Algebra  684   permutation [ 1, 3, 8, 5, 2, 6, 7, 4 ]
vertex  5 -> Algebra  921   permutation [ 3, 4, 1, 6, 7, 2, 5, 8 ]
vertex  6 -> Algebra  685   permutation [ 1, 3, 8, 5, 2, 6, 7, 4 ]
vertex  7 -> Algebra 1195   permutation [ 1, 3, 8, 5, 2, 7, 6, 4 ]
vertex  8 -> Algebra  503   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1015

Quiver
[ 1, 2 ], [ 2, 6 ], [ 3, 4 ], [ 4, 5 ], [ 4, 6 ], [ 5, 3 ], [ 6, 1 ], [ 6, 8 ], [ 7, 2 ], [ 8, 2 ], [ 8, 3 ]

Relations
[ 2, 6, 1 ]
[ 5, 3, 4 ]
[ 6, 8, 3, 4 ]
[ 3, 4, 5 ]
[ 1, 2, 6 ]
[ 2, 6, 8 ]
[ 3, 4, 6, 8 ]
[ 6, 1, 2 ] - [ 6, 8, 2 ]
[ 4, 5, 3 ] - [ 4, 6, 8, 3 ]
[ 8, 2, 6 ] - [ 8, 3, 4, 6 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 1 0 0]
[1 0 1 1 0 1 0 0]
[1 1 1 1 1 1 0 1]
[0 0 1 0 1 0 0 0]
[1 1 1 0 0 1 0 1]
[0 1 0 0 0 1 1 0]
[0 1 1 1 0 1 0 1]

Good mutations
vertex  1 -> Algebra 1314   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  504   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1022   permutation [ 1, 2, 3, 6, 5, 4, 7, 8 ]
vertex  6 -> Algebra  703   permutation [ 1, 3, 4, 5, 6, 2, 7, 8 ]
vertex  7 -> Algebra  705   permutation [ 1, 3, 4, 5, 6, 2, 7, 8 ]
vertex  8 -> Algebra 1462   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1022

Quiver
[ 1, 2 ], [ 2, 4 ], [ 3, 4 ], [ 4, 1 ], [ 4, 6 ], [ 4, 8 ], [ 5, 6 ], [ 6, 3 ], [ 7, 2 ], [ 8, 2 ], [ 8, 3 ]

Relations
[ 2, 4, 1 ]
[ 1, 2, 4 ]
[ 6, 3, 4 ]
[ 3, 4, 6 ]
[ 2, 4, 8 ]
[ 3, 4, 8 ]
[ 4, 1, 2 ] - [ 4, 8, 2 ]
[ 4, 6, 3 ] - [ 4, 8, 3 ]
[ 8, 2, 4 ] - [ 8, 3, 4 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 1 0 1 0 0]
[1 0 1 1 0 0 0 0]
[1 1 1 1 0 1 0 1]
[0 0 1 0 1 1 0 0]
[0 0 1 0 0 1 0 0]
[0 1 0 1 0 1 1 0]
[0 1 1 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra 1324   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  507   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1031   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  6 -> Algebra 1015   permutation [ 1, 2, 3, 6, 5, 4, 7, 8 ]
vertex  7 -> Algebra  696   permutation [ 1, 3, 4, 5, 6, 2, 7, 8 ]
vertex  8 -> Algebra 1204   permutation [ 1, 3, 8, 5, 6, 2, 7, 4 ]
-------------------------

Algebra 1031

Quiver
[ 1, 2 ], [ 2, 4 ], [ 3, 4 ], [ 4, 1 ], [ 4, 5 ], [ 4, 8 ], [ 5, 3 ], [ 5, 6 ], [ 7, 2 ], [ 8, 2 ], [ 8, 3 ]

Relations
[ 2, 4, 1 ]
[ 1, 2, 4 ]
[ 5, 3, 4 ]
[ 3, 4, 5 ]
[ 2, 4, 8 ]
[ 3, 4, 8 ]
[ 4, 1, 2 ] - [ 4, 8, 2 ]
[ 4, 5, 3 ] - [ 4, 8, 3 ]
[ 8, 2, 4 ] - [ 8, 3, 4 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 1 1 1 0 0]
[1 0 1 1 0 0 0 0]
[1 1 1 1 1 1 0 1]
[0 0 1 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 1 0 1 1 1 1 0]
[0 1 1 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra 1336   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  513   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra 1022   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  7 -> Algebra  715   permutation [ 1, 3, 4, 5, 6, 2, 7, 8 ]
vertex  8 -> Algebra 1226   permutation [ 1, 3, 8, 5, 6, 2, 7, 4 ]
-------------------------

Algebra 1047

Quiver
[ 1, 2 ], [ 2, 6 ], [ 3, 4 ], [ 3, 5 ], [ 4, 8 ], [ 5, 6 ], [ 6, 1 ], [ 6, 8 ], [ 7, 2 ], [ 8, 2 ], [ 8, 3 ]

Relations
[ 2, 6, 1 ]
[ 4, 8, 3 ]
[ 5, 6, 8, 3 ]
[ 8, 3, 4 ]
[ 6, 8, 3, 5 ]
[ 1, 2, 6 ]
[ 2, 6, 8 ]
[ 6, 1, 2 ] - [ 6, 8, 2 ]
[ 8, 2, 6 ] - [ 8, 3, 5, 6 ]
[ 3, 4, 8 ] - [ 3, 5, 6, 8 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 1 0 0]
[1 1 1 1 1 1 0 1]
[0 1 0 1 0 0 0 1]
[1 1 0 0 1 1 0 1]
[1 1 1 0 0 1 0 1]
[0 1 0 0 0 1 1 0]
[0 1 1 0 1 1 0 1]

Good mutations
vertex  2 -> Algebra  528   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  953   permutation [ 1, 3, 4, 5, 6, 2, 7, 8 ]
vertex  8 -> Algebra 1471   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1049

Quiver
[ 2, 1 ], [ 2, 3 ], [ 2, 7 ], [ 3, 5 ], [ 3, 8 ], [ 5, 6 ], [ 6, 2 ], [ 7, 6 ], [ 8, 2 ], [ 8, 4 ]

Relations
[ 7, 6, 2 ]
[ 5, 6, 2, 3 ]
[ 8, 2, 3 ]
[ 6, 2, 3, 5 ]
[ 6, 2, 7 ]
[ 2, 3, 8 ]
[ 3, 5, 6, 2 ] - [ 3, 8, 2 ]
[ 2, 3, 5, 6 ] - [ 2, 7, 6 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 1 1 1 0]
[1 1 1 1 1 1 0 1]
[0 0 0 1 0 0 0 0]
[1 1 0 0 1 1 0 0]
[1 1 1 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[1 1 0 1 0 0 1 1]

Good mutations
vertex  1 -> Algebra  872   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1472   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1453   permutation [ 1, 2, 8, 3, 5, 6, 7, 4 ]
vertex  7 -> Algebra 1189   permutation [ 2, 6, 7, 5, 1, 8, 4, 3 ]
vertex  8 -> Algebra  528   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1163

Quiver
[ 1, 5 ], [ 2, 3 ], [ 3, 1 ], [ 4, 2 ], [ 5, 4 ], [ 5, 6 ], [ 6, 7 ], [ 8, 2 ]

Relations
[ 5, 4, 2, 3, 1 ]
[ 3, 1, 5, 4, 2 ]
[ 1, 5, 4, 2, 3 ]
[ 2, 3, 1, 5, 4 ]
[ 4, 2, 3, 1, 5 ]

Cartan matrix
[1 1 0 1 1 1 1 0]
[1 1 1 0 1 1 1 0]
[1 0 1 1 1 1 1 0]
[1 1 1 1 0 0 0 0]
[0 1 1 1 1 1 1 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 1 0 1 1 1 1]

Good mutations
vertex  2 -> Algebra  653   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1336   permutation [ 2, 3, 5, 1, 6, 7, 8, 4 ]
vertex  7 -> Algebra 1432   permutation [ 2, 3, 1, 5, 7, 6, 8, 4 ]
vertex  8 -> Algebra  791   permutation [ 1, 4, 3, 8, 5, 6, 7, 2 ]
-------------------------

Algebra 1170

Quiver
[ 1, 8 ], [ 2, 3 ], [ 3, 4 ], [ 4, 6 ], [ 4, 7 ], [ 5, 6 ], [ 6, 3 ], [ 7, 1 ], [ 8, 3 ]

Relations
[ 8, 3, 4, 7, 1 ]
[ 6, 3, 4 ]
[ 7, 1, 8, 3, 4 ]
[ 3, 4, 6 ]
[ 1, 8, 3, 4, 7 ]
[ 3, 4, 7, 1, 8 ]
[ 4, 6, 3 ] - [ 4, 7, 1, 8, 3 ]

Cartan matrix
[1 0 1 1 0 0 0 1]
[1 1 1 1 0 0 1 0]
[1 0 1 1 0 0 1 0]
[1 0 1 1 0 1 1 1]
[0 0 1 0 1 1 0 0]
[0 0 1 0 0 1 0 0]
[1 0 1 0 0 0 1 1]
[0 0 1 1 0 0 1 1]

Good mutations
vertex  2 -> Algebra 1260   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1197   permutation [ 2, 1, 8, 7, 3, 6, 5, 4 ]
vertex  5 -> Algebra 1175   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  7 -> Algebra  658   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1287   permutation [ 2, 3, 6, 4, 7, 1, 8, 5 ]
-------------------------

Algebra 1175

Quiver
[ 1, 8 ], [ 2, 3 ], [ 3, 4 ], [ 4, 5 ], [ 4, 7 ], [ 5, 3 ], [ 5, 6 ], [ 7, 1 ], [ 8, 3 ]

Relations
[ 8, 3, 4, 7, 1 ]
[ 5, 3, 4 ]
[ 7, 1, 8, 3, 4 ]
[ 3, 4, 5 ]
[ 1, 8, 3, 4, 7 ]
[ 3, 4, 7, 1, 8 ]
[ 4, 5, 3 ] - [ 4, 7, 1, 8, 3 ]

Cartan matrix
[1 0 1 1 0 0 0 1]
[1 1 1 1 0 0 1 0]
[1 0 1 1 0 0 1 0]
[1 0 1 1 1 1 1 1]
[0 0 1 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[1 0 1 0 0 0 1 1]
[0 0 1 1 0 0 1 1]

Good mutations
vertex  2 -> Algebra 1189   permutation [ 3, 1, 8, 7, 2, 5, 6, 4 ]
vertex  3 -> Algebra  686   permutation [ 2, 1, 8, 7, 3, 5, 6, 4 ]
vertex  6 -> Algebra 1170   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  7 -> Algebra  664   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  872   permutation [ 2, 3, 4, 6, 7, 1, 8, 5 ]
-------------------------

Algebra 1188

Quiver
[ 1, 3 ], [ 1, 6 ], [ 2, 3 ], [ 3, 5 ], [ 3, 8 ], [ 4, 2 ], [ 5, 1 ], [ 6, 5 ], [ 7, 6 ], [ 8, 1 ], [ 8, 4 ]

Relations
[ 6, 5, 1 ]
[ 3, 8, 4, 2 ]
[ 5, 1, 3 ]
[ 2, 3, 8, 4 ]
[ 5, 1, 6 ]
[ 1, 3, 8 ]
[ 4, 2, 3, 8 ]
[ 3, 5, 1 ] - [ 3, 8, 1 ]
[ 8, 1, 3 ] - [ 8, 4, 2, 3 ]
[ 1, 3, 5 ] - [ 1, 6, 5 ]

Cartan matrix
[1 0 1 0 1 1 0 0]
[1 1 1 0 1 0 0 1]
[1 0 1 1 1 0 0 1]
[0 1 1 1 1 0 0 0]
[1 0 0 0 1 0 0 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 1 1 1 0]
[1 1 1 1 1 1 0 1]

Good mutations
vertex  1 -> Algebra 1260   permutation [ 2, 1, 5, 8, 7, 6, 4, 3 ]
vertex  2 -> Algebra 1367   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1462   permutation [ 1, 6, 2, 8, 4, 3, 7, 5 ]
vertex  4 -> Algebra  827   permutation [ 2, 8, 5, 1, 7, 6, 4, 3 ]
vertex  5 -> Algebra  685   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  680   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  679   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1189

Quiver
[ 1, 5 ], [ 1, 8 ], [ 2, 3 ], [ 3, 1 ], [ 4, 2 ], [ 6, 1 ], [ 6, 7 ], [ 8, 4 ], [ 8, 6 ]

Relations
[ 3, 1, 8, 4, 2 ]
[ 1, 8, 4, 2, 3 ]
[ 2, 3, 1, 8, 4 ]
[ 1, 8, 6 ]
[ 4, 2, 3, 1, 8 ]
[ 6, 1, 8 ]
[ 8, 4, 2, 3, 1 ] - [ 8, 6, 1 ]

Cartan matrix
[1 1 0 1 1 0 0 1]
[1 1 1 0 1 0 0 1]
[1 0 1 1 1 0 0 1]
[1 1 1 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[1 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 1 1 1 1 1 1]

Good mutations
vertex  1 -> Algebra  680   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1049   permutation [ 5, 1, 8, 7, 4, 2, 3, 6 ]
vertex  4 -> Algebra  770   permutation [ 2, 1, 5, 8, 6, 7, 4, 3 ]
vertex  5 -> Algebra 1175   permutation [ 2, 5, 1, 8, 6, 7, 4, 3 ]
vertex  7 -> Algebra 1260   permutation [ 2, 1, 5, 8, 7, 6, 4, 3 ]
-------------------------

Algebra 1190

Quiver
[ 1, 6 ], [ 2, 5 ], [ 2, 8 ], [ 3, 1 ], [ 3, 2 ], [ 4, 2 ], [ 5, 3 ], [ 6, 5 ], [ 6, 7 ], [ 8, 3 ], [ 8, 4 ]

Relations
[ 6, 5, 3, 1 ]
[ 5, 3, 2 ]
[ 1, 6, 5, 3 ]
[ 2, 8, 4 ]
[ 5, 3, 1, 6 ]
[ 3, 2, 8 ]
[ 4, 2, 8 ]
[ 8, 3, 2 ] - [ 8, 4, 2 ]
[ 2, 5, 3 ] - [ 2, 8, 3 ]
[ 3, 1, 6, 5 ] - [ 3, 2, 5 ]

Cartan matrix
[1 0 0 0 1 1 1 0]
[1 1 1 0 1 0 0 1]
[1 1 1 0 1 1 1 0]
[0 1 0 1 1 0 0 0]
[1 0 1 0 1 0 0 0]
[0 0 1 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 1 1 1 1 1 1]

Good mutations
vertex  1 -> Algebra 1472   permutation [ 5, 3, 8, 7, 4, 2, 1, 6 ]
vertex  2 -> Algebra 1506   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  680   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  705   permutation [ 1, 2, 8, 4, 3, 6, 7, 5 ]
vertex  6 -> Algebra 1505   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1462   permutation [ 1, 6, 2, 8, 4, 3, 7, 5 ]
vertex  8 -> Algebra  690   permutation [ 1, 2, 5, 4, 8, 6, 7, 3 ]
-------------------------

Algebra 1195

Quiver
[ 1, 5 ], [ 2, 3 ], [ 3, 8 ], [ 4, 2 ], [ 5, 3 ], [ 6, 7 ], [ 7, 5 ], [ 8, 1 ], [ 8, 4 ]

Relations
[ 5, 3, 8, 1 ]
[ 3, 8, 4, 2 ]
[ 2, 3, 8, 4 ]
[ 3, 8, 1, 5 ]
[ 1, 5, 3, 8 ]
[ 4, 2, 3, 8 ]
[ 8, 1, 5, 3 ] - [ 8, 4, 2, 3 ]

Cartan matrix
[1 0 1 0 1 0 0 0]
[1 1 1 0 0 0 0 1]
[1 0 1 1 0 0 0 1]
[0 1 1 1 0 0 0 0]
[0 0 1 1 1 0 0 1]
[0 0 1 1 1 1 1 1]
[0 0 1 1 1 0 1 1]
[1 1 1 1 1 0 0 1]

Good mutations
vertex  1 -> Algebra 1207   permutation [ 2, 1, 8, 6, 7, 5, 4, 3 ]
vertex  2 -> Algebra 1374   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1013   permutation [ 1, 5, 2, 8, 4, 7, 6, 3 ]
vertex  4 -> Algebra  896   permutation [ 2, 8, 1, 6, 7, 5, 4, 3 ]
vertex  6 -> Algebra 1014   permutation [ 1, 5, 2, 8, 4, 7, 6, 3 ]
vertex  8 -> Algebra  682   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1197

Quiver
[ 1, 8 ], [ 2, 3 ], [ 3, 8 ], [ 4, 2 ], [ 5, 1 ], [ 5, 3 ], [ 5, 6 ], [ 7, 6 ], [ 8, 4 ], [ 8, 5 ]

Relations
[ 8, 5, 1 ]
[ 3, 8, 4, 2 ]
[ 2, 3, 8, 4 ]
[ 1, 8, 5 ]
[ 3, 8, 5 ]
[ 4, 2, 3, 8 ]
[ 8, 4, 2, 3 ] - [ 8, 5, 3 ]
[ 5, 1, 8 ] - [ 5, 3, 8 ]

Cartan matrix
[1 1 0 1 0 0 0 1]
[0 1 1 0 0 0 0 1]
[0 0 1 1 0 0 0 1]
[0 1 1 1 0 0 0 0]
[1 0 1 1 1 1 0 1]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 1 1 1 1 1 0 1]

Good mutations
vertex  1 -> Algebra  685   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1217   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
vertex  4 -> Algebra  716   permutation [ 2, 1, 8, 5, 7, 6, 4, 3 ]
vertex  5 -> Algebra 1170   permutation [ 2, 1, 5, 8, 7, 6, 4, 3 ]
vertex  6 -> Algebra 1229   permutation [ 2, 1, 8, 6, 7, 5, 4, 3 ]
vertex  7 -> Algebra  686   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1202

Quiver
[ 1, 3 ], [ 1, 7 ], [ 2, 3 ], [ 3, 6 ], [ 3, 8 ], [ 4, 5 ], [ 5, 2 ], [ 6, 1 ], [ 7, 6 ], [ 8, 1 ], [ 8, 5 ]

Relations
[ 7, 6, 1 ]
[ 3, 8, 5, 2 ]
[ 6, 1, 3 ]
[ 2, 3, 8, 5 ]
[ 6, 1, 7 ]
[ 1, 3, 8 ]
[ 5, 2, 3, 8 ]
[ 3, 6, 1 ] - [ 3, 8, 1 ]
[ 8, 1, 3 ] - [ 8, 5, 2, 3 ]
[ 1, 3, 6 ] - [ 1, 7, 6 ]

Cartan matrix
[1 0 1 0 0 1 1 0]
[1 1 1 0 0 1 0 1]
[1 0 1 0 1 1 0 1]
[0 1 1 1 1 1 0 0]
[0 1 1 0 1 1 0 0]
[1 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[1 1 1 0 1 1 1 1]

Good mutations
vertex  1 -> Algebra 1509   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1290   permutation [ 8, 3, 1, 7, 6, 5, 4, 2 ]
vertex  3 -> Algebra  794   permutation [ 8, 2, 1, 7, 6, 5, 4, 3 ]
vertex  4 -> Algebra  795   permutation [ 8, 2, 1, 7, 6, 5, 4, 3 ]
vertex  5 -> Algebra 1505   permutation [ 1, 2, 8, 4, 3, 6, 7, 5 ]
vertex  6 -> Algebra  690   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  688   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1204

Quiver
[ 1, 6 ], [ 2, 3 ], [ 3, 8 ], [ 4, 5 ], [ 5, 2 ], [ 6, 3 ], [ 7, 6 ], [ 8, 1 ], [ 8, 5 ]

Relations
[ 6, 3, 8, 1 ]
[ 3, 8, 5, 2 ]
[ 2, 3, 8, 5 ]
[ 3, 8, 1, 6 ]
[ 1, 6, 3, 8 ]
[ 5, 2, 3, 8 ]
[ 8, 1, 6, 3 ] - [ 8, 5, 2, 3 ]

Cartan matrix
[1 0 1 0 0 1 0 0]
[1 1 1 0 0 0 0 1]
[1 0 1 0 1 0 0 1]
[0 1 1 1 1 0 0 0]
[0 1 1 0 1 0 0 0]
[0 0 1 0 1 1 0 1]
[0 0 1 0 1 1 1 1]
[1 1 1 0 1 1 0 1]

Good mutations
vertex  1 -> Algebra 1510   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1349   permutation [ 8, 7, 1, 6, 3, 5, 4, 2 ]
vertex  3 -> Algebra 1022   permutation [ 1, 6, 2, 8, 4, 5, 7, 3 ]
vertex  4 -> Algebra 1226   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  5 -> Algebra 1462   permutation [ 1, 6, 2, 5, 4, 8, 7, 3 ]
vertex  7 -> Algebra  690   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  689   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1205

Quiver
[ 1, 8 ], [ 2, 3 ], [ 3, 8 ], [ 4, 5 ], [ 5, 2 ], [ 6, 1 ], [ 6, 3 ], [ 6, 7 ], [ 8, 5 ], [ 8, 6 ]

Relations
[ 8, 6, 1 ]
[ 3, 8, 5, 2 ]
[ 2, 3, 8, 5 ]
[ 1, 8, 6 ]
[ 3, 8, 6 ]
[ 5, 2, 3, 8 ]
[ 8, 5, 2, 3 ] - [ 8, 6, 3 ]
[ 6, 1, 8 ] - [ 6, 3, 8 ]

Cartan matrix
[1 1 0 0 1 0 0 1]
[0 1 1 0 0 0 0 1]
[0 0 1 0 1 0 0 1]
[0 1 1 1 1 0 0 0]
[0 1 1 0 1 0 0 0]
[1 0 1 0 1 1 1 1]
[0 0 0 0 0 0 1 0]
[0 1 1 0 1 1 1 1]

Good mutations
vertex  1 -> Algebra  690   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1211   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
vertex  4 -> Algebra 1227   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  5 -> Algebra 1472   permutation [ 3, 8, 5, 7, 4, 2, 1, 6 ]
vertex  6 -> Algebra 1511   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1510   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1207

Quiver
[ 1, 8 ], [ 2, 3 ], [ 3, 6 ], [ 3, 7 ], [ 4, 5 ], [ 5, 6 ], [ 6, 2 ], [ 6, 8 ], [ 7, 1 ], [ 8, 3 ]

Relations
[ 8, 3, 7, 1 ]
[ 3, 6, 2 ]
[ 7, 1, 8, 3 ]
[ 2, 3, 6 ]
[ 8, 3, 6 ]
[ 1, 8, 3, 7 ]
[ 6, 2, 3 ] - [ 6, 8, 3 ]
[ 3, 6, 8 ] - [ 3, 7, 1, 8 ]

Cartan matrix
[1 0 1 0 0 0 0 1]
[1 1 1 0 0 0 1 0]
[1 0 1 0 0 1 1 1]
[0 1 1 1 1 1 1 1]
[0 1 1 0 1 1 1 1]
[0 1 1 0 0 1 1 1]
[1 0 0 0 0 0 1 1]
[0 0 1 0 0 0 1 1]

Good mutations
vertex  2 -> Algebra 1195   permutation [ 2, 1, 8, 7, 6, 4, 5, 3 ]
vertex  4 -> Algebra 1229   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  7 -> Algebra  691   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1309   permutation [ 6, 2, 1, 3, 7, 5, 4, 8 ]
-------------------------

Algebra 1208

Quiver
[ 1, 7 ], [ 2, 3 ], [ 3, 8 ], [ 4, 5 ], [ 5, 6 ], [ 6, 2 ], [ 7, 3 ], [ 8, 1 ], [ 8, 6 ]

Relations
[ 7, 3, 8, 1 ]
[ 3, 8, 6, 2 ]
[ 2, 3, 8, 6 ]
[ 3, 8, 1, 7 ]
[ 1, 7, 3, 8 ]
[ 6, 2, 3, 8 ]
[ 8, 1, 7, 3 ] - [ 8, 6, 2, 3 ]

Cartan matrix
[1 0 1 0 0 0 1 0]
[1 1 1 0 0 0 0 1]
[1 0 1 0 0 1 0 1]
[0 1 1 1 1 1 0 0]
[0 1 1 0 1 1 0 0]
[0 1 1 0 0 1 0 0]
[0 0 1 0 0 1 1 1]
[1 1 1 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra 1381   permutation [ 6, 2, 7, 1, 3, 5, 4, 8 ]
vertex  2 -> Algebra  995   permutation [ 2, 6, 1, 7, 3, 5, 4, 8 ]
vertex  3 -> Algebra 1210   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
vertex  4 -> Algebra  792   permutation [ 6, 2, 1, 7, 3, 5, 4, 8 ]
vertex  6 -> Algebra  794   permutation [ 6, 2, 1, 7, 3, 5, 4, 8 ]
vertex  7 -> Algebra 1309   permutation [ 6, 2, 1, 3, 7, 5, 4, 8 ]
vertex  8 -> Algebra  691   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1210

Quiver
[ 1, 7 ], [ 2, 3 ], [ 3, 1 ], [ 3, 6 ], [ 3, 8 ], [ 4, 5 ], [ 5, 6 ], [ 6, 2 ], [ 7, 3 ], [ 8, 2 ], [ 8, 7 ]

Relations
[ 7, 3, 1 ]
[ 1, 7, 3 ]
[ 6, 2, 3 ]
[ 2, 3, 6 ]
[ 2, 3, 8 ]
[ 7, 3, 8 ]
[ 3, 6, 2 ] - [ 3, 8, 2 ]
[ 8, 2, 3 ] - [ 8, 7, 3 ]
[ 3, 1, 7 ] - [ 3, 8, 7 ]

Cartan matrix
[1 0 0 0 0 0 1 0]
[1 1 1 0 0 0 0 0]
[1 1 1 0 0 1 1 1]
[0 1 0 1 1 1 0 0]
[0 1 0 0 1 1 0 0]
[0 1 0 0 0 1 0 0]
[0 0 1 0 0 1 1 0]
[0 1 1 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra 1361   permutation [ 6, 8, 7, 1, 2, 5, 4, 3 ]
vertex  4 -> Algebra  783   permutation [ 6, 8, 1, 7, 2, 5, 4, 3 ]
vertex  6 -> Algebra  785   permutation [ 6, 8, 1, 7, 2, 5, 4, 3 ]
vertex  8 -> Algebra 1208   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
-------------------------

Algebra 1211

Quiver
[ 1, 3 ], [ 2, 3 ], [ 3, 5 ], [ 3, 8 ], [ 4, 5 ], [ 5, 2 ], [ 6, 1 ], [ 6, 7 ], [ 8, 2 ], [ 8, 6 ]

Relations
[ 3, 8, 6, 1 ]
[ 5, 2, 3 ]
[ 2, 3, 5 ]
[ 1, 3, 8, 6 ]
[ 2, 3, 8 ]
[ 6, 1, 3, 8 ]
[ 3, 5, 2 ] - [ 3, 8, 2 ]
[ 8, 2, 3 ] - [ 8, 6, 1, 3 ]

Cartan matrix
[1 1 1 0 1 0 0 1]
[0 1 1 0 0 0 0 0]
[0 1 1 0 1 1 1 1]
[0 1 0 1 1 0 0 0]
[0 1 0 0 1 0 0 0]
[1 0 1 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 1 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra  696   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1277   permutation [ 3, 8, 1, 7, 2, 5, 4, 6 ]
vertex  4 -> Algebra 1231   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  5 -> Algebra 1219   permutation [ 1, 2, 5, 4, 3, 6, 7, 8 ]
vertex  6 -> Algebra 1367   permutation [ 3, 8, 7, 6, 2, 5, 4, 1 ]
vertex  7 -> Algebra 1324   permutation [ 6, 1, 2, 3, 4, 5, 7, 8 ]
vertex  8 -> Algebra 1205   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
-------------------------

Algebra 1217

Quiver
[ 1, 3 ], [ 2, 3 ], [ 3, 4 ], [ 3, 8 ], [ 4, 2 ], [ 5, 1 ], [ 5, 6 ], [ 7, 6 ], [ 8, 2 ], [ 8, 5 ]

Relations
[ 3, 8, 5, 1 ]
[ 4, 2, 3 ]
[ 2, 3, 4 ]
[ 1, 3, 8, 5 ]
[ 2, 3, 8 ]
[ 5, 1, 3, 8 ]
[ 3, 4, 2 ] - [ 3, 8, 2 ]
[ 8, 2, 3 ] - [ 8, 5, 1, 3 ]

Cartan matrix
[1 1 1 1 0 0 0 1]
[0 1 1 0 0 0 0 0]
[0 1 1 1 1 1 0 1]
[0 1 0 1 0 0 0 0]
[1 0 1 1 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[1 1 1 0 1 1 0 1]

Good mutations
vertex  1 -> Algebra  703   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1424   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1233   permutation [ 2, 1, 3, 5, 7, 6, 4, 8 ]
vertex  5 -> Algebra 1310   permutation [ 6, 1, 2, 3, 4, 5, 7, 8 ]
vertex  6 -> Algebra  816   permutation [ 5, 1, 2, 3, 4, 6, 7, 8 ]
vertex  7 -> Algebra  704   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1197   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
-------------------------

Algebra 1218

Quiver
[ 1, 3 ], [ 1, 5 ], [ 2, 3 ], [ 3, 4 ], [ 3, 8 ], [ 4, 2 ], [ 5, 8 ], [ 6, 5 ], [ 6, 7 ], [ 8, 1 ], [ 8, 2 ], [ 8, 6 ]

Relations
[ 3, 8, 1 ]
[ 5, 8, 1 ]
[ 4, 2, 3 ]
[ 2, 3, 4 ]
[ 5, 8, 6 ]
[ 2, 3, 8 ]
[ 6, 5, 8 ]
[ 3, 4, 2 ] - [ 3, 8, 2 ]
[ 8, 1, 3 ] - [ 8, 2, 3 ]
[ 8, 1, 5 ] - [ 8, 6, 5 ]
[ 1, 3, 8 ] - [ 1, 5, 8 ]

Cartan matrix
[1 1 1 1 1 0 0 1]
[0 1 1 0 0 0 0 0]
[0 1 1 1 0 1 1 1]
[0 1 0 1 0 0 0 0]
[0 1 0 0 1 0 0 1]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 1 0 1 1 1 1]

Good mutations
vertex  1 -> Algebra 1219   permutation [ 5, 2, 3, 4, 1, 6, 7, 8 ]
vertex  2 -> Algebra 1399   permutation [ 1, 2, 3, 7, 4, 8, 5, 6 ]
vertex  5 -> Algebra  704   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1310   permutation [ 6, 1, 2, 3, 4, 5, 7, 8 ]
vertex  8 -> Algebra  872   permutation [ 1, 8, 3, 7, 4, 2, 5, 6 ]
-------------------------

Algebra 1219

Quiver
[ 1, 5 ], [ 2, 3 ], [ 3, 4 ], [ 3, 5 ], [ 4, 2 ], [ 5, 8 ], [ 6, 1 ], [ 6, 7 ], [ 8, 2 ], [ 8, 6 ]

Relations
[ 5, 8, 6, 1 ]
[ 4, 2, 3 ]
[ 5, 8, 2, 3 ]
[ 2, 3, 4 ]
[ 1, 5, 8, 6 ]
[ 2, 3, 5, 8 ]
[ 6, 1, 5, 8 ]
[ 3, 4, 2 ] - [ 3, 5, 8, 2 ]
[ 8, 2, 3, 5 ] - [ 8, 6, 1, 5 ]

Cartan matrix
[1 1 0 0 1 0 0 1]
[0 1 1 0 1 0 0 0]
[0 1 1 1 1 1 1 1]
[0 1 0 1 0 0 0 0]
[0 1 0 0 1 1 1 1]
[1 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 1 0 1 1 1 1]

Good mutations
vertex  1 -> Algebra  705   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1425   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1211   permutation [ 1, 2, 5, 4, 3, 6, 7, 8 ]
vertex  5 -> Algebra 1218   permutation [ 5, 2, 3, 4, 1, 6, 7, 8 ]
vertex  7 -> Algebra 1314   permutation [ 6, 1, 2, 3, 4, 5, 7, 8 ]
vertex  8 -> Algebra 1472   permutation [ 8, 5, 3, 7, 4, 2, 1, 6 ]
-------------------------

Algebra 1226

Quiver
[ 1, 6 ], [ 2, 3 ], [ 3, 8 ], [ 4, 2 ], [ 4, 5 ], [ 6, 3 ], [ 7, 6 ], [ 8, 1 ], [ 8, 4 ]

Relations
[ 6, 3, 8, 1 ]
[ 3, 8, 4, 2 ]
[ 2, 3, 8, 4 ]
[ 3, 8, 1, 6 ]
[ 1, 6, 3, 8 ]
[ 4, 2, 3, 8 ]
[ 8, 1, 6, 3 ] - [ 8, 4, 2, 3 ]

Cartan matrix
[1 0 1 0 0 1 0 0]
[1 1 1 0 0 0 0 1]
[1 0 1 1 1 0 0 1]
[0 1 1 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[0 0 1 1 1 1 0 1]
[0 0 1 1 1 1 1 1]
[1 1 1 1 1 1 0 1]

Good mutations
vertex  1 -> Algebra 1518   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  851   permutation [ 8, 7, 1, 6, 3, 4, 5, 2 ]
vertex  3 -> Algebra 1031   permutation [ 1, 6, 2, 8, 4, 5, 7, 3 ]
vertex  5 -> Algebra 1204   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  7 -> Algebra  709   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  708   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1227

Quiver
[ 1, 8 ], [ 2, 3 ], [ 3, 8 ], [ 4, 2 ], [ 4, 5 ], [ 6, 1 ], [ 6, 3 ], [ 6, 7 ], [ 8, 4 ], [ 8, 6 ]

Relations
[ 8, 6, 1 ]
[ 3, 8, 4, 2 ]
[ 2, 3, 8, 4 ]
[ 1, 8, 6 ]
[ 3, 8, 6 ]
[ 4, 2, 3, 8 ]
[ 8, 4, 2, 3 ] - [ 8, 6, 3 ]
[ 6, 1, 8 ] - [ 6, 3, 8 ]

Cartan matrix
[1 1 0 1 1 0 0 1]
[0 1 1 0 0 0 0 1]
[0 0 1 1 1 0 0 1]
[0 1 1 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[1 0 1 1 1 1 1 1]
[0 0 0 0 0 0 1 0]
[0 1 1 1 1 1 1 1]

Good mutations
vertex  1 -> Algebra  709   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1231   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
vertex  5 -> Algebra 1205   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra 1519   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1518   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1229

Quiver
[ 1, 8 ], [ 2, 3 ], [ 3, 6 ], [ 3, 7 ], [ 4, 5 ], [ 4, 6 ], [ 6, 2 ], [ 6, 8 ], [ 7, 1 ], [ 8, 3 ]

Relations
[ 8, 3, 7, 1 ]
[ 3, 6, 2 ]
[ 7, 1, 8, 3 ]
[ 2, 3, 6 ]
[ 8, 3, 6 ]
[ 1, 8, 3, 7 ]
[ 6, 2, 3 ] - [ 6, 8, 3 ]
[ 3, 6, 8 ] - [ 3, 7, 1, 8 ]

Cartan matrix
[1 0 1 0 0 0 0 1]
[1 1 1 0 0 0 1 0]
[1 0 1 0 0 1 1 1]
[0 1 1 1 1 1 1 1]
[0 0 0 0 1 0 0 0]
[0 1 1 0 0 1 1 1]
[1 0 0 0 0 0 1 1]
[0 0 1 0 0 0 1 1]

Good mutations
vertex  2 -> Algebra 1014   permutation [ 2, 6, 1, 3, 7, 4, 5, 8 ]
vertex  4 -> Algebra 1197   permutation [ 2, 1, 8, 7, 6, 4, 5, 3 ]
vertex  5 -> Algebra 1207   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  7 -> Algebra  710   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  816   permutation [ 6, 2, 1, 3, 7, 4, 5, 8 ]
-------------------------

Algebra 1231

Quiver
[ 1, 3 ], [ 2, 3 ], [ 3, 4 ], [ 3, 8 ], [ 4, 2 ], [ 4, 5 ], [ 6, 1 ], [ 6, 7 ], [ 8, 2 ], [ 8, 6 ]

Relations
[ 3, 8, 6, 1 ]
[ 4, 2, 3 ]
[ 2, 3, 4 ]
[ 1, 3, 8, 6 ]
[ 2, 3, 8 ]
[ 6, 1, 3, 8 ]
[ 3, 4, 2 ] - [ 3, 8, 2 ]
[ 8, 2, 3 ] - [ 8, 6, 1, 3 ]

Cartan matrix
[1 1 1 1 1 0 0 1]
[0 1 1 0 0 0 0 0]
[0 1 1 1 1 1 1 1]
[0 1 0 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[1 0 1 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 1 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra  715   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  791   permutation [ 3, 8, 1, 7, 2, 4, 5, 6 ]
vertex  5 -> Algebra 1211   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra  859   permutation [ 3, 8, 7, 6, 2, 4, 5, 1 ]
vertex  7 -> Algebra 1336   permutation [ 6, 1, 2, 3, 4, 5, 7, 8 ]
vertex  8 -> Algebra 1227   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
-------------------------

Algebra 1233

Quiver
[ 1, 7 ], [ 2, 3 ], [ 3, 8 ], [ 4, 2 ], [ 4, 6 ], [ 5, 6 ], [ 7, 3 ], [ 8, 1 ], [ 8, 4 ]

Relations
[ 7, 3, 8, 1 ]
[ 3, 8, 4, 2 ]
[ 2, 3, 8, 4 ]
[ 3, 8, 1, 7 ]
[ 1, 7, 3, 8 ]
[ 4, 2, 3, 8 ]
[ 8, 1, 7, 3 ] - [ 8, 4, 2, 3 ]

Cartan matrix
[1 0 1 0 0 0 1 0]
[1 1 1 0 0 0 0 1]
[1 0 1 1 0 1 0 1]
[0 1 1 1 0 1 0 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 1 1 0 1 1 1]
[1 1 1 1 0 1 1 1]

Good mutations
vertex  1 -> Algebra 1380   permutation [ 4, 2, 7, 1, 3, 6, 5, 8 ]
vertex  2 -> Algebra  735   permutation [ 2, 1, 7, 3, 4, 6, 5, 8 ]
vertex  3 -> Algebra 1234   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
vertex  5 -> Algebra  737   permutation [ 2, 1, 7, 3, 4, 6, 5, 8 ]
vertex  6 -> Algebra  792   permutation [ 4, 2, 1, 7, 3, 6, 5, 8 ]
vertex  7 -> Algebra 1217   permutation [ 2, 1, 3, 7, 4, 6, 5, 8 ]
vertex  8 -> Algebra  716   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1234

Quiver
[ 1, 7 ], [ 2, 3 ], [ 3, 1 ], [ 3, 4 ], [ 3, 8 ], [ 4, 2 ], [ 4, 6 ], [ 5, 6 ], [ 7, 3 ], [ 8, 2 ], [ 8, 7 ]

Relations
[ 7, 3, 1 ]
[ 1, 7, 3 ]
[ 4, 2, 3 ]
[ 2, 3, 4 ]
[ 2, 3, 8 ]
[ 7, 3, 8 ]
[ 3, 4, 2 ] - [ 3, 8, 2 ]
[ 8, 2, 3 ] - [ 8, 7, 3 ]
[ 3, 1, 7 ] - [ 3, 8, 7 ]

Cartan matrix
[1 0 0 0 0 0 1 0]
[1 1 1 0 0 0 0 0]
[1 1 1 1 0 1 1 1]
[0 1 0 1 0 1 0 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 1 1 0 1 1 0]
[0 1 1 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra 1360   permutation [ 4, 8, 7, 1, 2, 6, 5, 3 ]
vertex  5 -> Algebra  736   permutation [ 8, 1, 7, 2, 4, 6, 5, 3 ]
vertex  6 -> Algebra  783   permutation [ 4, 8, 1, 7, 2, 6, 5, 3 ]
vertex  8 -> Algebra 1233   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
-------------------------

Algebra 1260

Quiver
[ 1, 8 ], [ 2, 3 ], [ 2, 4 ], [ 4, 6 ], [ 4, 7 ], [ 5, 6 ], [ 6, 2 ], [ 7, 1 ], [ 8, 2 ]

Relations
[ 8, 2, 4, 7, 1 ]
[ 6, 2, 4 ]
[ 7, 1, 8, 2, 4 ]
[ 2, 4, 6 ]
[ 1, 8, 2, 4, 7 ]
[ 2, 4, 7, 1, 8 ]
[ 4, 6, 2 ] - [ 4, 7, 1, 8, 2 ]

Cartan matrix
[1 1 1 1 0 0 0 1]
[1 1 1 1 0 0 1 0]
[0 0 1 0 0 0 0 0]
[1 1 1 1 0 1 1 1]
[0 1 1 0 1 1 0 0]
[0 1 1 0 0 1 0 0]
[1 1 1 0 0 0 1 1]
[0 1 1 1 0 0 1 1]

Good mutations
vertex  2 -> Algebra 1188   permutation [ 2, 1, 8, 7, 3, 6, 5, 4 ]
vertex  3 -> Algebra 1170   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1189   permutation [ 2, 1, 8, 7, 3, 6, 5, 4 ]
vertex  7 -> Algebra  764   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1453   permutation [ 3, 2, 6, 4, 7, 1, 8, 5 ]
-------------------------

Algebra 1277

Quiver
[ 1, 5 ], [ 2, 8 ], [ 3, 1 ], [ 5, 2 ], [ 5, 6 ], [ 7, 6 ], [ 8, 3 ], [ 8, 4 ]

Relations
[ 5, 2, 8, 3, 1 ]
[ 8, 3, 1, 5, 2 ]
[ 1, 5, 2, 8, 3 ]
[ 2, 8, 3, 1, 5 ]
[ 3, 1, 5, 2, 8 ]

Cartan matrix
[1 1 0 1 1 1 0 1]
[1 1 1 1 0 0 0 1]
[1 1 1 0 1 1 0 0]
[0 0 0 1 0 0 0 0]
[0 1 1 1 1 1 0 1]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[1 0 1 1 1 1 0 1]

Good mutations
vertex  4 -> Algebra 1432   permutation [ 8, 3, 1, 5, 7, 6, 4, 2 ]
vertex  5 -> Algebra 1211   permutation [ 3, 5, 1, 7, 6, 8, 4, 2 ]
vertex  6 -> Algebra 1426   permutation [ 3, 1, 6, 7, 5, 8, 4, 2 ]
vertex  7 -> Algebra  791   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  864   permutation [ 1, 2, 4, 8, 5, 6, 7, 3 ]
-------------------------

Algebra 1282

Quiver
[ 1, 4 ], [ 1, 6 ], [ 2, 8 ], [ 3, 1 ], [ 3, 5 ], [ 4, 3 ], [ 6, 2 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 4, 3, 1 ]
[ 6, 2, 8, 3, 1 ]
[ 8, 3, 1, 6, 2 ]
[ 3, 1, 4 ]
[ 2, 8, 3, 1, 6 ]
[ 3, 1, 6, 2, 8 ]
[ 1, 4, 3 ] - [ 1, 6, 2, 8, 3 ]

Cartan matrix
[1 1 1 1 1 1 1 1]
[1 1 1 0 1 0 0 1]
[1 1 1 0 1 1 1 0]
[0 0 1 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[0 1 1 0 1 1 1 1]
[0 0 0 0 0 0 1 0]
[1 0 1 0 1 1 1 1]

Good mutations
vertex  3 -> Algebra  795   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1519   permutation [ 5, 2, 8, 6, 7, 3, 4, 1 ]
vertex  7 -> Algebra 1509   permutation [ 3, 2, 8, 7, 6, 5, 4, 1 ]
vertex  8 -> Algebra  869   permutation [ 1, 2, 4, 8, 5, 6, 7, 3 ]
-------------------------

Algebra 1287

Quiver
[ 1, 2 ], [ 2, 4 ], [ 2, 7 ], [ 3, 2 ], [ 4, 3 ], [ 4, 5 ], [ 5, 6 ], [ 6, 2 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 7, 6, 2 ]
[ 2, 4, 3 ]
[ 3, 2, 4 ]
[ 5, 6, 2, 4 ]
[ 6, 2, 4, 5 ]
[ 6, 2, 7 ]
[ 4, 3, 2 ] - [ 4, 5, 6, 2 ]
[ 2, 4, 5, 6 ] - [ 2, 7, 6 ]

Cartan matrix
[1 1 0 1 1 1 1 0]
[0 1 0 1 1 1 1 0]
[0 1 1 0 0 0 1 0]
[0 1 1 1 1 1 0 0]
[0 1 0 0 1 1 0 0]
[0 1 0 1 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 1 1 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra 1453   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1310   permutation [ 3, 1, 6, 4, 5, 7, 8, 2 ]
vertex  7 -> Algebra 1170   permutation [ 6, 1, 2, 4, 8, 3, 5, 7 ]
vertex  8 -> Algebra  872   permutation [ 1, 2, 4, 8, 5, 6, 7, 3 ]
-------------------------

Algebra 1289

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 4 ], [ 3, 8 ], [ 4, 5 ], [ 5, 6 ], [ 6, 2 ], [ 6, 7 ], [ 7, 5 ], [ 8, 2 ]

Relations
[ 4, 5, 6, 2, 3 ]
[ 8, 2, 3 ]
[ 5, 6, 2, 3, 4 ]
[ 2, 3, 4, 5, 6 ]
[ 7, 5, 6 ]
[ 5, 6, 7 ]
[ 2, 3, 8 ]
[ 3, 4, 5, 6, 2 ] - [ 3, 8, 2 ]
[ 6, 2, 3, 4, 5 ] - [ 6, 7, 5 ]

Cartan matrix
[1 1 1 1 1 0 0 0]
[0 1 1 1 1 0 0 0]
[0 1 1 1 1 1 0 1]
[0 1 0 1 1 1 0 0]
[0 1 1 0 1 1 0 0]
[0 1 1 1 1 1 1 0]
[0 0 0 0 1 0 1 0]
[0 1 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra 1454   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1491   permutation [ 1, 3, 2, 8, 4, 5, 7, 6 ]
vertex  6 -> Algebra  800   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1290

Quiver
[ 1, 3 ], [ 1, 6 ], [ 2, 1 ], [ 2, 5 ], [ 2, 8 ], [ 3, 2 ], [ 3, 4 ], [ 4, 5 ], [ 5, 3 ], [ 6, 2 ], [ 7, 6 ], [ 8, 6 ]

Relations
[ 3, 2, 1 ]
[ 6, 2, 1 ]
[ 5, 3, 2 ]
[ 8, 6, 2 ]
[ 4, 5, 3 ]
[ 5, 3, 4 ]
[ 6, 2, 8 ]
[ 1, 3, 2 ] - [ 1, 6, 2 ]
[ 2, 1, 3 ] - [ 2, 5, 3 ]
[ 3, 2, 5 ] - [ 3, 4, 5 ]
[ 2, 1, 6 ] - [ 2, 8, 6 ]

Cartan matrix
[1 1 1 1 1 1 0 0]
[1 1 1 0 1 1 0 1]
[0 1 1 1 1 0 0 1]
[0 0 0 1 1 0 0 0]
[0 0 1 0 1 0 0 0]
[0 1 0 0 1 1 0 0]
[0 1 0 0 1 1 1 0]
[0 0 0 0 0 1 0 1]

Good mutations
vertex  1 -> Algebra  888   permutation [ 3, 2, 8, 7, 6, 5, 4, 1 ]
vertex  2 -> Algebra  800   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  890   permutation [ 3, 2, 8, 7, 6, 5, 4, 1 ]
vertex  6 -> Algebra 1529   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  801   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1202   permutation [ 3, 8, 2, 7, 6, 5, 4, 1 ]
-------------------------

Algebra 1309

Quiver
[ 1, 2 ], [ 2, 4 ], [ 3, 4 ], [ 4, 5 ], [ 4, 8 ], [ 5, 3 ], [ 6, 1 ], [ 7, 6 ], [ 8, 1 ], [ 8, 3 ]

Relations
[ 2, 4, 8, 1 ]
[ 4, 8, 1, 2 ]
[ 5, 3, 4 ]
[ 3, 4, 5 ]
[ 1, 2, 4, 8 ]
[ 3, 4, 8 ]
[ 4, 5, 3 ] - [ 4, 8, 3 ]
[ 8, 1, 2, 4 ] - [ 8, 3, 4 ]

Cartan matrix
[1 1 0 1 1 0 0 0]
[0 1 1 1 1 0 0 1]
[0 0 1 1 0 0 0 0]
[1 0 1 1 1 0 0 1]
[0 0 1 0 1 0 0 0]
[1 1 0 1 1 1 0 0]
[1 1 0 1 1 1 1 0]
[1 1 1 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra  818   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1013   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1427   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1208   permutation [ 3, 2, 4, 7, 6, 1, 5, 8 ]
vertex  7 -> Algebra  816   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1207   permutation [ 3, 2, 4, 7, 6, 1, 5, 8 ]
-------------------------

Algebra 1310

Quiver
[ 1, 6 ], [ 2, 4 ], [ 2, 6 ], [ 3, 4 ], [ 4, 5 ], [ 4, 8 ], [ 5, 3 ], [ 6, 8 ], [ 7, 1 ], [ 8, 1 ], [ 8, 2 ], [ 8, 3 ]

Relations
[ 6, 8, 1 ]
[ 4, 8, 2 ]
[ 6, 8, 2 ]
[ 5, 3, 4 ]
[ 3, 4, 5 ]
[ 1, 6, 8 ]
[ 3, 4, 8 ]
[ 4, 5, 3 ] - [ 4, 8, 3 ]
[ 8, 2, 4 ] - [ 8, 3, 4 ]
[ 8, 1, 6 ] - [ 8, 2, 6 ]
[ 2, 4, 8 ] - [ 2, 6, 8 ]

Cartan matrix
[1 0 0 0 0 1 0 0]
[0 1 1 1 1 1 0 1]
[0 0 1 1 0 0 0 0]
[1 0 1 1 1 0 0 1]
[0 0 1 0 1 0 0 0]
[0 0 1 0 0 1 0 1]
[1 0 0 0 0 1 1 0]
[1 1 1 1 0 1 0 1]

Good mutations
vertex  1 -> Algebra  817   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1314   permutation [ 1, 6, 3, 4, 5, 2, 7, 8 ]
vertex  3 -> Algebra 1429   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  6 -> Algebra 1217   permutation [ 2, 3, 4, 5, 6, 1, 7, 8 ]
vertex  7 -> Algebra 1218   permutation [ 2, 3, 4, 5, 6, 1, 7, 8 ]
vertex  8 -> Algebra 1287   permutation [ 2, 8, 1, 4, 5, 3, 6, 7 ]
-------------------------

Algebra 1314

Quiver
[ 1, 2 ], [ 2, 6 ], [ 3, 4 ], [ 4, 5 ], [ 4, 6 ], [ 5, 3 ], [ 6, 8 ], [ 7, 1 ], [ 8, 1 ], [ 8, 3 ]

Relations
[ 2, 6, 8, 1 ]
[ 6, 8, 1, 2 ]
[ 5, 3, 4 ]
[ 6, 8, 3, 4 ]
[ 3, 4, 5 ]
[ 1, 2, 6, 8 ]
[ 3, 4, 6, 8 ]
[ 4, 5, 3 ] - [ 4, 6, 8, 3 ]
[ 8, 1, 2, 6 ] - [ 8, 3, 4, 6 ]

Cartan matrix
[1 1 0 0 0 1 0 0]
[0 1 1 0 0 1 0 1]
[0 0 1 1 0 1 0 0]
[1 0 1 1 1 1 0 1]
[0 0 1 0 1 0 0 0]
[1 0 1 0 0 1 0 1]
[1 1 0 0 0 1 1 0]
[1 1 1 1 0 1 0 1]

Good mutations
vertex  1 -> Algebra  820   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1015   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1430   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1324   permutation [ 1, 2, 3, 6, 5, 4, 7, 8 ]
vertex  6 -> Algebra 1310   permutation [ 1, 6, 3, 4, 5, 2, 7, 8 ]
vertex  7 -> Algebra 1219   permutation [ 2, 3, 4, 5, 6, 1, 7, 8 ]
vertex  8 -> Algebra 1536   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1324

Quiver
[ 1, 2 ], [ 2, 4 ], [ 3, 4 ], [ 4, 6 ], [ 4, 8 ], [ 5, 6 ], [ 6, 3 ], [ 7, 1 ], [ 8, 1 ], [ 8, 3 ]

Relations
[ 2, 4, 8, 1 ]
[ 4, 8, 1, 2 ]
[ 6, 3, 4 ]
[ 3, 4, 6 ]
[ 1, 2, 4, 8 ]
[ 3, 4, 8 ]
[ 4, 6, 3 ] - [ 4, 8, 3 ]
[ 8, 1, 2, 4 ] - [ 8, 3, 4 ]

Cartan matrix
[1 1 0 1 0 1 0 0]
[0 1 1 1 0 1 0 1]
[0 0 1 1 0 0 0 0]
[1 0 1 1 0 1 0 1]
[0 0 1 0 1 1 0 0]
[0 0 1 0 0 1 0 0]
[1 1 0 1 0 1 1 0]
[1 1 1 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra  827   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1022   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1432   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1336   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  6 -> Algebra 1314   permutation [ 1, 2, 3, 6, 5, 4, 7, 8 ]
vertex  7 -> Algebra 1211   permutation [ 2, 3, 4, 5, 6, 1, 7, 8 ]
vertex  8 -> Algebra 1510   permutation [ 2, 3, 8, 5, 6, 1, 7, 4 ]
-------------------------

Algebra 1336

Quiver
[ 1, 2 ], [ 2, 4 ], [ 3, 4 ], [ 4, 5 ], [ 4, 8 ], [ 5, 3 ], [ 5, 6 ], [ 7, 1 ], [ 8, 1 ], [ 8, 3 ]

Relations
[ 2, 4, 8, 1 ]
[ 4, 8, 1, 2 ]
[ 5, 3, 4 ]
[ 3, 4, 5 ]
[ 1, 2, 4, 8 ]
[ 3, 4, 8 ]
[ 4, 5, 3 ] - [ 4, 8, 3 ]
[ 8, 1, 2, 4 ] - [ 8, 3, 4 ]

Cartan matrix
[1 1 0 1 1 1 0 0]
[0 1 1 1 1 1 0 1]
[0 0 1 1 0 0 0 0]
[1 0 1 1 1 1 0 1]
[0 0 1 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[1 1 0 1 1 1 1 0]
[1 1 1 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra  837   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1031   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1163   permutation [ 4, 1, 2, 8, 3, 5, 6, 7 ]
vertex  6 -> Algebra 1324   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  7 -> Algebra 1231   permutation [ 2, 3, 4, 5, 6, 1, 7, 8 ]
vertex  8 -> Algebra 1518   permutation [ 2, 3, 8, 5, 6, 1, 7, 4 ]
-------------------------

Algebra 1349

Quiver
[ 1, 3 ], [ 1, 6 ], [ 2, 4 ], [ 3, 4 ], [ 4, 5 ], [ 5, 1 ], [ 5, 8 ], [ 6, 5 ], [ 7, 6 ], [ 8, 6 ]

Relations
[ 3, 4, 5, 1 ]
[ 6, 5, 1 ]
[ 4, 5, 1, 3 ]
[ 5, 1, 3, 4 ]
[ 8, 6, 5 ]
[ 6, 5, 8 ]
[ 1, 3, 4, 5 ] - [ 1, 6, 5 ]
[ 5, 1, 6 ] - [ 5, 8, 6 ]

Cartan matrix
[1 0 1 1 1 1 0 0]
[1 1 0 1 1 1 0 1]
[0 0 1 1 1 0 0 1]
[1 0 0 1 1 1 0 1]
[1 0 1 0 1 1 0 1]
[0 0 0 0 1 1 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 1 0 1]

Good mutations
vertex  1 -> Algebra  889   permutation [ 3, 5, 8, 7, 6, 4, 2, 1 ]
vertex  2 -> Algebra  890   permutation [ 3, 5, 8, 7, 6, 4, 2, 1 ]
vertex  6 -> Algebra 1484   permutation [ 1, 3, 2, 8, 4, 5, 7, 6 ]
vertex  7 -> Algebra  851   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1204   permutation [ 3, 8, 5, 7, 6, 4, 2, 1 ]
-------------------------

Algebra 1354

Quiver
[ 1, 2 ], [ 1, 5 ], [ 2, 3 ], [ 3, 4 ], [ 4, 8 ], [ 6, 5 ], [ 7, 6 ], [ 8, 1 ]

Relations
[ 2, 3, 4, 8, 1 ]
[ 3, 4, 8, 1, 2 ]
[ 4, 8, 1, 2, 3 ]
[ 8, 1, 2, 3, 4 ]
[ 1, 2, 3, 4, 8 ]

Cartan matrix
[1 1 1 1 1 0 0 0]
[0 1 1 1 0 0 0 1]
[1 0 1 1 1 0 0 1]
[1 1 0 1 1 0 0 1]
[0 0 0 0 1 0 0 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 1 1 1 0]
[1 1 1 0 1 0 0 1]

Good mutations
vertex  1 -> Algebra 1361   permutation [ 5, 2, 3, 4, 1, 6, 7, 8 ]
vertex  5 -> Algebra  854   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  852   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1356

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 4 ], [ 4, 8 ], [ 5, 1 ], [ 6, 7 ], [ 7, 5 ], [ 8, 1 ]

Relations
[ 2, 3, 4, 8, 1 ]
[ 3, 4, 8, 1, 2 ]
[ 4, 8, 1, 2, 3 ]
[ 8, 1, 2, 3, 4 ]
[ 1, 2, 3, 4, 8 ]

Cartan matrix
[1 1 1 1 0 0 0 0]
[0 1 1 1 0 0 0 1]
[1 0 1 1 0 0 0 1]
[1 1 0 1 0 0 0 1]
[1 1 1 1 1 0 0 0]
[1 1 1 1 1 1 1 0]
[1 1 1 1 1 0 1 0]
[1 1 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  861   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra 1358   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
-------------------------

Algebra 1358

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 4 ], [ 4, 8 ], [ 5, 1 ], [ 6, 5 ], [ 6, 7 ], [ 8, 1 ]

Relations
[ 2, 3, 4, 8, 1 ]
[ 3, 4, 8, 1, 2 ]
[ 4, 8, 1, 2, 3 ]
[ 8, 1, 2, 3, 4 ]
[ 1, 2, 3, 4, 8 ]

Cartan matrix
[1 1 1 1 0 0 0 0]
[0 1 1 1 0 0 0 1]
[1 0 1 1 0 0 0 1]
[1 1 0 1 0 0 0 1]
[1 1 1 1 1 0 0 0]
[1 1 1 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  863   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  854   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1356   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
-------------------------

Algebra 1360

Quiver
[ 1, 5 ], [ 1, 6 ], [ 2, 3 ], [ 2, 5 ], [ 3, 4 ], [ 4, 8 ], [ 5, 8 ], [ 7, 6 ], [ 8, 1 ], [ 8, 2 ]

Relations
[ 5, 8, 1 ]
[ 3, 4, 8, 2 ]
[ 5, 8, 2 ]
[ 4, 8, 2, 3 ]
[ 8, 2, 3, 4 ]
[ 1, 5, 8 ]
[ 8, 1, 5 ] - [ 8, 2, 5 ]
[ 2, 3, 4, 8 ] - [ 2, 5, 8 ]

Cartan matrix
[1 0 0 0 1 1 0 0]
[0 1 1 1 1 0 0 1]
[1 0 1 1 0 1 0 1]
[1 1 0 1 1 1 0 1]
[0 0 0 0 1 0 0 1]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[1 1 1 0 1 1 0 1]

Good mutations
vertex  2 -> Algebra 1380   permutation [ 1, 5, 3, 4, 2, 6, 7, 8 ]
vertex  4 -> Algebra 1234   permutation [ 4, 5, 8, 1, 7, 6, 3, 2 ]
vertex  5 -> Algebra  947   permutation [ 2, 3, 4, 5, 1, 6, 7, 8 ]
vertex  6 -> Algebra  856   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  951   permutation [ 2, 3, 4, 5, 1, 6, 7, 8 ]
-------------------------

Algebra 1361

Quiver
[ 1, 5 ], [ 2, 3 ], [ 2, 5 ], [ 3, 4 ], [ 4, 8 ], [ 5, 8 ], [ 6, 1 ], [ 7, 6 ], [ 8, 1 ], [ 8, 2 ]

Relations
[ 5, 8, 1 ]
[ 3, 4, 8, 2 ]
[ 5, 8, 2 ]
[ 4, 8, 2, 3 ]
[ 8, 2, 3, 4 ]
[ 1, 5, 8 ]
[ 8, 1, 5 ] - [ 8, 2, 5 ]
[ 2, 3, 4, 8 ] - [ 2, 5, 8 ]

Cartan matrix
[1 0 0 0 1 0 0 0]
[0 1 1 1 1 0 0 1]
[1 0 1 1 0 0 0 1]
[1 1 0 1 1 0 0 1]
[0 0 0 0 1 0 0 1]
[1 0 0 0 1 1 0 0]
[1 0 0 0 1 1 1 0]
[1 1 1 0 1 0 0 1]

Good mutations
vertex  1 -> Algebra  858   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1381   permutation [ 1, 5, 3, 4, 2, 6, 7, 8 ]
vertex  4 -> Algebra 1210   permutation [ 4, 5, 8, 7, 6, 1, 3, 2 ]
vertex  5 -> Algebra 1354   permutation [ 5, 2, 3, 4, 1, 6, 7, 8 ]
vertex  7 -> Algebra  856   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1367

Quiver
[ 1, 2 ], [ 1, 6 ], [ 2, 3 ], [ 2, 5 ], [ 2, 8 ], [ 3, 4 ], [ 4, 2 ], [ 5, 1 ], [ 6, 5 ], [ 7, 6 ], [ 8, 1 ], [ 8, 4 ]

Relations
[ 6, 5, 1 ]
[ 3, 4, 2 ]
[ 5, 1, 2 ]
[ 4, 2, 3 ]
[ 5, 1, 6 ]
[ 1, 2, 8 ]
[ 4, 2, 8 ]
[ 2, 5, 1 ] - [ 2, 8, 1 ]
[ 8, 1, 2 ] - [ 8, 4, 2 ]
[ 2, 3, 4 ] - [ 2, 8, 4 ]
[ 1, 2, 5 ] - [ 1, 6, 5 ]

Cartan matrix
[1 1 1 0 1 1 0 0]
[1 1 1 1 1 0 0 1]
[0 0 1 1 0 0 0 0]
[0 1 0 1 1 0 0 0]
[1 0 0 0 1 0 0 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 1 1 1 0]
[1 1 0 1 1 1 0 1]

Good mutations
vertex  2 -> Algebra 1551   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1188   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1211   permutation [ 8, 5, 1, 7, 6, 4, 3, 2 ]
vertex  5 -> Algebra  864   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  859   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  858   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1369

Quiver
[ 1, 3 ], [ 1, 6 ], [ 2, 1 ], [ 2, 4 ], [ 3, 2 ], [ 4, 5 ], [ 5, 2 ], [ 6, 5 ], [ 6, 7 ], [ 8, 2 ]

Relations
[ 3, 2, 1 ]
[ 6, 5, 2, 1 ]
[ 4, 5, 2 ]
[ 2, 1, 3 ]
[ 5, 2, 4 ]
[ 5, 2, 1, 6 ]
[ 1, 3, 2 ] - [ 1, 6, 5, 2 ]
[ 2, 1, 6, 5 ] - [ 2, 4, 5 ]

Cartan matrix
[1 1 1 0 1 1 1 0]
[1 1 0 1 1 1 1 0]
[0 1 1 1 0 0 0 0]
[0 0 0 1 1 0 0 0]
[1 1 0 0 1 0 0 0]
[0 1 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 0 1 1 1 1 1]

Good mutations
vertex  2 -> Algebra  859   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1506   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1519   permutation [ 8, 5, 4, 6, 7, 2, 3, 1 ]
vertex  7 -> Algebra 1551   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  869   permutation [ 1, 5, 3, 4, 8, 6, 7, 2 ]
-------------------------

Algebra 1374

Quiver
[ 1, 5 ], [ 2, 3 ], [ 2, 8 ], [ 3, 4 ], [ 4, 2 ], [ 5, 2 ], [ 6, 7 ], [ 7, 5 ], [ 8, 1 ], [ 8, 4 ]

Relations
[ 5, 2, 8, 1 ]
[ 3, 4, 2 ]
[ 4, 2, 3 ]
[ 2, 8, 1, 5 ]
[ 1, 5, 2, 8 ]
[ 4, 2, 8 ]
[ 8, 1, 5, 2 ] - [ 8, 4, 2 ]
[ 2, 3, 4 ] - [ 2, 8, 4 ]

Cartan matrix
[1 1 1 0 1 0 0 0]
[1 1 1 1 0 0 0 1]
[0 0 1 1 0 0 0 0]
[0 1 0 1 0 0 0 0]
[0 1 1 1 1 0 0 1]
[0 1 1 1 1 1 1 1]
[0 1 1 1 1 0 1 1]
[1 1 0 1 1 0 0 1]

Good mutations
vertex  3 -> Algebra 1195   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1448   permutation [ 8, 1, 6, 7, 5, 4, 3, 2 ]
vertex  6 -> Algebra 1377   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra  861   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1377

Quiver
[ 1, 5 ], [ 2, 3 ], [ 2, 8 ], [ 3, 4 ], [ 4, 2 ], [ 5, 2 ], [ 6, 5 ], [ 6, 7 ], [ 8, 1 ], [ 8, 4 ]

Relations
[ 5, 2, 8, 1 ]
[ 3, 4, 2 ]
[ 4, 2, 3 ]
[ 2, 8, 1, 5 ]
[ 1, 5, 2, 8 ]
[ 4, 2, 8 ]
[ 8, 1, 5, 2 ] - [ 8, 4, 2 ]
[ 2, 3, 4 ] - [ 2, 8, 4 ]

Cartan matrix
[1 1 1 0 1 0 0 0]
[1 1 1 1 0 0 0 1]
[0 0 1 1 0 0 0 0]
[0 1 0 1 0 0 0 0]
[0 1 1 1 1 0 0 1]
[0 1 1 1 1 1 1 1]
[0 0 0 0 0 0 1 0]
[1 1 0 1 1 0 0 1]

Good mutations
vertex  3 -> Algebra 1014   permutation [ 1, 5, 3, 8, 4, 6, 7, 2 ]
vertex  4 -> Algebra 1426   permutation [ 8, 1, 6, 7, 5, 4, 3, 2 ]
vertex  6 -> Algebra  864   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1374   permutation [ 1, 2, 3, 4, 5, 7, 6, 8 ]
vertex  8 -> Algebra  863   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1380

Quiver
[ 1, 2 ], [ 1, 6 ], [ 2, 5 ], [ 3, 4 ], [ 3, 5 ], [ 4, 8 ], [ 5, 8 ], [ 7, 6 ], [ 8, 1 ], [ 8, 3 ]

Relations
[ 2, 5, 8, 1 ]
[ 5, 8, 1, 2 ]
[ 4, 8, 3 ]
[ 5, 8, 3 ]
[ 8, 3, 4 ]
[ 1, 2, 5, 8 ]
[ 8, 1, 2, 5 ] - [ 8, 3, 5 ]
[ 3, 4, 8 ] - [ 3, 5, 8 ]

Cartan matrix
[1 1 0 0 1 1 0 0]
[0 1 0 0 1 0 0 1]
[1 0 1 1 1 1 0 1]
[1 1 0 1 0 1 0 1]
[1 0 0 0 1 1 0 1]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[1 1 1 0 1 1 0 1]

Good mutations
vertex  3 -> Algebra 1410   permutation [ 1, 2, 5, 4, 3, 6, 7, 8 ]
vertex  4 -> Algebra 1233   permutation [ 4, 2, 5, 1, 7, 6, 3, 8 ]
vertex  5 -> Algebra 1360   permutation [ 1, 5, 3, 4, 2, 6, 7, 8 ]
vertex  6 -> Algebra  866   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  952   permutation [ 2, 3, 4, 5, 1, 6, 7, 8 ]
-------------------------

Algebra 1381

Quiver
[ 1, 2 ], [ 2, 5 ], [ 3, 4 ], [ 3, 5 ], [ 4, 8 ], [ 5, 8 ], [ 6, 1 ], [ 7, 6 ], [ 8, 1 ], [ 8, 3 ]

Relations
[ 2, 5, 8, 1 ]
[ 5, 8, 1, 2 ]
[ 4, 8, 3 ]
[ 5, 8, 3 ]
[ 8, 3, 4 ]
[ 1, 2, 5, 8 ]
[ 8, 1, 2, 5 ] - [ 8, 3, 5 ]
[ 3, 4, 8 ] - [ 3, 5, 8 ]

Cartan matrix
[1 1 0 0 1 0 0 0]
[0 1 0 0 1 0 0 1]
[1 0 1 1 1 0 0 1]
[1 1 0 1 0 0 0 1]
[1 0 0 0 1 0 0 1]
[1 1 0 0 1 1 0 0]
[1 1 0 0 1 1 1 0]
[1 1 1 0 1 0 0 1]

Good mutations
vertex  1 -> Algebra  868   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1411   permutation [ 1, 2, 5, 4, 3, 6, 7, 8 ]
vertex  4 -> Algebra 1208   permutation [ 4, 2, 5, 7, 6, 1, 3, 8 ]
vertex  5 -> Algebra 1361   permutation [ 1, 5, 3, 4, 2, 6, 7, 8 ]
vertex  7 -> Algebra  866   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1387

Quiver
[ 1, 3 ], [ 1, 6 ], [ 2, 8 ], [ 3, 8 ], [ 4, 2 ], [ 6, 2 ], [ 7, 6 ], [ 8, 1 ], [ 8, 4 ], [ 8, 5 ]

Relations
[ 3, 8, 1 ]
[ 6, 2, 8, 1 ]
[ 8, 1, 3 ]
[ 2, 8, 4 ]
[ 2, 8, 1, 6 ]
[ 4, 2, 8 ]
[ 8, 1, 6, 2 ] - [ 8, 4, 2 ]
[ 1, 3, 8 ] - [ 1, 6, 2, 8 ]

Cartan matrix
[1 1 1 0 1 1 0 1]
[1 1 0 0 1 0 0 1]
[0 0 1 1 1 0 0 1]
[0 1 0 1 0 0 0 0]
[0 0 0 0 1 0 0 0]
[0 1 0 0 1 1 0 1]
[0 1 0 0 1 1 1 1]
[1 1 0 1 1 1 0 1]

Good mutations
vertex  3 -> Algebra 1484   permutation [ 3, 1, 7, 5, 6, 2, 4, 8 ]
vertex  4 -> Algebra 1509   permutation [ 8, 2, 4, 7, 6, 5, 3, 1 ]
vertex  5 -> Algebra 1551   permutation [ 1, 8, 3, 4, 2, 6, 7, 5 ]
vertex  7 -> Algebra  869   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  868   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1389

Quiver
[ 1, 6 ], [ 2, 8 ], [ 3, 1 ], [ 4, 2 ], [ 6, 2 ], [ 6, 7 ], [ 8, 3 ], [ 8, 4 ], [ 8, 5 ]

Relations
[ 6, 2, 8, 3, 1 ]
[ 1, 6, 2, 8, 3 ]
[ 2, 8, 4 ]
[ 2, 8, 3, 1, 6 ]
[ 3, 1, 6, 2, 8 ]
[ 4, 2, 8 ]
[ 8, 3, 1, 6, 2 ] - [ 8, 4, 2 ]

Cartan matrix
[1 1 0 0 1 1 1 1]
[1 1 1 0 1 0 0 1]
[1 1 1 0 0 1 1 0]
[0 1 0 1 0 0 0 0]
[0 0 0 0 1 0 0 0]
[0 1 1 0 1 1 1 1]
[0 0 0 0 0 0 1 0]
[1 1 1 1 1 1 1 1]

Good mutations
vertex  3 -> Algebra  869   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1506   permutation [ 1, 8, 3, 4, 2, 6, 7, 5 ]
vertex  6 -> Algebra 1529   permutation [ 3, 2, 1, 7, 6, 8, 4, 5 ]
vertex  7 -> Algebra 1484   permutation [ 3, 1, 7, 5, 6, 2, 4, 8 ]
vertex  8 -> Algebra  890   permutation [ 1, 2, 5, 4, 8, 6, 7, 3 ]
-------------------------

Algebra 1399

Quiver
[ 1, 3 ], [ 1, 7 ], [ 2, 5 ], [ 2, 6 ], [ 3, 2 ], [ 6, 1 ], [ 6, 8 ], [ 7, 6 ], [ 8, 4 ], [ 8, 7 ]

Relations
[ 3, 2, 6, 1 ]
[ 7, 6, 1 ]
[ 6, 1, 3, 2 ]
[ 2, 6, 1, 3 ]
[ 8, 7, 6 ]
[ 7, 6, 8 ]
[ 1, 3, 2, 6 ] - [ 1, 7, 6 ]
[ 6, 1, 7 ] - [ 6, 8, 7 ]

Cartan matrix
[1 1 1 0 1 1 1 0]
[1 1 0 1 1 1 1 1]
[0 1 1 1 1 1 0 1]
[0 0 0 1 0 0 0 0]
[0 0 0 0 1 0 0 0]
[1 0 1 1 0 1 1 1]
[0 0 0 0 0 1 1 0]
[0 0 0 1 0 0 1 1]

Good mutations
vertex  1 -> Algebra 1425   permutation [ 7, 3, 2, 5, 1, 8, 4, 6 ]
vertex  2 -> Algebra 1218   permutation [ 1, 2, 3, 5, 7, 8, 4, 6 ]
vertex  4 -> Algebra 1429   permutation [ 8, 1, 3, 2, 5, 7, 4, 6 ]
vertex  5 -> Algebra 1409   permutation [ 1, 5, 3, 4, 2, 6, 7, 8 ]
vertex  7 -> Algebra  911   permutation [ 1, 3, 2, 5, 7, 8, 4, 6 ]
-------------------------

Algebra 1409

Quiver
[ 1, 3 ], [ 1, 7 ], [ 2, 5 ], [ 3, 5 ], [ 5, 6 ], [ 6, 1 ], [ 6, 8 ], [ 7, 6 ], [ 8, 4 ], [ 8, 7 ]

Relations
[ 3, 5, 6, 1 ]
[ 7, 6, 1 ]
[ 5, 6, 1, 3 ]
[ 6, 1, 3, 5 ]
[ 8, 7, 6 ]
[ 7, 6, 8 ]
[ 1, 3, 5, 6 ] - [ 1, 7, 6 ]
[ 6, 1, 7 ] - [ 6, 8, 7 ]

Cartan matrix
[1 0 1 0 1 1 1 0]
[1 1 0 1 1 1 1 1]
[0 0 1 1 1 1 0 1]
[0 0 0 1 0 0 0 0]
[1 0 0 1 1 1 1 1]
[1 0 1 1 0 1 1 1]
[0 0 0 0 0 1 1 0]
[0 0 0 1 0 0 1 1]

Good mutations
vertex  1 -> Algebra 1446   permutation [ 7, 3, 2, 5, 1, 8, 4, 6 ]
vertex  2 -> Algebra 1399   permutation [ 1, 5, 3, 4, 2, 6, 7, 8 ]
vertex  4 -> Algebra 1413   permutation [ 8, 1, 3, 2, 5, 7, 4, 6 ]
vertex  7 -> Algebra  954   permutation [ 1, 3, 2, 5, 7, 8, 4, 6 ]
-------------------------

Algebra 1410

Quiver
[ 1, 2 ], [ 1, 6 ], [ 2, 3 ], [ 3, 5 ], [ 4, 5 ], [ 5, 8 ], [ 7, 6 ], [ 8, 1 ]

Relations
[ 2, 3, 5, 8, 1 ]
[ 3, 5, 8, 1, 2 ]
[ 5, 8, 1, 2, 3 ]
[ 8, 1, 2, 3, 5 ]
[ 1, 2, 3, 5, 8 ]

Cartan matrix
[1 1 1 0 1 1 0 0]
[0 1 1 0 1 0 0 1]
[1 0 1 0 1 1 0 1]
[1 1 0 1 1 1 0 1]
[1 1 0 0 1 1 0 1]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[1 1 1 0 0 1 0 1]

Good mutations
vertex  1 -> Algebra 1413   permutation [ 6, 2, 3, 4, 5, 1, 7, 8 ]
vertex  4 -> Algebra 1424   permutation [ 2, 3, 5, 4, 1, 6, 7, 8 ]
vertex  5 -> Algebra 1380   permutation [ 1, 2, 5, 4, 3, 6, 7, 8 ]
vertex  6 -> Algebra  887   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  954   permutation [ 2, 3, 4, 5, 1, 6, 7, 8 ]
-------------------------

Algebra 1411

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 5 ], [ 4, 5 ], [ 5, 8 ], [ 6, 1 ], [ 7, 6 ], [ 8, 1 ]

Relations
[ 2, 3, 5, 8, 1 ]
[ 3, 5, 8, 1, 2 ]
[ 5, 8, 1, 2, 3 ]
[ 8, 1, 2, 3, 5 ]
[ 1, 2, 3, 5, 8 ]

Cartan matrix
[1 1 1 0 1 0 0 0]
[0 1 1 0 1 0 0 1]
[1 0 1 0 1 0 0 1]
[1 1 0 1 1 0 0 1]
[1 1 0 0 1 0 0 1]
[1 1 1 0 1 1 0 0]
[1 1 1 0 1 1 1 0]
[1 1 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  889   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1427   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  5 -> Algebra 1381   permutation [ 1, 2, 5, 4, 3, 6, 7, 8 ]
vertex  7 -> Algebra  887   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1413

Quiver
[ 1, 6 ], [ 2, 3 ], [ 2, 6 ], [ 3, 5 ], [ 4, 5 ], [ 5, 8 ], [ 6, 8 ], [ 7, 1 ], [ 8, 1 ], [ 8, 2 ]

Relations
[ 6, 8, 1 ]
[ 3, 5, 8, 2 ]
[ 6, 8, 2 ]
[ 5, 8, 2, 3 ]
[ 8, 2, 3, 5 ]
[ 1, 6, 8 ]
[ 8, 1, 6 ] - [ 8, 2, 6 ]
[ 2, 3, 5, 8 ] - [ 2, 6, 8 ]

Cartan matrix
[1 0 0 0 0 1 0 0]
[0 1 1 0 1 1 0 1]
[1 0 1 0 1 0 0 1]
[1 1 0 1 1 1 0 1]
[1 1 0 0 1 1 0 1]
[0 0 0 0 0 1 0 1]
[1 0 0 0 0 1 1 0]
[1 1 1 0 0 1 0 1]

Good mutations
vertex  1 -> Algebra  888   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1417   permutation [ 1, 6, 3, 4, 5, 2, 7, 8 ]
vertex  4 -> Algebra 1429   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra 1410   permutation [ 6, 2, 3, 4, 5, 1, 7, 8 ]
vertex  7 -> Algebra 1409   permutation [ 2, 4, 3, 7, 5, 8, 6, 1 ]
-------------------------

Algebra 1417

Quiver
[ 1, 2 ], [ 2, 6 ], [ 3, 5 ], [ 3, 6 ], [ 4, 5 ], [ 5, 8 ], [ 6, 8 ], [ 7, 1 ], [ 8, 1 ], [ 8, 3 ]

Relations
[ 2, 6, 8, 1 ]
[ 6, 8, 1, 2 ]
[ 5, 8, 3 ]
[ 6, 8, 3 ]
[ 8, 3, 5 ]
[ 1, 2, 6, 8 ]
[ 8, 1, 2, 6 ] - [ 8, 3, 6 ]
[ 3, 5, 8 ] - [ 3, 6, 8 ]

Cartan matrix
[1 1 0 0 0 1 0 0]
[0 1 0 0 0 1 0 1]
[1 0 1 0 1 1 0 1]
[1 1 0 1 1 0 0 1]
[1 1 0 0 1 0 0 1]
[1 0 0 0 0 1 0 1]
[1 1 0 0 0 1 1 0]
[1 1 1 0 0 1 0 1]

Good mutations
vertex  1 -> Algebra  891   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1420   permutation [ 1, 2, 6, 4, 5, 3, 7, 8 ]
vertex  4 -> Algebra 1430   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra 1413   permutation [ 1, 6, 3, 4, 5, 2, 7, 8 ]
vertex  7 -> Algebra 1446   permutation [ 2, 3, 4, 5, 6, 1, 7, 8 ]
-------------------------

Algebra 1420

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 6 ], [ 4, 5 ], [ 5, 6 ], [ 6, 8 ], [ 7, 1 ], [ 8, 1 ]

Relations
[ 2, 3, 6, 8, 1 ]
[ 3, 6, 8, 1, 2 ]
[ 6, 8, 1, 2, 3 ]
[ 8, 1, 2, 3, 6 ]
[ 1, 2, 3, 6, 8 ]

Cartan matrix
[1 1 1 0 0 1 0 0]
[0 1 1 0 0 1 0 1]
[1 0 1 0 0 1 0 1]
[1 1 0 1 1 1 0 1]
[1 1 0 0 1 1 0 1]
[1 1 0 0 0 1 0 1]
[1 1 1 0 0 1 1 0]
[1 1 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  896   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1431   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra 1417   permutation [ 1, 2, 6, 4, 5, 3, 7, 8 ]
vertex  7 -> Algebra 1448   permutation [ 2, 3, 4, 5, 6, 1, 7, 8 ]
-------------------------

Algebra 1424

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 4 ], [ 3, 8 ], [ 5, 1 ], [ 5, 6 ], [ 7, 6 ], [ 8, 5 ]

Relations
[ 2, 3, 8, 5, 1 ]
[ 3, 8, 5, 1, 2 ]
[ 8, 5, 1, 2, 3 ]
[ 1, 2, 3, 8, 5 ]
[ 5, 1, 2, 3, 8 ]

Cartan matrix
[1 1 1 1 0 0 0 1]
[0 1 1 1 1 1 0 1]
[1 0 1 1 1 1 0 1]
[0 0 0 1 0 0 0 0]
[1 1 1 1 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[1 1 0 0 1 1 0 1]

Good mutations
vertex  3 -> Algebra 1217   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1410   permutation [ 5, 1, 2, 4, 3, 6, 7, 8 ]
vertex  5 -> Algebra 1429   permutation [ 6, 1, 2, 3, 4, 5, 7, 8 ]
vertex  6 -> Algebra  915   permutation [ 5, 1, 2, 3, 4, 6, 7, 8 ]
vertex  7 -> Algebra  911   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1425

Quiver
[ 1, 5 ], [ 2, 3 ], [ 2, 5 ], [ 3, 4 ], [ 3, 8 ], [ 5, 8 ], [ 6, 1 ], [ 6, 7 ], [ 8, 2 ], [ 8, 6 ]

Relations
[ 5, 8, 6, 1 ]
[ 3, 8, 2 ]
[ 5, 8, 2 ]
[ 8, 2, 3 ]
[ 1, 5, 8, 6 ]
[ 6, 1, 5, 8 ]
[ 8, 2, 5 ] - [ 8, 6, 1, 5 ]
[ 2, 3, 8 ] - [ 2, 5, 8 ]

Cartan matrix
[1 0 0 0 1 0 0 1]
[0 1 1 1 1 1 1 1]
[1 0 1 1 0 1 1 1]
[0 0 0 1 0 0 0 0]
[0 0 0 0 1 1 1 1]
[1 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 0 0 1 1 1 1]

Good mutations
vertex  2 -> Algebra 1426   permutation [ 1, 5, 3, 4, 2, 6, 7, 8 ]
vertex  3 -> Algebra 1219   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1446   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1399   permutation [ 5, 3, 2, 7, 4, 8, 1, 6 ]
vertex  7 -> Algebra 1430   permutation [ 6, 1, 2, 3, 4, 5, 7, 8 ]
-------------------------

Algebra 1426

Quiver
[ 1, 2 ], [ 2, 5 ], [ 3, 4 ], [ 3, 5 ], [ 5, 8 ], [ 6, 1 ], [ 6, 7 ], [ 8, 6 ]

Relations
[ 2, 5, 8, 6, 1 ]
[ 5, 8, 6, 1, 2 ]
[ 8, 6, 1, 2, 5 ]
[ 1, 2, 5, 8, 6 ]
[ 6, 1, 2, 5, 8 ]

Cartan matrix
[1 1 0 0 1 0 0 1]
[0 1 0 0 1 1 1 1]
[1 0 1 1 1 1 1 1]
[0 0 0 1 0 0 0 0]
[1 0 0 0 1 1 1 1]
[1 1 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 0 0 0 1 1 1]

Good mutations
vertex  3 -> Algebra 1277   permutation [ 2, 8, 1, 7, 5, 3, 4, 6 ]
vertex  4 -> Algebra 1448   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1425   permutation [ 1, 5, 3, 4, 2, 6, 7, 8 ]
vertex  6 -> Algebra 1377   permutation [ 2, 8, 7, 6, 5, 3, 4, 1 ]
vertex  7 -> Algebra 1431   permutation [ 6, 1, 2, 3, 4, 5, 7, 8 ]
-------------------------

Algebra 1427

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 4 ], [ 4, 5 ], [ 4, 8 ], [ 6, 1 ], [ 7, 6 ], [ 8, 1 ]

Relations
[ 2, 3, 4, 8, 1 ]
[ 3, 4, 8, 1, 2 ]
[ 4, 8, 1, 2, 3 ]
[ 8, 1, 2, 3, 4 ]
[ 1, 2, 3, 4, 8 ]

Cartan matrix
[1 1 1 1 1 0 0 0]
[0 1 1 1 1 0 0 1]
[1 0 1 1 1 0 0 1]
[1 1 0 1 1 0 0 1]
[0 0 0 0 1 0 0 0]
[1 1 1 1 1 1 0 0]
[1 1 1 1 1 1 1 0]
[1 1 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  917   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1309   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1411   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  7 -> Algebra  915   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1429

Quiver
[ 1, 6 ], [ 2, 3 ], [ 2, 6 ], [ 3, 4 ], [ 4, 5 ], [ 4, 8 ], [ 6, 8 ], [ 7, 1 ], [ 8, 1 ], [ 8, 2 ]

Relations
[ 6, 8, 1 ]
[ 3, 4, 8, 2 ]
[ 6, 8, 2 ]
[ 4, 8, 2, 3 ]
[ 8, 2, 3, 4 ]
[ 1, 6, 8 ]
[ 8, 1, 6 ] - [ 8, 2, 6 ]
[ 2, 3, 4, 8 ] - [ 2, 6, 8 ]

Cartan matrix
[1 0 0 0 0 1 0 0]
[0 1 1 1 1 1 0 1]
[1 0 1 1 1 0 0 1]
[1 1 0 1 1 1 0 1]
[0 0 0 0 1 0 0 0]
[0 0 0 0 0 1 0 1]
[1 0 0 0 0 1 1 0]
[1 1 1 0 0 1 0 1]

Good mutations
vertex  1 -> Algebra  916   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1430   permutation [ 1, 6, 3, 4, 5, 2, 7, 8 ]
vertex  4 -> Algebra 1310   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1413   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra 1424   permutation [ 2, 3, 4, 5, 6, 1, 7, 8 ]
vertex  7 -> Algebra 1399   permutation [ 2, 4, 3, 7, 5, 8, 6, 1 ]
-------------------------

Algebra 1430

Quiver
[ 1, 2 ], [ 2, 6 ], [ 3, 4 ], [ 3, 6 ], [ 4, 5 ], [ 4, 8 ], [ 6, 8 ], [ 7, 1 ], [ 8, 1 ], [ 8, 3 ]

Relations
[ 2, 6, 8, 1 ]
[ 6, 8, 1, 2 ]
[ 4, 8, 3 ]
[ 6, 8, 3 ]
[ 8, 3, 4 ]
[ 1, 2, 6, 8 ]
[ 8, 1, 2, 6 ] - [ 8, 3, 6 ]
[ 3, 4, 8 ] - [ 3, 6, 8 ]

Cartan matrix
[1 1 0 0 0 1 0 0]
[0 1 0 0 0 1 0 1]
[1 0 1 1 1 1 0 1]
[1 1 0 1 1 0 0 1]
[0 0 0 0 1 0 0 0]
[1 0 0 0 0 1 0 1]
[1 1 0 0 0 1 1 0]
[1 1 1 0 0 1 0 1]

Good mutations
vertex  1 -> Algebra  918   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1431   permutation [ 1, 2, 6, 4, 5, 3, 7, 8 ]
vertex  4 -> Algebra 1314   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1417   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra 1429   permutation [ 1, 6, 3, 4, 5, 2, 7, 8 ]
vertex  7 -> Algebra 1425   permutation [ 2, 3, 4, 5, 6, 1, 7, 8 ]
-------------------------

Algebra 1431

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 6 ], [ 4, 5 ], [ 4, 6 ], [ 6, 8 ], [ 7, 1 ], [ 8, 1 ]

Relations
[ 2, 3, 6, 8, 1 ]
[ 3, 6, 8, 1, 2 ]
[ 6, 8, 1, 2, 3 ]
[ 8, 1, 2, 3, 6 ]
[ 1, 2, 3, 6, 8 ]

Cartan matrix
[1 1 1 0 0 1 0 0]
[0 1 1 0 0 1 0 1]
[1 0 1 0 0 1 0 1]
[1 1 0 1 1 1 0 1]
[0 0 0 0 1 0 0 0]
[1 1 0 0 0 1 0 1]
[1 1 1 0 0 1 1 0]
[1 1 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  921   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1432   permutation [ 1, 2, 3, 6, 5, 4, 7, 8 ]
vertex  5 -> Algebra 1420   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra 1430   permutation [ 1, 2, 6, 4, 5, 3, 7, 8 ]
vertex  7 -> Algebra 1426   permutation [ 2, 3, 4, 5, 6, 1, 7, 8 ]
-------------------------

Algebra 1432

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 4 ], [ 4, 6 ], [ 4, 8 ], [ 5, 6 ], [ 7, 1 ], [ 8, 1 ]

Relations
[ 2, 3, 4, 8, 1 ]
[ 3, 4, 8, 1, 2 ]
[ 4, 8, 1, 2, 3 ]
[ 8, 1, 2, 3, 4 ]
[ 1, 2, 3, 4, 8 ]

Cartan matrix
[1 1 1 1 0 1 0 0]
[0 1 1 1 0 1 0 1]
[1 0 1 1 0 1 0 1]
[1 1 0 1 0 1 0 1]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[1 1 1 1 0 1 1 0]
[1 1 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  927   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1324   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1163   permutation [ 3, 1, 2, 8, 4, 6, 5, 7 ]
vertex  6 -> Algebra 1431   permutation [ 1, 2, 3, 6, 5, 4, 7, 8 ]
vertex  7 -> Algebra 1277   permutation [ 3, 8, 2, 7, 4, 6, 5, 1 ]
-------------------------

Algebra 1445

Quiver
[ 1, 6 ], [ 2, 4 ], [ 2, 8 ], [ 3, 6 ], [ 4, 5 ], [ 5, 1 ], [ 5, 2 ], [ 6, 7 ], [ 6, 8 ], [ 8, 3 ], [ 8, 5 ]

Relations
[ 6, 8, 5, 1 ]
[ 4, 5, 2 ]
[ 8, 5, 2 ]
[ 6, 8, 3 ]
[ 5, 2, 4 ]
[ 1, 6, 8, 5 ]
[ 3, 6, 8 ]
[ 2, 4, 5 ] - [ 2, 8, 5 ]
[ 8, 3, 6 ] - [ 8, 5, 1, 6 ]
[ 5, 1, 6, 8 ] - [ 5, 2, 8 ]

Cartan matrix
[1 0 0 0 0 1 1 1]
[1 1 1 1 1 1 1 1]
[0 0 1 0 0 1 1 0]
[1 0 0 1 1 1 1 0]
[1 1 0 0 1 1 1 1]
[0 0 0 0 1 1 1 1]
[0 0 0 0 0 0 1 0]
[1 0 1 0 1 1 1 1]

Good mutations
vertex  2 -> Algebra 1509   permutation [ 6, 5, 1, 4, 2, 7, 3, 8 ]
vertex  6 -> Algebra 1505   permutation [ 6, 5, 8, 4, 1, 7, 3, 2 ]
vertex  7 -> Algebra 1471   permutation [ 1, 6, 2, 3, 4, 5, 7, 8 ]
vertex  8 -> Algebra  953   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1446

Quiver
[ 1, 5 ], [ 2, 4 ], [ 2, 5 ], [ 3, 4 ], [ 4, 8 ], [ 5, 8 ], [ 6, 1 ], [ 6, 7 ], [ 8, 2 ], [ 8, 6 ]

Relations
[ 5, 8, 6, 1 ]
[ 4, 8, 2 ]
[ 5, 8, 2 ]
[ 8, 2, 4 ]
[ 1, 5, 8, 6 ]
[ 6, 1, 5, 8 ]
[ 8, 2, 5 ] - [ 8, 6, 1, 5 ]
[ 2, 4, 8 ] - [ 2, 5, 8 ]

Cartan matrix
[1 0 0 0 1 0 0 1]
[0 1 0 1 1 1 1 1]
[1 0 1 1 0 1 1 1]
[1 0 0 1 0 1 1 1]
[0 0 0 0 1 1 1 1]
[1 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 0 0 1 1 1 1]

Good mutations
vertex  2 -> Algebra 1448   permutation [ 1, 5, 3, 4, 2, 6, 7, 8 ]
vertex  3 -> Algebra 1425   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1409   permutation [ 5, 3, 2, 7, 4, 8, 1, 6 ]
vertex  7 -> Algebra 1417   permutation [ 6, 1, 2, 3, 4, 5, 7, 8 ]
-------------------------

Algebra 1448

Quiver
[ 1, 2 ], [ 2, 5 ], [ 3, 4 ], [ 4, 5 ], [ 5, 8 ], [ 6, 1 ], [ 6, 7 ], [ 8, 6 ]

Relations
[ 2, 5, 8, 6, 1 ]
[ 5, 8, 6, 1, 2 ]
[ 8, 6, 1, 2, 5 ]
[ 1, 2, 5, 8, 6 ]
[ 6, 1, 2, 5, 8 ]

Cartan matrix
[1 1 0 0 1 0 0 1]
[0 1 0 0 1 1 1 1]
[1 0 1 1 1 1 1 1]
[1 0 0 1 1 1 1 1]
[1 0 0 0 1 1 1 1]
[1 1 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 0 0 0 1 1 1]

Good mutations
vertex  3 -> Algebra 1426   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1446   permutation [ 1, 5, 3, 4, 2, 6, 7, 8 ]
vertex  6 -> Algebra 1374   permutation [ 2, 8, 7, 6, 5, 3, 4, 1 ]
vertex  7 -> Algebra 1420   permutation [ 6, 1, 2, 3, 4, 5, 7, 8 ]
-------------------------

Algebra 1453

Quiver
[ 2, 1 ], [ 2, 4 ], [ 2, 7 ], [ 3, 2 ], [ 4, 3 ], [ 4, 5 ], [ 5, 6 ], [ 6, 2 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 7, 6, 2 ]
[ 2, 4, 3 ]
[ 3, 2, 4 ]
[ 5, 6, 2, 4 ]
[ 6, 2, 4, 5 ]
[ 6, 2, 7 ]
[ 4, 3, 2 ] - [ 4, 5, 6, 2 ]
[ 2, 4, 5, 6 ] - [ 2, 7, 6 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 0 1 1 1 1 0]
[1 1 1 0 0 0 1 0]
[1 1 1 1 1 1 0 0]
[1 1 0 0 1 1 0 0]
[1 1 0 1 0 1 0 0]
[0 0 0 0 0 1 1 0]
[1 1 1 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra 1287   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1536   permutation [ 3, 7, 6, 4, 5, 2, 8, 1 ]
vertex  7 -> Algebra 1260   permutation [ 6, 2, 1, 4, 8, 3, 5, 7 ]
vertex  8 -> Algebra 1049   permutation [ 1, 2, 4, 8, 5, 6, 7, 3 ]
-------------------------

Algebra 1454

Quiver
[ 2, 1 ], [ 2, 3 ], [ 3, 4 ], [ 3, 8 ], [ 4, 5 ], [ 5, 6 ], [ 6, 2 ], [ 6, 7 ], [ 7, 5 ], [ 8, 2 ]

Relations
[ 4, 5, 6, 2, 3 ]
[ 8, 2, 3 ]
[ 5, 6, 2, 3, 4 ]
[ 2, 3, 4, 5, 6 ]
[ 7, 5, 6 ]
[ 5, 6, 7 ]
[ 2, 3, 8 ]
[ 3, 4, 5, 6, 2 ] - [ 3, 8, 2 ]
[ 6, 2, 3, 4, 5 ] - [ 6, 7, 5 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 1 1 0 0 0]
[1 1 1 1 1 1 0 1]
[1 1 0 1 1 1 0 0]
[1 1 1 0 1 1 0 0]
[1 1 1 1 1 1 1 0]
[0 0 0 0 1 0 1 0]
[1 1 0 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra 1289   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra 1000   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1462

Quiver
[ 1, 2 ], [ 2, 8 ], [ 3, 4 ], [ 3, 8 ], [ 4, 5 ], [ 4, 6 ], [ 5, 3 ], [ 6, 1 ], [ 6, 3 ], [ 7, 2 ], [ 8, 6 ]

Relations
[ 2, 8, 6, 1 ]
[ 8, 6, 1, 2 ]
[ 8, 6, 3 ]
[ 5, 3, 4 ]
[ 6, 3, 4 ]
[ 3, 4, 5 ]
[ 1, 2, 8, 6 ]
[ 4, 5, 3 ] - [ 4, 6, 3 ]
[ 3, 4, 6 ] - [ 3, 8, 6 ]
[ 6, 1, 2, 8 ] - [ 6, 3, 8 ]

Cartan matrix
[1 1 0 0 0 0 0 1]
[0 1 0 0 0 1 0 1]
[1 0 1 1 0 1 0 1]
[1 1 1 1 1 1 0 1]
[0 0 1 0 1 0 0 1]
[1 1 1 0 0 1 0 1]
[0 1 0 0 0 1 1 1]
[1 0 0 0 0 1 0 1]

Good mutations
vertex  1 -> Algebra 1536   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1572   permutation [ 6, 1, 3, 7, 2, 8, 5, 4 ]
vertex  4 -> Algebra 1204   permutation [ 1, 3, 8, 5, 4, 2, 7, 6 ]
vertex  6 -> Algebra 1188   permutation [ 1, 3, 6, 5, 8, 2, 7, 4 ]
vertex  7 -> Algebra 1190   permutation [ 1, 3, 6, 5, 8, 2, 7, 4 ]
vertex  8 -> Algebra 1015   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1471

Quiver
[ 1, 2 ], [ 2, 8 ], [ 3, 5 ], [ 3, 8 ], [ 4, 2 ], [ 5, 6 ], [ 6, 1 ], [ 6, 3 ], [ 7, 2 ], [ 8, 4 ], [ 8, 6 ]

Relations
[ 2, 8, 6, 1 ]
[ 5, 6, 3 ]
[ 8, 6, 3 ]
[ 2, 8, 4 ]
[ 6, 3, 5 ]
[ 1, 2, 8, 6 ]
[ 4, 2, 8 ]
[ 8, 4, 2 ] - [ 8, 6, 1, 2 ]
[ 3, 5, 6 ] - [ 3, 8, 6 ]
[ 6, 1, 2, 8 ] - [ 6, 3, 8 ]

Cartan matrix
[1 1 0 0 0 0 0 1]
[0 1 0 0 0 1 0 1]
[1 1 1 1 1 1 0 1]
[0 1 0 1 0 0 0 0]
[1 1 0 0 1 1 0 0]
[1 1 1 0 0 1 0 1]
[0 1 0 0 0 1 1 1]
[1 1 0 1 0 1 0 1]

Good mutations
vertex  2 -> Algebra 1472   permutation [ 1, 8, 3, 4, 5, 6, 7, 2 ]
vertex  3 -> Algebra 1511   permutation [ 7, 6, 1, 5, 3, 2, 4, 8 ]
vertex  7 -> Algebra 1445   permutation [ 1, 3, 4, 5, 6, 2, 7, 8 ]
vertex  8 -> Algebra 1047   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1472

Quiver
[ 1, 2 ], [ 2, 6 ], [ 2, 8 ], [ 3, 2 ], [ 3, 5 ], [ 5, 6 ], [ 6, 1 ], [ 6, 3 ], [ 7, 2 ], [ 8, 1 ], [ 8, 4 ], [ 8, 7 ]

Relations
[ 2, 6, 3 ]
[ 5, 6, 3 ]
[ 6, 3, 5 ]
[ 1, 2, 6 ]
[ 2, 8, 7 ]
[ 1, 2, 8 ]
[ 7, 2, 8 ]
[ 2, 6, 1 ] - [ 2, 8, 1 ]
[ 6, 1, 2 ] - [ 6, 3, 2 ]
[ 8, 1, 2 ] - [ 8, 7, 2 ]
[ 3, 2, 6 ] - [ 3, 5, 6 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[1 1 0 1 0 1 0 1]
[1 1 1 1 1 1 0 1]
[0 0 0 1 0 0 0 0]
[1 0 0 0 1 1 0 0]
[1 1 1 0 0 1 0 0]
[0 1 0 0 0 1 1 0]
[1 1 0 1 0 0 1 1]

Good mutations
vertex  1 -> Algebra 1219   permutation [ 7, 6, 3, 5, 2, 8, 4, 1 ]
vertex  2 -> Algebra 1049   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1205   permutation [ 7, 6, 1, 5, 3, 8, 4, 2 ]
vertex  4 -> Algebra 1536   permutation [ 8, 7, 6, 3, 5, 2, 4, 1 ]
vertex  7 -> Algebra 1190   permutation [ 7, 6, 2, 5, 1, 8, 4, 3 ]
vertex  8 -> Algebra 1471   permutation [ 1, 8, 3, 4, 5, 6, 7, 2 ]
-------------------------

Algebra 1484

Quiver
[ 1, 2 ], [ 2, 5 ], [ 3, 5 ], [ 5, 6 ], [ 6, 8 ], [ 7, 6 ], [ 8, 1 ], [ 8, 4 ], [ 8, 7 ]

Relations
[ 2, 5, 6, 8, 1 ]
[ 5, 6, 8, 1, 2 ]
[ 6, 8, 1, 2, 5 ]
[ 6, 8, 7 ]
[ 1, 2, 5, 6, 8 ]
[ 7, 6, 8 ]
[ 8, 1, 2, 5, 6 ] - [ 8, 7, 6 ]

Cartan matrix
[1 1 0 0 1 1 0 0]
[0 1 0 1 1 1 0 1]
[1 0 1 1 1 1 0 1]
[0 0 0 1 0 0 0 0]
[1 0 0 1 1 1 0 1]
[1 1 0 1 0 1 0 1]
[0 0 0 0 0 1 1 0]
[1 1 0 1 1 1 1 1]

Good mutations
vertex  1 -> Algebra 1387   permutation [ 2, 6, 1, 7, 4, 5, 3, 8 ]
vertex  3 -> Algebra 1389   permutation [ 2, 6, 1, 7, 4, 5, 3, 8 ]
vertex  4 -> Algebra 1572   permutation [ 1, 2, 8, 3, 5, 6, 7, 4 ]
vertex  8 -> Algebra 1349   permutation [ 1, 3, 2, 5, 6, 8, 7, 4 ]
-------------------------

Algebra 1491

Quiver
[ 1, 2 ], [ 2, 3 ], [ 2, 5 ], [ 3, 1 ], [ 3, 4 ], [ 3, 8 ], [ 5, 6 ], [ 6, 8 ], [ 7, 6 ], [ 8, 2 ], [ 8, 7 ]

Relations
[ 2, 3, 1 ]
[ 5, 6, 8, 2 ]
[ 1, 2, 3 ]
[ 8, 2, 3 ]
[ 6, 8, 2, 5 ]
[ 6, 8, 7 ]
[ 7, 6, 8 ]
[ 3, 1, 2 ] - [ 3, 8, 2 ]
[ 8, 2, 5, 6 ] - [ 8, 7, 6 ]
[ 2, 3, 8 ] - [ 2, 5, 6, 8 ]

Cartan matrix
[1 1 0 0 1 1 0 0]
[0 1 1 1 1 1 0 1]
[1 1 1 1 1 1 1 1]
[0 0 0 1 0 0 0 0]
[0 0 0 0 1 1 0 1]
[0 1 0 0 0 1 0 1]
[0 0 0 0 0 1 1 0]
[0 1 0 0 1 1 1 1]

Good mutations
vertex  3 -> Algebra 1289   permutation [ 1, 3, 2, 5, 6, 8, 7, 4 ]
vertex  4 -> Algebra 1496   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1529   permutation [ 1, 8, 2, 5, 6, 3, 7, 4 ]
-------------------------

Algebra 1496

Quiver
[ 1, 2 ], [ 2, 4 ], [ 2, 5 ], [ 3, 4 ], [ 4, 1 ], [ 4, 8 ], [ 5, 6 ], [ 6, 8 ], [ 7, 6 ], [ 8, 2 ], [ 8, 7 ]

Relations
[ 2, 4, 1 ]
[ 5, 6, 8, 2 ]
[ 1, 2, 4 ]
[ 8, 2, 4 ]
[ 6, 8, 2, 5 ]
[ 6, 8, 7 ]
[ 7, 6, 8 ]
[ 4, 1, 2 ] - [ 4, 8, 2 ]
[ 8, 2, 5, 6 ] - [ 8, 7, 6 ]
[ 2, 4, 8 ] - [ 2, 5, 6, 8 ]

Cartan matrix
[1 1 0 0 1 1 0 0]
[0 1 0 1 1 1 0 1]
[1 1 1 1 1 1 1 1]
[1 1 0 1 1 1 1 1]
[0 0 0 0 1 1 0 1]
[0 1 0 0 0 1 0 1]
[0 0 0 0 0 1 1 0]
[0 1 0 0 1 1 1 1]

Good mutations
vertex  3 -> Algebra 1491   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1549   permutation [ 8, 3, 7, 4, 1, 2, 6, 5 ]
-------------------------

Algebra 1505

Quiver
[ 1, 5 ], [ 1, 7 ], [ 2, 5 ], [ 2, 8 ], [ 3, 1 ], [ 3, 2 ], [ 4, 2 ], [ 5, 3 ], [ 5, 6 ], [ 6, 1 ], [ 7, 6 ], [ 8, 3 ], [ 8, 4 ]

Relations
[ 7, 6, 1 ]
[ 5, 3, 2 ]
[ 1, 5, 3 ]
[ 2, 8, 4 ]
[ 6, 1, 5 ]
[ 6, 1, 7 ]
[ 3, 2, 8 ]
[ 4, 2, 8 ]
[ 5, 3, 1 ] - [ 5, 6, 1 ]
[ 8, 3, 2 ] - [ 8, 4, 2 ]
[ 2, 5, 3 ] - [ 2, 8, 3 ]
[ 3, 1, 5 ] - [ 3, 2, 5 ]
[ 1, 5, 6 ] - [ 1, 7, 6 ]

Cartan matrix
[1 0 0 0 1 1 1 0]
[1 1 1 0 1 1 0 1]
[1 1 1 0 1 1 1 0]
[0 1 0 1 1 1 0 0]
[1 0 1 0 1 1 0 0]
[1 0 0 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[1 1 1 1 1 1 1 1]

Good mutations
vertex  1 -> Algebra 1445   permutation [ 5, 8, 7, 4, 2, 1, 6, 3 ]
vertex  2 -> Algebra 1549   permutation [ 5, 8, 4, 2, 3, 1, 6, 7 ]
vertex  6 -> Algebra 1190   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1202   permutation [ 1, 2, 5, 4, 8, 6, 7, 3 ]
-------------------------

Algebra 1506

Quiver
[ 1, 6 ], [ 2, 3 ], [ 2, 4 ], [ 3, 1 ], [ 4, 5 ], [ 5, 2 ], [ 6, 5 ], [ 6, 7 ], [ 8, 2 ]

Relations
[ 6, 5, 2, 3, 1 ]
[ 3, 1, 6, 5, 2 ]
[ 4, 5, 2 ]
[ 1, 6, 5, 2, 3 ]
[ 5, 2, 4 ]
[ 5, 2, 3, 1, 6 ]
[ 2, 3, 1, 6, 5 ] - [ 2, 4, 5 ]

Cartan matrix
[1 1 0 0 1 1 1 0]
[1 1 1 1 1 1 1 0]
[1 0 1 0 1 1 1 0]
[0 0 0 1 1 0 0 0]
[1 1 1 0 1 0 0 0]
[0 1 1 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 1 1 1 1 1 1]

Good mutations
vertex  2 -> Algebra 1190   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1369   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra 1549   permutation [ 5, 8, 4, 2, 3, 1, 6, 7 ]
vertex  7 -> Algebra 1572   permutation [ 3, 1, 2, 7, 6, 5, 4, 8 ]
vertex  8 -> Algebra 1389   permutation [ 1, 5, 3, 4, 8, 6, 7, 2 ]
-------------------------

Algebra 1509

Quiver
[ 1, 6 ], [ 1, 8 ], [ 2, 3 ], [ 3, 1 ], [ 4, 5 ], [ 5, 2 ], [ 7, 1 ], [ 8, 5 ], [ 8, 7 ]

Relations
[ 3, 1, 8, 5, 2 ]
[ 1, 8, 5, 2, 3 ]
[ 2, 3, 1, 8, 5 ]
[ 1, 8, 7 ]
[ 5, 2, 3, 1, 8 ]
[ 7, 1, 8 ]
[ 8, 5, 2, 3, 1 ] - [ 8, 7, 1 ]

Cartan matrix
[1 1 0 0 1 1 0 1]
[1 1 1 0 0 1 0 1]
[1 0 1 0 1 1 0 1]
[1 1 1 1 1 1 0 0]
[1 1 1 0 1 1 0 0]
[0 0 0 0 0 1 0 0]
[1 0 0 0 0 1 1 0]
[1 1 1 0 1 1 1 1]

Good mutations
vertex  1 -> Algebra 1202   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1387   permutation [ 8, 2, 7, 3, 6, 5, 4, 1 ]
vertex  4 -> Algebra 1282   permutation [ 8, 2, 1, 7, 6, 5, 4, 3 ]
vertex  5 -> Algebra 1445   permutation [ 3, 5, 7, 4, 2, 1, 6, 8 ]
vertex  6 -> Algebra 1511   permutation [ 6, 2, 3, 4, 5, 1, 7, 8 ]
-------------------------

Algebra 1510

Quiver
[ 1, 8 ], [ 2, 3 ], [ 3, 8 ], [ 4, 5 ], [ 5, 2 ], [ 6, 1 ], [ 6, 3 ], [ 7, 6 ], [ 8, 5 ], [ 8, 6 ]

Relations
[ 8, 6, 1 ]
[ 3, 8, 5, 2 ]
[ 2, 3, 8, 5 ]
[ 1, 8, 6 ]
[ 3, 8, 6 ]
[ 5, 2, 3, 8 ]
[ 8, 5, 2, 3 ] - [ 8, 6, 3 ]
[ 6, 1, 8 ] - [ 6, 3, 8 ]

Cartan matrix
[1 1 0 0 1 0 0 1]
[0 1 1 0 0 0 0 1]
[0 0 1 0 1 0 0 1]
[0 1 1 1 1 0 0 0]
[0 1 1 0 1 0 0 0]
[1 0 1 0 1 1 0 1]
[1 0 1 0 1 1 1 1]
[0 1 1 0 1 1 0 1]

Good mutations
vertex  1 -> Algebra 1204   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1324   permutation [ 6, 1, 2, 8, 4, 5, 7, 3 ]
vertex  4 -> Algebra 1518   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  5 -> Algebra 1536   permutation [ 6, 1, 2, 5, 4, 8, 7, 3 ]
vertex  7 -> Algebra 1205   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1511

Quiver
[ 1, 6 ], [ 2, 3 ], [ 3, 6 ], [ 4, 5 ], [ 5, 2 ], [ 6, 8 ], [ 7, 6 ], [ 8, 5 ], [ 8, 7 ]

Relations
[ 3, 6, 8, 5, 2 ]
[ 6, 8, 5, 2, 3 ]
[ 2, 3, 6, 8, 5 ]
[ 6, 8, 7 ]
[ 5, 2, 3, 6, 8 ]
[ 7, 6, 8 ]
[ 8, 5, 2, 3, 6 ] - [ 8, 7, 6 ]

Cartan matrix
[1 1 0 0 1 1 0 1]
[0 1 1 0 0 1 0 1]
[0 0 1 0 1 1 0 1]
[0 1 1 1 1 1 0 0]
[0 1 1 0 1 1 0 0]
[0 1 0 0 1 1 0 1]
[0 0 0 0 0 1 1 0]
[0 1 1 0 1 1 1 1]

Good mutations
vertex  1 -> Algebra 1509   permutation [ 6, 2, 3, 4, 5, 1, 7, 8 ]
vertex  3 -> Algebra 1551   permutation [ 8, 6, 7, 3, 2, 5, 4, 1 ]
vertex  4 -> Algebra 1519   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  5 -> Algebra 1471   permutation [ 3, 6, 5, 7, 4, 2, 1, 8 ]
vertex  6 -> Algebra 1205   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1518

Quiver
[ 1, 8 ], [ 2, 3 ], [ 3, 8 ], [ 4, 2 ], [ 4, 5 ], [ 6, 1 ], [ 6, 3 ], [ 7, 6 ], [ 8, 4 ], [ 8, 6 ]

Relations
[ 8, 6, 1 ]
[ 3, 8, 4, 2 ]
[ 2, 3, 8, 4 ]
[ 1, 8, 6 ]
[ 3, 8, 6 ]
[ 4, 2, 3, 8 ]
[ 8, 4, 2, 3 ] - [ 8, 6, 3 ]
[ 6, 1, 8 ] - [ 6, 3, 8 ]

Cartan matrix
[1 1 0 1 1 0 0 1]
[0 1 1 0 0 0 0 1]
[0 0 1 1 1 0 0 1]
[0 1 1 1 1 0 0 0]
[0 0 0 0 1 0 0 0]
[1 0 1 1 1 1 0 1]
[1 0 1 1 1 1 1 1]
[0 1 1 1 1 1 0 1]

Good mutations
vertex  1 -> Algebra 1226   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1336   permutation [ 6, 1, 2, 8, 4, 5, 7, 3 ]
vertex  5 -> Algebra 1510   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  7 -> Algebra 1227   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1519

Quiver
[ 1, 6 ], [ 2, 3 ], [ 3, 6 ], [ 4, 2 ], [ 4, 5 ], [ 6, 8 ], [ 7, 6 ], [ 8, 4 ], [ 8, 7 ]

Relations
[ 3, 6, 8, 4, 2 ]
[ 6, 8, 4, 2, 3 ]
[ 2, 3, 6, 8, 4 ]
[ 6, 8, 7 ]
[ 4, 2, 3, 6, 8 ]
[ 7, 6, 8 ]
[ 8, 4, 2, 3, 6 ] - [ 8, 7, 6 ]

Cartan matrix
[1 1 0 1 1 1 0 1]
[0 1 1 0 0 1 0 1]
[0 0 1 1 1 1 0 1]
[0 1 1 1 1 1 0 0]
[0 0 0 0 1 0 0 0]
[0 1 0 1 1 1 0 1]
[0 0 0 0 0 1 1 0]
[0 1 1 1 1 1 1 1]

Good mutations
vertex  1 -> Algebra 1282   permutation [ 8, 2, 6, 7, 1, 4, 5, 3 ]
vertex  3 -> Algebra 1369   permutation [ 8, 6, 7, 3, 2, 4, 5, 1 ]
vertex  5 -> Algebra 1511   permutation [ 1, 2, 3, 5, 4, 6, 7, 8 ]
vertex  6 -> Algebra 1227   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1529

Quiver
[ 1, 3 ], [ 2, 5 ], [ 2, 6 ], [ 3, 2 ], [ 3, 4 ], [ 4, 5 ], [ 5, 3 ], [ 6, 1 ], [ 6, 7 ], [ 6, 8 ], [ 7, 2 ]

Relations
[ 3, 2, 6, 1 ]
[ 5, 3, 2 ]
[ 4, 5, 3 ]
[ 5, 3, 4 ]
[ 1, 3, 2, 6 ]
[ 7, 2, 6 ]
[ 2, 6, 7 ]
[ 6, 1, 3, 2 ] - [ 6, 7, 2 ]
[ 2, 5, 3 ] - [ 2, 6, 1, 3 ]
[ 3, 2, 5 ] - [ 3, 4, 5 ]

Cartan matrix
[1 1 1 1 1 0 0 0]
[1 1 1 0 1 1 0 1]
[0 1 1 1 1 1 0 1]
[0 0 0 1 1 0 0 0]
[0 0 1 0 1 0 0 0]
[1 1 1 1 1 1 1 1]
[0 1 0 0 1 0 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra 1491   permutation [ 1, 3, 6, 8, 4, 5, 7, 2 ]
vertex  5 -> Algebra 1389   permutation [ 3, 2, 1, 7, 8, 5, 4, 6 ]
vertex  6 -> Algebra 1290   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1549   permutation [ 2, 8, 7, 6, 1, 3, 5, 4 ]
-------------------------

Algebra 1536

Quiver
[ 1, 2 ], [ 1, 8 ], [ 2, 6 ], [ 3, 4 ], [ 3, 8 ], [ 4, 5 ], [ 4, 6 ], [ 5, 3 ], [ 6, 1 ], [ 6, 3 ], [ 7, 1 ], [ 8, 6 ]

Relations
[ 2, 6, 1 ]
[ 8, 6, 1 ]
[ 6, 1, 2 ]
[ 8, 6, 3 ]
[ 5, 3, 4 ]
[ 6, 3, 4 ]
[ 3, 4, 5 ]
[ 4, 5, 3 ] - [ 4, 6, 3 ]
[ 1, 2, 6 ] - [ 1, 8, 6 ]
[ 3, 4, 6 ] - [ 3, 8, 6 ]
[ 6, 1, 8 ] - [ 6, 3, 8 ]

Cartan matrix
[1 1 0 0 0 1 0 1]
[0 1 1 0 0 1 0 0]
[0 0 1 1 0 1 0 1]
[1 0 1 1 1 1 0 1]
[0 0 1 0 1 0 0 1]
[1 0 1 0 0 1 0 1]
[1 1 0 0 0 1 1 1]
[0 0 0 0 0 1 0 1]

Good mutations
vertex  2 -> Algebra 1462   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1510   permutation [ 2, 3, 8, 5, 4, 1, 7, 6 ]
vertex  6 -> Algebra 1453   permutation [ 8, 6, 1, 4, 5, 3, 2, 7 ]
vertex  7 -> Algebra 1472   permutation [ 8, 6, 4, 7, 5, 3, 2, 1 ]
vertex  8 -> Algebra 1314   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1549

Quiver
[ 1, 4 ], [ 1, 7 ], [ 2, 4 ], [ 3, 1 ], [ 4, 3 ], [ 4, 5 ], [ 5, 6 ], [ 6, 1 ], [ 6, 8 ], [ 7, 6 ], [ 8, 7 ]

Relations
[ 7, 6, 1 ]
[ 1, 4, 3 ]
[ 3, 1, 4 ]
[ 5, 6, 1, 4 ]
[ 6, 1, 4, 5 ]
[ 8, 7, 6 ]
[ 7, 6, 8 ]
[ 4, 3, 1 ] - [ 4, 5, 6, 1 ]
[ 1, 4, 5, 6 ] - [ 1, 7, 6 ]
[ 6, 1, 7 ] - [ 6, 8, 7 ]

Cartan matrix
[1 0 0 1 1 1 1 0]
[1 1 1 1 1 1 1 1]
[1 0 1 0 0 0 1 0]
[1 0 1 1 1 1 1 1]
[1 0 0 0 1 1 1 1]
[1 0 0 1 0 1 1 1]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 1 1]

Good mutations
vertex  1 -> Algebra 1496   permutation [ 5, 6, 2, 4, 8, 7, 3, 1 ]
vertex  2 -> Algebra 1529   permutation [ 5, 1, 6, 8, 7, 4, 3, 2 ]
vertex  4 -> Algebra 1505   permutation [ 6, 4, 5, 3, 1, 7, 8, 2 ]
vertex  7 -> Algebra 1506   permutation [ 6, 4, 5, 3, 1, 7, 8, 2 ]
-------------------------

Algebra 1551

Quiver
[ 1, 3 ], [ 1, 6 ], [ 2, 1 ], [ 2, 4 ], [ 3, 2 ], [ 4, 5 ], [ 5, 2 ], [ 6, 5 ], [ 7, 6 ], [ 8, 2 ]

Relations
[ 3, 2, 1 ]
[ 6, 5, 2, 1 ]
[ 4, 5, 2 ]
[ 2, 1, 3 ]
[ 5, 2, 4 ]
[ 5, 2, 1, 6 ]
[ 1, 3, 2 ] - [ 1, 6, 5, 2 ]
[ 2, 1, 6, 5 ] - [ 2, 4, 5 ]

Cartan matrix
[1 1 1 0 1 1 0 0]
[1 1 0 1 1 1 0 0]
[0 1 1 1 0 0 0 0]
[0 0 0 1 1 0 0 0]
[1 1 0 0 1 0 0 0]
[0 1 0 0 1 1 0 0]
[0 1 0 0 1 1 1 0]
[1 1 0 1 1 1 0 1]

Good mutations
vertex  2 -> Algebra 1367   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1572   permutation [ 3, 1, 2, 7, 6, 5, 4, 8 ]
vertex  4 -> Algebra 1511   permutation [ 8, 5, 4, 7, 6, 2, 3, 1 ]
vertex  7 -> Algebra 1369   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1387   permutation [ 1, 5, 3, 4, 8, 6, 7, 2 ]
-------------------------

Algebra 1572

Quiver
[ 1, 2 ], [ 2, 5 ], [ 3, 1 ], [ 3, 7 ], [ 4, 5 ], [ 5, 6 ], [ 6, 3 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 2, 5, 6, 3, 1 ]
[ 5, 6, 3, 1, 2 ]
[ 1, 2, 5, 6, 3 ]
[ 7, 6, 3 ]
[ 6, 3, 1, 2, 5 ]
[ 6, 3, 7 ]
[ 3, 1, 2, 5, 6 ] - [ 3, 7, 6 ]

Cartan matrix
[1 1 0 0 1 1 0 0]
[0 1 1 0 1 1 0 0]
[1 1 1 0 1 1 1 0]
[1 0 1 1 1 1 0 0]
[1 0 1 0 1 1 0 0]
[1 1 1 0 0 1 0 0]
[0 0 0 0 0 1 1 0]
[1 1 1 0 1 1 1 1]

Good mutations
vertex  1 -> Algebra 1551   permutation [ 2, 3, 1, 7, 6, 5, 4, 8 ]
vertex  3 -> Algebra 1462   permutation [ 2, 5, 3, 8, 7, 1, 4, 6 ]
vertex  4 -> Algebra 1506   permutation [ 2, 3, 1, 7, 6, 5, 4, 8 ]
vertex  8 -> Algebra 1484   permutation [ 1, 2, 4, 8, 5, 6, 7, 3 ]
-------------------------



==> anc/txt/E8_8.txt <==
Algebra   86

Quiver
[ 1, 3 ], [ 2, 1 ], [ 3, 2 ], [ 3, 5 ], [ 3, 8 ], [ 4, 3 ], [ 5, 4 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ]

Relations
[ 3, 2, 1 ]
[ 1, 3, 2 ]
[ 2, 1, 3 ]
[ 5, 4, 3 ]
[ 3, 5, 4 ]
[ 4, 3, 5 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]

Cartan matrix
[1 0 1 0 1 0 1 1]
[1 1 0 0 0 0 0 0]
[0 1 1 0 1 0 1 1]
[0 1 1 1 0 0 0 1]
[0 0 0 1 1 0 1 0]
[0 0 0 1 1 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  5 -> Algebra  281   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  283   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  281

Quiver
[ 1, 3 ], [ 2, 1 ], [ 3, 2 ], [ 3, 7 ], [ 3, 8 ], [ 4, 5 ], [ 5, 3 ], [ 5, 6 ], [ 6, 4 ], [ 7, 5 ]

Relations
[ 3, 2, 1 ]
[ 1, 3, 2 ]
[ 2, 1, 3 ]
[ 7, 5, 3 ]
[ 5, 6, 4 ]
[ 3, 7, 5 ]
[ 6, 4, 5 ]
[ 4, 5, 6 ]
[ 5, 3, 7 ]

Cartan matrix
[1 0 1 0 0 0 1 1]
[1 1 0 0 0 0 0 0]
[0 1 1 0 0 0 1 1]
[0 1 1 1 1 0 0 1]
[0 1 1 0 1 1 0 1]
[0 0 0 1 0 1 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 0 1]

Good mutations
vertex  5 -> Algebra   86   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  699   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  283

Quiver
[ 1, 3 ], [ 2, 1 ], [ 3, 2 ], [ 3, 5 ], [ 4, 3 ], [ 5, 4 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 3, 2, 1 ]
[ 1, 3, 2 ]
[ 2, 1, 3 ]
[ 5, 4, 3 ]
[ 3, 5, 4 ]
[ 4, 3, 5 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]

Cartan matrix
[1 0 1 0 1 0 1 0]
[1 1 0 0 0 0 0 0]
[0 1 1 0 1 0 1 0]
[0 1 1 1 0 0 0 0]
[0 0 0 1 1 0 1 0]
[0 0 0 1 1 1 0 0]
[0 0 0 0 0 1 1 0]
[0 1 1 0 1 0 1 1]

Good mutations
vertex  5 -> Algebra  699   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra   86   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  699

Quiver
[ 1, 3 ], [ 2, 1 ], [ 3, 2 ], [ 3, 7 ], [ 4, 5 ], [ 5, 3 ], [ 5, 6 ], [ 6, 4 ], [ 7, 5 ], [ 8, 3 ]

Relations
[ 3, 2, 1 ]
[ 1, 3, 2 ]
[ 2, 1, 3 ]
[ 7, 5, 3 ]
[ 5, 6, 4 ]
[ 3, 7, 5 ]
[ 6, 4, 5 ]
[ 4, 5, 6 ]
[ 5, 3, 7 ]

Cartan matrix
[1 0 1 0 0 0 1 0]
[1 1 0 0 0 0 0 0]
[0 1 1 0 0 0 1 0]
[0 1 1 1 1 0 0 0]
[0 1 1 0 1 1 0 0]
[0 0 0 1 0 1 0 0]
[0 0 0 0 1 1 1 0]
[0 1 1 0 0 0 1 1]

Good mutations
vertex  5 -> Algebra  283   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  281   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------



==> anc/txt/E8_9.txt <==
Algebra  107

Quiver
[ 1, 2 ], [ 2, 5 ], [ 2, 8 ], [ 3, 4 ], [ 4, 2 ], [ 5, 4 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 5, 4, 2 ]
[ 8, 3, 4, 2 ]
[ 4, 2, 8, 3 ]
[ 4, 2, 5 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 3, 4, 2, 8 ]
[ 2, 5, 4 ] - [ 2, 8, 3, 4 ]

Cartan matrix
[1 1 1 1 1 0 1 1]
[0 1 1 1 1 0 1 1]
[0 1 1 1 0 0 0 0]
[0 1 0 1 0 0 0 1]
[0 0 0 1 1 0 1 0]
[0 0 0 1 1 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 1 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra  183   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  330   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  122   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  8 -> Algebra  339   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  113

Quiver
[ 1, 2 ], [ 2, 4 ], [ 3, 8 ], [ 4, 3 ], [ 4, 6 ], [ 5, 4 ], [ 6, 5 ], [ 6, 7 ], [ 8, 2 ]

Relations
[ 4, 3, 8, 2 ]
[ 8, 2, 4, 3 ]
[ 3, 8, 2, 4 ]
[ 6, 5, 4 ]
[ 4, 6, 5 ]
[ 5, 4, 6 ]
[ 2, 4, 3, 8 ]

Cartan matrix
[1 1 1 1 0 1 1 0]
[0 1 1 1 0 1 1 0]
[0 1 1 0 0 0 0 1]
[0 0 1 1 0 1 1 1]
[0 0 1 1 1 0 0 1]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 0 1 0 1 1 1]

Good mutations
vertex  1 -> Algebra  189   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  353   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  350   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  352   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  116

Quiver
[ 1, 2 ], [ 2, 4 ], [ 3, 8 ], [ 4, 3 ], [ 4, 5 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 2 ]

Relations
[ 4, 3, 8, 2 ]
[ 8, 2, 4, 3 ]
[ 3, 8, 2, 4 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 2, 4, 3, 8 ]

Cartan matrix
[1 1 1 1 1 0 1 0]
[0 1 1 1 1 0 1 0]
[0 1 1 0 0 0 0 1]
[0 0 1 1 1 0 1 1]
[0 0 0 0 1 0 1 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 1 0]
[0 1 0 1 1 0 1 1]

Good mutations
vertex  1 -> Algebra  192   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  359   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  339   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  356   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  122

Quiver
[ 1, 2 ], [ 2, 5 ], [ 2, 8 ], [ 3, 2 ], [ 3, 4 ], [ 4, 8 ], [ 5, 3 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 5, 3, 2 ]
[ 8, 3, 2 ]
[ 4, 8, 3 ]
[ 8, 3, 4 ]
[ 3, 2, 5 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 2, 5, 3 ] - [ 2, 8, 3 ]
[ 3, 2, 8 ] - [ 3, 4, 8 ]

Cartan matrix
[1 1 1 0 1 0 1 1]
[0 1 1 0 1 0 1 1]
[0 1 1 1 0 0 0 1]
[0 0 0 1 0 0 0 1]
[0 0 1 1 1 0 1 0]
[0 0 1 1 1 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  198   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  107   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  8 -> Algebra  376   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  183

Quiver
[ 2, 1 ], [ 2, 5 ], [ 2, 8 ], [ 3, 4 ], [ 4, 2 ], [ 5, 4 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 5, 4, 2 ]
[ 8, 3, 4, 2 ]
[ 4, 2, 8, 3 ]
[ 4, 2, 5 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 3, 4, 2, 8 ]
[ 2, 5, 4 ] - [ 2, 8, 3, 4 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 1 1 0 1 1]
[1 1 1 1 0 0 0 0]
[1 1 0 1 0 0 0 1]
[0 0 0 1 1 0 1 0]
[0 0 0 1 1 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 1 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra  107   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  489   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  198   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  8 -> Algebra  498   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  189

Quiver
[ 2, 1 ], [ 2, 4 ], [ 3, 8 ], [ 4, 3 ], [ 4, 6 ], [ 5, 4 ], [ 6, 5 ], [ 6, 7 ], [ 8, 2 ]

Relations
[ 4, 3, 8, 2 ]
[ 8, 2, 4, 3 ]
[ 3, 8, 2, 4 ]
[ 6, 5, 4 ]
[ 4, 6, 5 ]
[ 5, 4, 6 ]
[ 2, 4, 3, 8 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 1 0 1 1 0]
[1 1 1 0 0 0 0 1]
[0 0 1 1 0 1 1 1]
[0 0 1 1 1 0 0 1]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 0 1 0 1 1 1]

Good mutations
vertex  1 -> Algebra  113   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  512   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  509   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  511   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  192

Quiver
[ 2, 1 ], [ 2, 4 ], [ 3, 8 ], [ 4, 3 ], [ 4, 5 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 2 ]

Relations
[ 4, 3, 8, 2 ]
[ 8, 2, 4, 3 ]
[ 3, 8, 2, 4 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 2, 4, 3, 8 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 1 1 0 1 0]
[1 1 1 0 0 0 0 1]
[0 0 1 1 1 0 1 1]
[0 0 0 0 1 0 1 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 1 0]
[1 1 0 1 1 0 1 1]

Good mutations
vertex  1 -> Algebra  116   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  518   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  498   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  515   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  198

Quiver
[ 2, 1 ], [ 2, 5 ], [ 2, 8 ], [ 3, 2 ], [ 3, 4 ], [ 4, 8 ], [ 5, 3 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 5, 3, 2 ]
[ 8, 3, 2 ]
[ 4, 8, 3 ]
[ 8, 3, 4 ]
[ 3, 2, 5 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 2, 5, 3 ] - [ 2, 8, 3 ]
[ 3, 2, 8 ] - [ 3, 4, 8 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 1 0 1 1]
[1 1 1 1 0 0 0 1]
[0 0 0 1 0 0 0 1]
[0 0 1 1 1 0 1 0]
[0 0 1 1 1 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  122   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  524   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  183   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  8 -> Algebra  533   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  259

Quiver
[ 1, 5 ], [ 1, 8 ], [ 2, 3 ], [ 3, 4 ], [ 4, 1 ], [ 5, 4 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 5, 4, 1 ]
[ 8, 3, 4, 1 ]
[ 4, 1, 8, 3 ]
[ 4, 1, 5 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 3, 4, 1, 8 ]
[ 1, 5, 4 ] - [ 1, 8, 3, 4 ]

Cartan matrix
[1 0 1 1 1 0 1 1]
[1 1 1 1 0 0 0 0]
[1 0 1 1 0 0 0 0]
[1 0 0 1 0 0 0 1]
[0 0 0 1 1 0 1 0]
[0 0 0 1 1 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 1 1 0 0 0 1]

Good mutations
vertex  2 -> Algebra  315   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  390   permutation [ 2, 3, 1, 6, 5, 7, 8, 4 ]
-------------------------

Algebra  265

Quiver
[ 1, 4 ], [ 2, 3 ], [ 3, 8 ], [ 4, 3 ], [ 4, 6 ], [ 5, 4 ], [ 6, 5 ], [ 6, 7 ], [ 8, 1 ]

Relations
[ 4, 3, 8, 1 ]
[ 8, 1, 4, 3 ]
[ 3, 8, 1, 4 ]
[ 6, 5, 4 ]
[ 4, 6, 5 ]
[ 5, 4, 6 ]
[ 1, 4, 3, 8 ]

Cartan matrix
[1 0 1 1 0 1 1 0]
[1 1 1 0 0 0 0 1]
[1 0 1 0 0 0 0 1]
[0 0 1 1 0 1 1 1]
[0 0 1 1 1 0 0 1]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 0 0 1 0 1 1 1]

Good mutations
vertex  2 -> Algebra  321   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  296   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
vertex  6 -> Algebra  660   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  662   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  268

Quiver
[ 1, 4 ], [ 2, 3 ], [ 3, 8 ], [ 4, 3 ], [ 4, 5 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 1 ]

Relations
[ 4, 3, 8, 1 ]
[ 8, 1, 4, 3 ]
[ 3, 8, 1, 4 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 1, 4, 3, 8 ]

Cartan matrix
[1 0 1 1 1 0 1 0]
[1 1 1 0 0 0 0 1]
[1 0 1 0 0 0 0 1]
[0 0 1 1 1 0 1 1]
[0 0 0 0 1 0 1 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 1 0]
[1 0 0 1 1 0 1 1]

Good mutations
vertex  2 -> Algebra  324   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  302   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
vertex  4 -> Algebra  390   permutation [ 2, 3, 1, 6, 5, 7, 8, 4 ]
vertex  5 -> Algebra  666   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  296

Quiver
[ 1, 4 ], [ 2, 3 ], [ 3, 1 ], [ 3, 8 ], [ 4, 3 ], [ 4, 6 ], [ 5, 4 ], [ 6, 5 ], [ 6, 7 ], [ 8, 2 ], [ 8, 4 ]

Relations
[ 4, 3, 1 ]
[ 3, 8, 2 ]
[ 1, 4, 3 ]
[ 6, 5, 4 ]
[ 4, 6, 5 ]
[ 5, 4, 6 ]
[ 2, 3, 8 ]
[ 4, 3, 8 ]
[ 8, 2, 3 ] - [ 8, 4, 3 ]
[ 3, 1, 4 ] - [ 3, 8, 4 ]

Cartan matrix
[1 0 0 1 0 1 1 0]
[1 1 1 0 0 0 0 0]
[1 0 1 1 0 1 1 1]
[0 0 1 1 0 1 1 0]
[0 0 1 1 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 1 1 0 1 1 1]

Good mutations
vertex  1 -> Algebra  723   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  420   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  721   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  722   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  265   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
-------------------------

Algebra  302

Quiver
[ 1, 4 ], [ 2, 3 ], [ 3, 1 ], [ 3, 8 ], [ 4, 3 ], [ 4, 5 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 2 ], [ 8, 4 ]

Relations
[ 4, 3, 1 ]
[ 3, 8, 2 ]
[ 1, 4, 3 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 2, 3, 8 ]
[ 4, 3, 8 ]
[ 8, 2, 3 ] - [ 8, 4, 3 ]
[ 3, 1, 4 ] - [ 3, 8, 4 ]

Cartan matrix
[1 0 0 1 1 0 1 0]
[1 1 1 0 0 0 0 0]
[1 0 1 1 1 0 1 1]
[0 0 1 1 1 0 1 0]
[0 0 0 0 1 0 1 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 1 0]
[0 1 1 1 1 0 1 1]

Good mutations
vertex  1 -> Algebra  732   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  430   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  730   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  268   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
-------------------------

Algebra  315

Quiver
[ 1, 5 ], [ 1, 8 ], [ 2, 3 ], [ 2, 4 ], [ 4, 1 ], [ 5, 4 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 2 ]

Relations
[ 5, 4, 1 ]
[ 8, 2, 4, 1 ]
[ 4, 1, 8, 2 ]
[ 4, 1, 5 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 2, 4, 1, 8 ]
[ 1, 5, 4 ] - [ 1, 8, 2, 4 ]

Cartan matrix
[1 1 1 1 1 0 1 1]
[1 1 1 1 0 0 0 0]
[0 0 1 0 0 0 0 0]
[1 0 0 1 0 0 0 1]
[0 0 0 1 1 0 1 0]
[0 0 0 1 1 1 0 0]
[0 0 0 0 0 1 1 0]
[0 1 1 1 0 0 0 1]

Good mutations
vertex  2 -> Algebra  330   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  3 -> Algebra  259   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  547   permutation [ 3, 2, 1, 6, 5, 7, 8, 4 ]
-------------------------

Algebra  321

Quiver
[ 1, 4 ], [ 2, 3 ], [ 2, 8 ], [ 4, 2 ], [ 4, 6 ], [ 5, 4 ], [ 6, 5 ], [ 6, 7 ], [ 8, 1 ]

Relations
[ 4, 2, 8, 1 ]
[ 8, 1, 4, 2 ]
[ 2, 8, 1, 4 ]
[ 6, 5, 4 ]
[ 4, 6, 5 ]
[ 5, 4, 6 ]
[ 1, 4, 2, 8 ]

Cartan matrix
[1 1 1 1 0 1 1 0]
[1 1 1 0 0 0 0 1]
[0 0 1 0 0 0 0 0]
[0 1 1 1 0 1 1 1]
[0 1 1 1 1 0 0 1]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 0 0 1 0 1 1 1]

Good mutations
vertex  2 -> Algebra  353   permutation [ 1, 8, 3, 4, 5, 6, 7, 2 ]
vertex  3 -> Algebra  265   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  766   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  768   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  324

Quiver
[ 1, 4 ], [ 2, 3 ], [ 2, 8 ], [ 4, 2 ], [ 4, 5 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 1 ]

Relations
[ 4, 2, 8, 1 ]
[ 8, 1, 4, 2 ]
[ 2, 8, 1, 4 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 1, 4, 2, 8 ]

Cartan matrix
[1 1 1 1 1 0 1 0]
[1 1 1 0 0 0 0 1]
[0 0 1 0 0 0 0 0]
[0 1 1 1 1 0 1 1]
[0 0 0 0 1 0 1 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 1 0]
[1 0 0 1 1 0 1 1]

Good mutations
vertex  2 -> Algebra  359   permutation [ 1, 8, 3, 4, 5, 6, 7, 2 ]
vertex  3 -> Algebra  268   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  547   permutation [ 3, 2, 1, 6, 5, 7, 8, 4 ]
vertex  5 -> Algebra  772   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  330

Quiver
[ 1, 5 ], [ 1, 8 ], [ 2, 1 ], [ 2, 4 ], [ 3, 4 ], [ 4, 8 ], [ 5, 2 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 2 ], [ 8, 3 ]

Relations
[ 5, 2, 1 ]
[ 8, 2, 1 ]
[ 4, 8, 2 ]
[ 4, 8, 3 ]
[ 2, 1, 5 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 3, 4, 8 ]
[ 1, 5, 2 ] - [ 1, 8, 2 ]
[ 8, 2, 4 ] - [ 8, 3, 4 ]
[ 2, 1, 8 ] - [ 2, 4, 8 ]

Cartan matrix
[1 1 1 1 1 0 1 1]
[1 1 0 1 0 0 0 1]
[0 0 1 1 0 0 0 0]
[0 0 0 1 0 0 0 1]
[0 1 0 1 1 0 1 0]
[0 1 0 1 1 1 0 0]
[0 0 0 0 0 1 1 0]
[0 1 1 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra  780   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  107   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  315   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  8 -> Algebra  788   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  339

Quiver
[ 1, 2 ], [ 2, 3 ], [ 2, 5 ], [ 3, 4 ], [ 3, 8 ], [ 4, 2 ], [ 5, 4 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 2 ]

Relations
[ 5, 4, 2 ]
[ 4, 2, 3 ]
[ 8, 2, 3 ]
[ 4, 2, 5 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 2, 3, 8 ]
[ 3, 4, 2 ] - [ 3, 8, 2 ]
[ 2, 3, 4 ] - [ 2, 5, 4 ]

Cartan matrix
[1 1 1 1 1 0 1 0]
[0 1 1 1 1 0 1 0]
[0 1 1 1 0 0 0 1]
[0 1 0 1 0 0 0 0]
[0 0 0 1 1 0 1 0]
[0 0 0 1 1 1 0 0]
[0 0 0 0 0 1 1 0]
[0 1 0 0 1 0 1 1]

Good mutations
vertex  1 -> Algebra  498   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  807   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  808   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  116   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  107   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  350

Quiver
[ 1, 2 ], [ 2, 4 ], [ 3, 8 ], [ 4, 3 ], [ 4, 7 ], [ 5, 6 ], [ 6, 4 ], [ 7, 6 ], [ 8, 2 ]

Relations
[ 4, 3, 8, 2 ]
[ 8, 2, 4, 3 ]
[ 3, 8, 2, 4 ]
[ 7, 6, 4 ]
[ 4, 7, 6 ]
[ 6, 4, 7 ]
[ 2, 4, 3, 8 ]

Cartan matrix
[1 1 1 1 0 0 1 0]
[0 1 1 1 0 0 1 0]
[0 1 1 0 0 0 0 1]
[0 0 1 1 0 0 1 1]
[0 0 1 1 1 1 0 1]
[0 0 1 1 0 1 0 1]
[0 0 0 0 0 1 1 0]
[0 1 0 1 0 0 1 1]

Good mutations
vertex  1 -> Algebra  509   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  831   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  356   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  6 -> Algebra  113   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  352

Quiver
[ 1, 2 ], [ 2, 4 ], [ 3, 8 ], [ 4, 3 ], [ 4, 6 ], [ 5, 4 ], [ 6, 5 ], [ 7, 6 ], [ 8, 2 ]

Relations
[ 4, 3, 8, 2 ]
[ 8, 2, 4, 3 ]
[ 3, 8, 2, 4 ]
[ 6, 5, 4 ]
[ 4, 6, 5 ]
[ 5, 4, 6 ]
[ 2, 4, 3, 8 ]

Cartan matrix
[1 1 1 1 0 1 0 0]
[0 1 1 1 0 1 0 0]
[0 1 1 0 0 0 0 1]
[0 0 1 1 0 1 0 1]
[0 0 1 1 1 0 0 1]
[0 0 0 0 1 1 0 0]
[0 0 0 0 1 1 1 0]
[0 1 0 1 0 1 0 1]

Good mutations
vertex  1 -> Algebra  511   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  834   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  833   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  113   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  353

Quiver
[ 1, 4 ], [ 2, 1 ], [ 2, 8 ], [ 3, 8 ], [ 4, 2 ], [ 4, 3 ], [ 4, 6 ], [ 5, 4 ], [ 6, 5 ], [ 6, 7 ], [ 8, 4 ]

Relations
[ 4, 2, 1 ]
[ 1, 4, 2 ]
[ 8, 4, 2 ]
[ 8, 4, 3 ]
[ 3, 8, 4 ]
[ 6, 5, 4 ]
[ 4, 6, 5 ]
[ 5, 4, 6 ]
[ 2, 1, 4 ] - [ 2, 8, 4 ]
[ 4, 2, 8 ] - [ 4, 3, 8 ]

Cartan matrix
[1 0 1 1 0 1 1 0]
[1 1 0 1 0 1 1 1]
[0 0 1 0 0 0 0 1]
[0 1 1 1 0 1 1 1]
[0 1 1 1 1 0 0 1]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 0 0 1 0 1 1 1]

Good mutations
vertex  1 -> Algebra  835   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  113   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  420   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
vertex  6 -> Algebra  831   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  834   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  321   permutation [ 1, 8, 3, 4, 5, 6, 7, 2 ]
-------------------------

Algebra  356

Quiver
[ 1, 2 ], [ 2, 4 ], [ 3, 8 ], [ 4, 3 ], [ 4, 7 ], [ 5, 4 ], [ 5, 6 ], [ 7, 5 ], [ 8, 2 ]

Relations
[ 4, 3, 8, 2 ]
[ 8, 2, 4, 3 ]
[ 3, 8, 2, 4 ]
[ 7, 5, 4 ]
[ 4, 7, 5 ]
[ 5, 4, 7 ]
[ 2, 4, 3, 8 ]

Cartan matrix
[1 1 1 1 0 0 1 0]
[0 1 1 1 0 0 1 0]
[0 1 1 0 0 0 0 1]
[0 0 1 1 0 0 1 1]
[0 0 1 1 1 1 0 1]
[0 0 0 0 0 1 0 0]
[0 0 0 0 1 1 1 0]
[0 1 0 1 0 0 1 1]

Good mutations
vertex  1 -> Algebra  515   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  839   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  116   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  350   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
-------------------------

Algebra  359

Quiver
[ 1, 4 ], [ 2, 1 ], [ 2, 8 ], [ 3, 8 ], [ 4, 2 ], [ 4, 3 ], [ 4, 5 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 4 ]

Relations
[ 4, 2, 1 ]
[ 1, 4, 2 ]
[ 8, 4, 2 ]
[ 8, 4, 3 ]
[ 3, 8, 4 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 2, 1, 4 ] - [ 2, 8, 4 ]
[ 4, 2, 8 ] - [ 4, 3, 8 ]

Cartan matrix
[1 0 1 1 1 0 1 0]
[1 1 0 1 1 0 1 1]
[0 0 1 0 0 0 0 1]
[0 1 1 1 1 0 1 1]
[0 0 0 0 1 0 1 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 0 1 1 0 1 1]

Good mutations
vertex  1 -> Algebra  843   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  116   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  430   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
vertex  4 -> Algebra  844   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  839   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  324   permutation [ 1, 8, 3, 4, 5, 6, 7, 2 ]
-------------------------

Algebra  376

Quiver
[ 1, 2 ], [ 2, 5 ], [ 3, 8 ], [ 5, 3 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 2 ], [ 8, 4 ]

Relations
[ 5, 3, 8, 2 ]
[ 8, 2, 5, 3 ]
[ 3, 8, 2, 5 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 2, 5, 3, 8 ]

Cartan matrix
[1 1 1 0 1 0 1 0]
[0 1 1 0 1 0 1 0]
[0 1 1 1 0 0 0 1]
[0 0 0 1 0 0 0 0]
[0 0 1 1 1 0 1 1]
[0 0 1 1 1 1 0 1]
[0 0 0 0 0 1 1 0]
[0 1 0 1 1 0 1 1]

Good mutations
vertex  1 -> Algebra  533   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  881   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  808   permutation [ 1, 2, 8, 3, 5, 6, 7, 4 ]
vertex  8 -> Algebra  122   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  390

Quiver
[ 1, 2 ], [ 2, 7 ], [ 2, 8 ], [ 3, 2 ], [ 3, 5 ], [ 4, 5 ], [ 5, 6 ], [ 5, 8 ], [ 6, 4 ], [ 7, 3 ], [ 8, 3 ]

Relations
[ 7, 3, 2 ]
[ 8, 3, 2 ]
[ 5, 8, 3 ]
[ 5, 6, 4 ]
[ 6, 4, 5 ]
[ 8, 3, 5 ]
[ 4, 5, 6 ]
[ 3, 2, 7 ]
[ 2, 7, 3 ] - [ 2, 8, 3 ]
[ 3, 2, 8 ] - [ 3, 5, 8 ]

Cartan matrix
[1 1 1 0 0 0 1 1]
[0 1 1 0 0 0 1 1]
[0 1 1 0 1 1 0 1]
[0 0 0 1 1 0 0 1]
[0 0 0 0 1 1 0 1]
[0 0 0 1 0 1 0 0]
[0 0 1 0 1 1 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  547   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  259   permutation [ 3, 1, 2, 8, 5, 4, 6, 7 ]
vertex  8 -> Algebra  268   permutation [ 3, 1, 2, 8, 5, 4, 6, 7 ]
-------------------------

Algebra  420

Quiver
[ 1, 4 ], [ 2, 1 ], [ 2, 3 ], [ 3, 8 ], [ 4, 2 ], [ 4, 6 ], [ 5, 4 ], [ 6, 5 ], [ 6, 7 ], [ 8, 4 ]

Relations
[ 4, 2, 1 ]
[ 1, 4, 2 ]
[ 3, 8, 4, 2 ]
[ 8, 4, 2, 3 ]
[ 6, 5, 4 ]
[ 4, 6, 5 ]
[ 5, 4, 6 ]
[ 4, 2, 3, 8 ]
[ 2, 1, 4 ] - [ 2, 3, 8, 4 ]

Cartan matrix
[1 0 0 1 0 1 1 0]
[1 1 1 1 0 1 1 1]
[0 0 1 1 0 1 1 1]
[0 1 1 1 0 1 1 0]
[0 1 1 1 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 0 1 0 1 1 1]

Good mutations
vertex  3 -> Algebra  296   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  931   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  933   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  353   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
-------------------------

Algebra  430

Quiver
[ 1, 4 ], [ 2, 1 ], [ 2, 3 ], [ 3, 8 ], [ 4, 2 ], [ 4, 5 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 4 ]

Relations
[ 4, 2, 1 ]
[ 1, 4, 2 ]
[ 3, 8, 4, 2 ]
[ 8, 4, 2, 3 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 4, 2, 3, 8 ]
[ 2, 1, 4 ] - [ 2, 3, 8, 4 ]

Cartan matrix
[1 0 0 1 1 0 1 0]
[1 1 1 1 1 0 1 1]
[0 0 1 1 1 0 1 1]
[0 1 1 1 1 0 1 0]
[0 0 0 0 1 0 1 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 1 0]
[0 1 0 1 1 0 1 1]

Good mutations
vertex  3 -> Algebra  302   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  944   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  940   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  359   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
-------------------------

Algebra  489

Quiver
[ 1, 2 ], [ 2, 4 ], [ 3, 4 ], [ 4, 1 ], [ 4, 8 ], [ 5, 2 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 2 ], [ 8, 3 ]

Relations
[ 2, 4, 1 ]
[ 4, 8, 3 ]
[ 1, 2, 4 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 2, 4, 8 ]
[ 3, 4, 8 ]
[ 4, 1, 2 ] - [ 4, 8, 2 ]
[ 8, 2, 4 ] - [ 8, 3, 4 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 1 0 0 0 0]
[1 0 1 1 0 0 0 0]
[1 1 0 1 0 0 0 1]
[0 1 0 1 1 0 1 0]
[0 1 0 1 1 1 0 0]
[0 0 0 0 0 1 1 0]
[0 1 1 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra  780   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  183   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  524   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra  722   permutation [ 1, 3, 4, 2, 6, 5, 7, 8 ]
vertex  8 -> Algebra  991   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  498

Quiver
[ 2, 1 ], [ 2, 3 ], [ 2, 5 ], [ 3, 4 ], [ 3, 8 ], [ 4, 2 ], [ 5, 4 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 2 ]

Relations
[ 5, 4, 2 ]
[ 4, 2, 3 ]
[ 8, 2, 3 ]
[ 4, 2, 5 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 2, 3, 8 ]
[ 3, 4, 2 ] - [ 3, 8, 2 ]
[ 2, 3, 4 ] - [ 2, 5, 4 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 1 1 0 1 0]
[1 1 1 1 0 0 0 1]
[1 1 0 1 0 0 0 0]
[0 0 0 1 1 0 1 0]
[0 0 0 1 1 1 0 0]
[0 0 0 0 0 1 1 0]
[1 1 0 0 1 0 1 1]

Good mutations
vertex  1 -> Algebra  339   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1006   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1007   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  192   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  183   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  509

Quiver
[ 2, 1 ], [ 2, 4 ], [ 3, 8 ], [ 4, 3 ], [ 4, 7 ], [ 5, 6 ], [ 6, 4 ], [ 7, 6 ], [ 8, 2 ]

Relations
[ 4, 3, 8, 2 ]
[ 8, 2, 4, 3 ]
[ 3, 8, 2, 4 ]
[ 7, 6, 4 ]
[ 4, 7, 6 ]
[ 6, 4, 7 ]
[ 2, 4, 3, 8 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 1 0 0 1 0]
[1 1 1 0 0 0 0 1]
[0 0 1 1 0 0 1 1]
[0 0 1 1 1 1 0 1]
[0 0 1 1 0 1 0 1]
[0 0 0 0 0 1 1 0]
[1 1 0 1 0 0 1 1]

Good mutations
vertex  1 -> Algebra  350   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1026   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  515   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  6 -> Algebra  189   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  511

Quiver
[ 2, 1 ], [ 2, 4 ], [ 3, 8 ], [ 4, 3 ], [ 4, 6 ], [ 5, 4 ], [ 6, 5 ], [ 7, 6 ], [ 8, 2 ]

Relations
[ 4, 3, 8, 2 ]
[ 8, 2, 4, 3 ]
[ 3, 8, 2, 4 ]
[ 6, 5, 4 ]
[ 4, 6, 5 ]
[ 5, 4, 6 ]
[ 2, 4, 3, 8 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 1 0 1 0 0]
[1 1 1 0 0 0 0 1]
[0 0 1 1 0 1 0 1]
[0 0 1 1 1 0 0 1]
[0 0 0 0 1 1 0 0]
[0 0 0 0 1 1 1 0]
[1 1 0 1 0 1 0 1]

Good mutations
vertex  1 -> Algebra  352   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1029   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra 1028   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  189   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  512

Quiver
[ 1, 2 ], [ 2, 8 ], [ 3, 8 ], [ 4, 2 ], [ 4, 3 ], [ 4, 6 ], [ 5, 4 ], [ 6, 5 ], [ 6, 7 ], [ 8, 1 ], [ 8, 4 ]

Relations
[ 2, 8, 1 ]
[ 8, 4, 3 ]
[ 2, 8, 4 ]
[ 3, 8, 4 ]
[ 6, 5, 4 ]
[ 4, 6, 5 ]
[ 5, 4, 6 ]
[ 1, 2, 8 ]
[ 8, 1, 2 ] - [ 8, 4, 2 ]
[ 4, 2, 8 ] - [ 4, 3, 8 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 1]
[1 0 1 0 0 0 0 1]
[0 1 1 1 0 1 1 1]
[0 1 1 1 1 0 0 1]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 0 1 0 1 1 1]

Good mutations
vertex  1 -> Algebra  835   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  189   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  577   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
vertex  6 -> Algebra 1026   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1029   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  515

Quiver
[ 2, 1 ], [ 2, 4 ], [ 3, 8 ], [ 4, 3 ], [ 4, 7 ], [ 5, 4 ], [ 5, 6 ], [ 7, 5 ], [ 8, 2 ]

Relations
[ 4, 3, 8, 2 ]
[ 8, 2, 4, 3 ]
[ 3, 8, 2, 4 ]
[ 7, 5, 4 ]
[ 4, 7, 5 ]
[ 5, 4, 7 ]
[ 2, 4, 3, 8 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 1 0 0 1 0]
[1 1 1 0 0 0 0 1]
[0 0 1 1 0 0 1 1]
[0 0 1 1 1 1 0 1]
[0 0 0 0 0 1 0 0]
[0 0 0 0 1 1 1 0]
[1 1 0 1 0 0 1 1]

Good mutations
vertex  1 -> Algebra  356   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1033   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  192   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  509   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
-------------------------

Algebra  518

Quiver
[ 1, 2 ], [ 2, 8 ], [ 3, 8 ], [ 4, 2 ], [ 4, 3 ], [ 4, 5 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 1 ], [ 8, 4 ]

Relations
[ 2, 8, 1 ]
[ 8, 4, 3 ]
[ 2, 8, 4 ]
[ 3, 8, 4 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 1, 2, 8 ]
[ 8, 1, 2 ] - [ 8, 4, 2 ]
[ 4, 2, 8 ] - [ 4, 3, 8 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 1]
[1 0 1 0 0 0 0 1]
[0 1 1 1 1 0 1 1]
[0 0 0 0 1 0 1 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 1 0]
[1 1 0 1 1 0 1 1]

Good mutations
vertex  1 -> Algebra  843   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  192   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  587   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
vertex  4 -> Algebra 1037   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1033   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  524

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 1 ], [ 3, 4 ], [ 4, 8 ], [ 5, 2 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 2 ]

Relations
[ 2, 3, 1 ]
[ 1, 2, 3 ]
[ 4, 8, 2, 3 ]
[ 8, 2, 3, 4 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 2, 3, 4, 8 ]
[ 3, 1, 2 ] - [ 3, 4, 8, 2 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 1 1 0 0 0 0]
[1 1 1 1 0 0 0 1]
[0 1 0 1 0 0 0 1]
[0 1 1 1 1 0 1 0]
[0 1 1 1 1 1 0 0]
[0 0 0 0 0 1 1 0]
[0 1 1 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  198   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  489   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  5 -> Algebra  933   permutation [ 1, 3, 4, 2, 6, 5, 7, 8 ]
vertex  8 -> Algebra 1042   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  533

Quiver
[ 2, 1 ], [ 2, 5 ], [ 3, 8 ], [ 5, 3 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 2 ], [ 8, 4 ]

Relations
[ 5, 3, 8, 2 ]
[ 8, 2, 5, 3 ]
[ 3, 8, 2, 5 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 2, 5, 3, 8 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 1 0 1 0]
[1 1 1 1 0 0 0 1]
[0 0 0 1 0 0 0 0]
[0 0 1 1 1 0 1 1]
[0 0 1 1 1 1 0 1]
[0 0 0 0 0 1 1 0]
[1 1 0 1 1 0 1 1]

Good mutations
vertex  1 -> Algebra  376   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1058   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1007   permutation [ 1, 2, 8, 3, 5, 6, 7, 4 ]
vertex  8 -> Algebra  198   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  547

Quiver
[ 2, 1 ], [ 2, 7 ], [ 2, 8 ], [ 3, 2 ], [ 3, 5 ], [ 4, 5 ], [ 5, 6 ], [ 5, 8 ], [ 6, 4 ], [ 7, 3 ], [ 8, 3 ]

Relations
[ 7, 3, 2 ]
[ 8, 3, 2 ]
[ 5, 8, 3 ]
[ 5, 6, 4 ]
[ 6, 4, 5 ]
[ 8, 3, 5 ]
[ 4, 5, 6 ]
[ 3, 2, 7 ]
[ 2, 7, 3 ] - [ 2, 8, 3 ]
[ 3, 2, 8 ] - [ 3, 5, 8 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 0 0 1 1]
[1 1 1 0 1 1 0 1]
[0 0 0 1 1 0 0 1]
[0 0 0 0 1 1 0 1]
[0 0 0 1 0 1 0 0]
[0 0 1 0 1 1 1 0]
[0 0 1 0 0 0 0 1]

Good mutations
vertex  1 -> Algebra  390   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1079   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  315   permutation [ 3, 2, 1, 8, 5, 4, 6, 7 ]
vertex  8 -> Algebra  324   permutation [ 3, 2, 1, 8, 5, 4, 6, 7 ]
-------------------------

Algebra  577

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 1 ], [ 3, 8 ], [ 4, 2 ], [ 4, 6 ], [ 5, 4 ], [ 6, 5 ], [ 6, 7 ], [ 8, 4 ]

Relations
[ 2, 3, 1 ]
[ 1, 2, 3 ]
[ 8, 4, 2, 3 ]
[ 2, 3, 8, 4 ]
[ 6, 5, 4 ]
[ 4, 6, 5 ]
[ 5, 4, 6 ]
[ 4, 2, 3, 8 ]
[ 3, 1, 2 ] - [ 3, 8, 4, 2 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 1 0 0 0 0 1]
[1 1 1 1 0 1 1 1]
[0 1 1 1 0 1 1 0]
[0 1 1 1 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 0 1 0 1 1 1]

Good mutations
vertex  6 -> Algebra 1109   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1111   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  512   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
-------------------------

Algebra  587

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 1 ], [ 3, 8 ], [ 4, 2 ], [ 4, 5 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 4 ]

Relations
[ 2, 3, 1 ]
[ 1, 2, 3 ]
[ 8, 4, 2, 3 ]
[ 2, 3, 8, 4 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 4, 2, 3, 8 ]
[ 3, 1, 2 ] - [ 3, 8, 4, 2 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 1 0 0 0 0 1]
[1 1 1 1 1 0 1 1]
[0 1 1 1 1 0 1 0]
[0 0 0 0 1 0 1 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 1 0]
[0 1 0 1 1 0 1 1]

Good mutations
vertex  4 -> Algebra 1121   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1118   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  518   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
-------------------------

Algebra  660

Quiver
[ 1, 4 ], [ 2, 3 ], [ 3, 8 ], [ 4, 3 ], [ 4, 7 ], [ 5, 6 ], [ 6, 4 ], [ 7, 6 ], [ 8, 1 ]

Relations
[ 4, 3, 8, 1 ]
[ 8, 1, 4, 3 ]
[ 3, 8, 1, 4 ]
[ 7, 6, 4 ]
[ 4, 7, 6 ]
[ 6, 4, 7 ]
[ 1, 4, 3, 8 ]

Cartan matrix
[1 0 1 1 0 0 1 0]
[1 1 1 0 0 0 0 1]
[1 0 1 0 0 0 0 1]
[0 0 1 1 0 0 1 1]
[0 0 1 1 1 1 0 1]
[0 0 1 1 0 1 0 1]
[0 0 0 0 0 1 1 0]
[1 0 0 1 0 0 1 1]

Good mutations
vertex  2 -> Algebra  766   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  721   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
vertex  5 -> Algebra  666   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  6 -> Algebra  265   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  662

Quiver
[ 1, 4 ], [ 2, 3 ], [ 3, 8 ], [ 4, 3 ], [ 4, 6 ], [ 5, 4 ], [ 6, 5 ], [ 7, 6 ], [ 8, 1 ]

Relations
[ 4, 3, 8, 1 ]
[ 8, 1, 4, 3 ]
[ 3, 8, 1, 4 ]
[ 6, 5, 4 ]
[ 4, 6, 5 ]
[ 5, 4, 6 ]
[ 1, 4, 3, 8 ]

Cartan matrix
[1 0 1 1 0 1 0 0]
[1 1 1 0 0 0 0 1]
[1 0 1 0 0 0 0 1]
[0 0 1 1 0 1 0 1]
[0 0 1 1 1 0 0 1]
[0 0 0 0 1 1 0 0]
[0 0 0 0 1 1 1 0]
[1 0 0 1 0 1 0 1]

Good mutations
vertex  2 -> Algebra  768   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  722   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
vertex  6 -> Algebra  991   permutation [ 1, 4, 2, 8, 6, 5, 7, 3 ]
vertex  7 -> Algebra  265   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  666

Quiver
[ 1, 4 ], [ 2, 3 ], [ 3, 8 ], [ 4, 3 ], [ 4, 7 ], [ 5, 4 ], [ 5, 6 ], [ 7, 5 ], [ 8, 1 ]

Relations
[ 4, 3, 8, 1 ]
[ 8, 1, 4, 3 ]
[ 3, 8, 1, 4 ]
[ 7, 5, 4 ]
[ 4, 7, 5 ]
[ 5, 4, 7 ]
[ 1, 4, 3, 8 ]

Cartan matrix
[1 0 1 1 0 0 1 0]
[1 1 1 0 0 0 0 1]
[1 0 1 0 0 0 0 1]
[0 0 1 1 0 0 1 1]
[0 0 1 1 1 1 0 1]
[0 0 0 0 0 1 0 0]
[0 0 0 0 1 1 1 0]
[1 0 0 1 0 0 1 1]

Good mutations
vertex  2 -> Algebra  772   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  730   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
vertex  5 -> Algebra  268   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  660   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
-------------------------

Algebra  674

Quiver
[ 1, 3 ], [ 2, 3 ], [ 3, 4 ], [ 4, 2 ], [ 4, 8 ], [ 5, 1 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 1 ]

Relations
[ 3, 4, 8, 1 ]
[ 3, 4, 2 ]
[ 2, 3, 4 ]
[ 8, 1, 3, 4 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 1, 3, 4, 8 ]
[ 4, 2, 3 ] - [ 4, 8, 1, 3 ]

Cartan matrix
[1 0 1 1 0 0 0 0]
[0 1 1 0 0 0 0 0]
[0 0 1 1 0 0 0 1]
[1 1 1 1 0 0 0 1]
[1 0 1 1 1 0 1 0]
[1 0 1 1 1 1 0 0]
[0 0 0 0 0 1 1 0]
[1 0 1 0 0 0 0 1]

Good mutations
vertex  5 -> Algebra 1111   permutation [ 2, 3, 4, 1, 6, 5, 7, 8 ]
vertex  8 -> Algebra 1179   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  721

Quiver
[ 1, 4 ], [ 2, 3 ], [ 3, 1 ], [ 3, 8 ], [ 4, 3 ], [ 4, 7 ], [ 5, 6 ], [ 6, 4 ], [ 7, 6 ], [ 8, 2 ], [ 8, 4 ]

Relations
[ 4, 3, 1 ]
[ 3, 8, 2 ]
[ 1, 4, 3 ]
[ 7, 6, 4 ]
[ 4, 7, 6 ]
[ 6, 4, 7 ]
[ 2, 3, 8 ]
[ 4, 3, 8 ]
[ 8, 2, 3 ] - [ 8, 4, 3 ]
[ 3, 1, 4 ] - [ 3, 8, 4 ]

Cartan matrix
[1 0 0 1 0 0 1 0]
[1 1 1 0 0 0 0 0]
[1 0 1 1 0 0 1 1]
[0 0 1 1 0 0 1 0]
[0 0 1 1 1 1 0 0]
[0 0 1 1 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 1 1 1 0 0 1 1]

Good mutations
vertex  1 -> Algebra 1235   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  931   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  730   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  6 -> Algebra  296   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  660   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
-------------------------

Algebra  722

Quiver
[ 1, 4 ], [ 2, 3 ], [ 3, 1 ], [ 3, 8 ], [ 4, 3 ], [ 4, 6 ], [ 5, 4 ], [ 6, 5 ], [ 7, 6 ], [ 8, 2 ], [ 8, 4 ]

Relations
[ 4, 3, 1 ]
[ 3, 8, 2 ]
[ 1, 4, 3 ]
[ 6, 5, 4 ]
[ 4, 6, 5 ]
[ 5, 4, 6 ]
[ 2, 3, 8 ]
[ 4, 3, 8 ]
[ 8, 2, 3 ] - [ 8, 4, 3 ]
[ 3, 1, 4 ] - [ 3, 8, 4 ]

Cartan matrix
[1 0 0 1 0 1 0 0]
[1 1 1 0 0 0 0 0]
[1 0 1 1 0 1 0 1]
[0 0 1 1 0 1 0 0]
[0 0 1 1 1 0 0 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 1 1 1 0]
[0 1 1 1 0 1 0 1]

Good mutations
vertex  1 -> Algebra 1237   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  933   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  489   permutation [ 1, 4, 2, 3, 6, 5, 7, 8 ]
vertex  7 -> Algebra  296   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  662   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
-------------------------

Algebra  723

Quiver
[ 1, 3 ], [ 2, 3 ], [ 3, 8 ], [ 4, 1 ], [ 4, 6 ], [ 5, 4 ], [ 6, 5 ], [ 6, 7 ], [ 8, 2 ], [ 8, 4 ]

Relations
[ 3, 8, 4, 1 ]
[ 3, 8, 2 ]
[ 1, 3, 8, 4 ]
[ 6, 5, 4 ]
[ 4, 6, 5 ]
[ 5, 4, 6 ]
[ 2, 3, 8 ]
[ 4, 1, 3, 8 ]
[ 8, 2, 3 ] - [ 8, 4, 1, 3 ]

Cartan matrix
[1 0 1 0 0 0 0 1]
[0 1 1 0 0 0 0 0]
[0 0 1 1 0 1 1 1]
[1 0 1 1 0 1 1 0]
[1 0 1 1 1 0 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 1 1 0 1 1 1]

Good mutations
vertex  1 -> Algebra  296   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra 1235   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1237   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  730

Quiver
[ 1, 4 ], [ 2, 3 ], [ 3, 1 ], [ 3, 8 ], [ 4, 3 ], [ 4, 7 ], [ 5, 4 ], [ 5, 6 ], [ 7, 5 ], [ 8, 2 ], [ 8, 4 ]

Relations
[ 4, 3, 1 ]
[ 3, 8, 2 ]
[ 1, 4, 3 ]
[ 7, 5, 4 ]
[ 4, 7, 5 ]
[ 5, 4, 7 ]
[ 2, 3, 8 ]
[ 4, 3, 8 ]
[ 8, 2, 3 ] - [ 8, 4, 3 ]
[ 3, 1, 4 ] - [ 3, 8, 4 ]

Cartan matrix
[1 0 0 1 0 0 1 0]
[1 1 1 0 0 0 0 0]
[1 0 1 1 0 0 1 1]
[0 0 1 1 0 0 1 0]
[0 0 1 1 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 1 1 1 0]
[0 1 1 1 0 0 1 1]

Good mutations
vertex  1 -> Algebra 1241   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  940   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  302   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  721   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  8 -> Algebra  666   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
-------------------------

Algebra  732

Quiver
[ 1, 3 ], [ 2, 3 ], [ 3, 8 ], [ 4, 1 ], [ 4, 5 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 2 ], [ 8, 4 ]

Relations
[ 3, 8, 4, 1 ]
[ 3, 8, 2 ]
[ 1, 3, 8, 4 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 2, 3, 8 ]
[ 4, 1, 3, 8 ]
[ 8, 2, 3 ] - [ 8, 4, 1, 3 ]

Cartan matrix
[1 0 1 0 0 0 0 1]
[0 1 1 0 0 0 0 0]
[0 0 1 1 1 0 1 1]
[1 0 1 1 1 0 1 0]
[0 0 0 0 1 0 1 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 1 0]
[1 1 1 1 1 0 1 1]

Good mutations
vertex  1 -> Algebra  302   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1241   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  766

Quiver
[ 1, 4 ], [ 2, 3 ], [ 2, 8 ], [ 4, 2 ], [ 4, 7 ], [ 5, 6 ], [ 6, 4 ], [ 7, 6 ], [ 8, 1 ]

Relations
[ 4, 2, 8, 1 ]
[ 8, 1, 4, 2 ]
[ 2, 8, 1, 4 ]
[ 7, 6, 4 ]
[ 4, 7, 6 ]
[ 6, 4, 7 ]
[ 1, 4, 2, 8 ]

Cartan matrix
[1 1 1 1 0 0 1 0]
[1 1 1 0 0 0 0 1]
[0 0 1 0 0 0 0 0]
[0 1 1 1 0 0 1 1]
[0 1 1 1 1 1 0 1]
[0 1 1 1 0 1 0 1]
[0 0 0 0 0 1 1 0]
[1 0 0 1 0 0 1 1]

Good mutations
vertex  2 -> Algebra  831   permutation [ 1, 8, 3, 4, 5, 6, 7, 2 ]
vertex  3 -> Algebra  660   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  772   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  6 -> Algebra  321   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  768

Quiver
[ 1, 4 ], [ 2, 3 ], [ 2, 8 ], [ 4, 2 ], [ 4, 6 ], [ 5, 4 ], [ 6, 5 ], [ 7, 6 ], [ 8, 1 ]

Relations
[ 4, 2, 8, 1 ]
[ 8, 1, 4, 2 ]
[ 2, 8, 1, 4 ]
[ 6, 5, 4 ]
[ 4, 6, 5 ]
[ 5, 4, 6 ]
[ 1, 4, 2, 8 ]

Cartan matrix
[1 1 1 1 0 1 0 0]
[1 1 1 0 0 0 0 1]
[0 0 1 0 0 0 0 0]
[0 1 1 1 0 1 0 1]
[0 1 1 1 1 0 0 1]
[0 0 0 0 1 1 0 0]
[0 0 0 0 1 1 1 0]
[1 0 0 1 0 1 0 1]

Good mutations
vertex  2 -> Algebra  834   permutation [ 1, 8, 3, 4, 5, 6, 7, 2 ]
vertex  3 -> Algebra  662   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra 1265   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  321   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  772

Quiver
[ 1, 4 ], [ 2, 3 ], [ 2, 8 ], [ 4, 2 ], [ 4, 7 ], [ 5, 4 ], [ 5, 6 ], [ 7, 5 ], [ 8, 1 ]

Relations
[ 4, 2, 8, 1 ]
[ 8, 1, 4, 2 ]
[ 2, 8, 1, 4 ]
[ 7, 5, 4 ]
[ 4, 7, 5 ]
[ 5, 4, 7 ]
[ 1, 4, 2, 8 ]

Cartan matrix
[1 1 1 1 0 0 1 0]
[1 1 1 0 0 0 0 1]
[0 0 1 0 0 0 0 0]
[0 1 1 1 0 0 1 1]
[0 1 1 1 1 1 0 1]
[0 0 0 0 0 1 0 0]
[0 0 0 0 1 1 1 0]
[1 0 0 1 0 0 1 1]

Good mutations
vertex  2 -> Algebra  839   permutation [ 1, 8, 3, 4, 5, 6, 7, 2 ]
vertex  3 -> Algebra  666   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  324   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  766   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
-------------------------

Algebra  780

Quiver
[ 1, 2 ], [ 2, 4 ], [ 3, 4 ], [ 4, 8 ], [ 5, 1 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 1 ], [ 8, 3 ]

Relations
[ 2, 4, 8, 1 ]
[ 4, 8, 1, 2 ]
[ 4, 8, 3 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 1, 2, 4, 8 ]
[ 3, 4, 8 ]
[ 8, 1, 2, 4 ] - [ 8, 3, 4 ]

Cartan matrix
[1 1 0 1 0 0 0 0]
[0 1 0 1 0 0 0 1]
[0 0 1 1 0 0 0 0]
[1 0 0 1 0 0 0 1]
[1 1 0 1 1 0 1 0]
[1 1 0 1 1 1 0 0]
[0 0 0 0 0 1 1 0]
[1 1 1 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra  330   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  489   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1237   permutation [ 2, 3, 4, 1, 6, 5, 7, 8 ]
-------------------------

Algebra  788

Quiver
[ 1, 3 ], [ 1, 5 ], [ 2, 8 ], [ 3, 8 ], [ 5, 2 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 1 ], [ 8, 4 ]

Relations
[ 3, 8, 1 ]
[ 5, 2, 8, 1 ]
[ 8, 1, 5, 2 ]
[ 8, 1, 3 ]
[ 2, 8, 1, 5 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 1, 3, 8 ] - [ 1, 5, 2, 8 ]

Cartan matrix
[1 1 1 1 1 0 1 1]
[1 1 0 1 0 0 0 1]
[0 0 1 1 0 0 0 1]
[0 0 0 1 0 0 0 0]
[0 1 0 1 1 0 1 1]
[0 1 0 1 1 1 0 1]
[0 0 0 0 0 1 1 0]
[1 0 0 1 1 0 1 1]

Good mutations
vertex  2 -> Algebra  807   permutation [ 1, 8, 3, 4, 5, 6, 7, 2 ]
vertex  4 -> Algebra 1079   permutation [ 3, 8, 1, 6, 5, 7, 4, 2 ]
vertex  8 -> Algebra  330   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  807

Quiver
[ 1, 3 ], [ 1, 5 ], [ 2, 1 ], [ 2, 4 ], [ 2, 8 ], [ 3, 2 ], [ 5, 2 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 5 ]

Relations
[ 3, 2, 1 ]
[ 5, 2, 1 ]
[ 8, 5, 2 ]
[ 2, 1, 3 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 5, 2, 8 ]
[ 1, 3, 2 ] - [ 1, 5, 2 ]
[ 2, 1, 5 ] - [ 2, 8, 5 ]

Cartan matrix
[1 1 1 1 1 0 1 0]
[1 1 0 1 1 0 1 1]
[0 1 1 1 0 0 0 1]
[0 0 0 1 0 0 0 0]
[0 1 0 1 1 0 1 0]
[0 1 0 1 1 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 1 0 1 1]

Good mutations
vertex  1 -> Algebra  826   permutation [ 3, 1, 5, 8, 7, 2, 4, 6 ]
vertex  2 -> Algebra  339   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1299   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  844   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  8 -> Algebra  788   permutation [ 1, 8, 3, 4, 5, 6, 7, 2 ]
-------------------------

Algebra  808

Quiver
[ 1, 2 ], [ 2, 5 ], [ 3, 2 ], [ 4, 3 ], [ 5, 4 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 5, 4, 3, 2 ]
[ 2, 5, 4, 3 ]
[ 3, 2, 5, 4 ]
[ 4, 3, 2, 5 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]

Cartan matrix
[1 1 0 1 1 0 1 0]
[0 1 0 1 1 0 1 0]
[0 1 1 0 1 0 1 0]
[0 1 1 1 0 0 0 0]
[0 0 1 1 1 0 1 0]
[0 0 1 1 1 1 0 0]
[0 0 0 0 0 1 1 0]
[0 1 1 0 1 0 1 1]

Good mutations
vertex  1 -> Algebra 1007   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1301   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  339   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  376   permutation [ 1, 2, 4, 8, 5, 6, 7, 3 ]
-------------------------

Algebra  826

Quiver
[ 1, 2 ], [ 2, 6 ], [ 3, 2 ], [ 3, 5 ], [ 4, 3 ], [ 5, 8 ], [ 6, 4 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 6, 4, 3, 2 ]
[ 2, 6, 4, 3 ]
[ 5, 8, 3 ]
[ 3, 2, 6, 4 ]
[ 8, 3, 5 ]
[ 4, 3, 2, 6 ]
[ 3, 5, 8 ]

Cartan matrix
[1 1 0 1 0 1 1 0]
[0 1 0 1 0 1 1 0]
[0 1 1 0 1 1 1 0]
[0 1 1 1 1 0 0 0]
[0 0 0 0 1 0 0 1]
[0 0 1 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 1 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra 1021   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  807   permutation [ 2, 6, 1, 7, 3, 8, 5, 4 ]
vertex  6 -> Algebra 1006   permutation [ 6, 2, 1, 7, 3, 8, 5, 4 ]
vertex  7 -> Algebra 1321   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  831

Quiver
[ 1, 4 ], [ 2, 1 ], [ 2, 8 ], [ 3, 8 ], [ 4, 2 ], [ 4, 3 ], [ 4, 7 ], [ 5, 6 ], [ 6, 4 ], [ 7, 6 ], [ 8, 4 ]

Relations
[ 4, 2, 1 ]
[ 1, 4, 2 ]
[ 8, 4, 2 ]
[ 8, 4, 3 ]
[ 3, 8, 4 ]
[ 7, 6, 4 ]
[ 4, 7, 6 ]
[ 6, 4, 7 ]
[ 2, 1, 4 ] - [ 2, 8, 4 ]
[ 4, 2, 8 ] - [ 4, 3, 8 ]

Cartan matrix
[1 0 1 1 0 0 1 0]
[1 1 0 1 0 0 1 1]
[0 0 1 0 0 0 0 1]
[0 1 1 1 0 0 1 1]
[0 1 1 1 1 1 0 1]
[0 1 1 1 0 1 0 1]
[0 0 0 0 0 1 1 0]
[0 0 0 1 0 0 1 1]

Good mutations
vertex  1 -> Algebra 1328   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  350   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  931   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
vertex  5 -> Algebra  839   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  6 -> Algebra  353   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  766   permutation [ 1, 8, 3, 4, 5, 6, 7, 2 ]
-------------------------

Algebra  832

Quiver
[ 1, 2 ], [ 2, 8 ], [ 3, 4 ], [ 4, 2 ], [ 4, 6 ], [ 5, 6 ], [ 6, 3 ], [ 6, 7 ], [ 7, 5 ], [ 8, 3 ]

Relations
[ 8, 3, 4, 2 ]
[ 2, 8, 3, 4 ]
[ 6, 3, 4 ]
[ 6, 7, 5 ]
[ 3, 4, 6 ]
[ 7, 5, 6 ]
[ 5, 6, 7 ]
[ 3, 4, 2, 8 ]
[ 4, 2, 8, 3 ] - [ 4, 6, 3 ]

Cartan matrix
[1 1 1 0 0 0 0 1]
[0 1 1 0 0 0 0 1]
[0 1 1 1 0 0 0 0]
[0 1 1 1 0 1 1 1]
[0 0 1 0 1 1 0 0]
[0 0 1 0 0 1 1 0]
[0 0 0 0 1 0 1 0]
[0 0 1 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra 1027   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1121   permutation [ 1, 8, 2, 3, 6, 5, 7, 4 ]
vertex  8 -> Algebra  969   permutation [ 1, 2, 3, 8, 6, 5, 7, 4 ]
-------------------------

Algebra  833

Quiver
[ 1, 2 ], [ 2, 4 ], [ 3, 8 ], [ 4, 3 ], [ 5, 6 ], [ 6, 4 ], [ 6, 7 ], [ 7, 5 ], [ 8, 2 ]

Relations
[ 4, 3, 8, 2 ]
[ 8, 2, 4, 3 ]
[ 3, 8, 2, 4 ]
[ 6, 7, 5 ]
[ 7, 5, 6 ]
[ 5, 6, 7 ]
[ 2, 4, 3, 8 ]

Cartan matrix
[1 1 1 1 0 0 0 0]
[0 1 1 1 0 0 0 0]
[0 1 1 0 0 0 0 1]
[0 0 1 1 0 0 0 1]
[0 0 1 1 1 1 0 1]
[0 0 1 1 0 1 1 1]
[0 0 0 0 1 0 1 0]
[0 1 0 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra 1028   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1042   permutation [ 1, 4, 2, 8, 6, 5, 7, 3 ]
vertex  4 -> Algebra  969   permutation [ 1, 2, 3, 8, 6, 5, 7, 4 ]
vertex  6 -> Algebra  352   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  834

Quiver
[ 1, 4 ], [ 2, 1 ], [ 2, 8 ], [ 3, 8 ], [ 4, 2 ], [ 4, 3 ], [ 4, 6 ], [ 5, 4 ], [ 6, 5 ], [ 7, 6 ], [ 8, 4 ]

Relations
[ 4, 2, 1 ]
[ 1, 4, 2 ]
[ 8, 4, 2 ]
[ 8, 4, 3 ]
[ 3, 8, 4 ]
[ 6, 5, 4 ]
[ 4, 6, 5 ]
[ 5, 4, 6 ]
[ 2, 1, 4 ] - [ 2, 8, 4 ]
[ 4, 2, 8 ] - [ 4, 3, 8 ]

Cartan matrix
[1 0 1 1 0 1 0 0]
[1 1 0 1 0 1 0 1]
[0 0 1 0 0 0 0 1]
[0 1 1 1 0 1 0 1]
[0 1 1 1 1 0 0 1]
[0 0 0 0 1 1 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 1 0 1 0 1]

Good mutations
vertex  1 -> Algebra 1330   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  352   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  933   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
vertex  6 -> Algebra 1042   permutation [ 1, 4, 2, 8, 6, 5, 7, 3 ]
vertex  7 -> Algebra  353   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  768   permutation [ 1, 8, 3, 4, 5, 6, 7, 2 ]
-------------------------

Algebra  835

Quiver
[ 1, 2 ], [ 2, 8 ], [ 3, 8 ], [ 4, 1 ], [ 4, 3 ], [ 4, 6 ], [ 5, 4 ], [ 6, 5 ], [ 6, 7 ], [ 8, 4 ]

Relations
[ 2, 8, 4, 1 ]
[ 8, 4, 1, 2 ]
[ 8, 4, 3 ]
[ 1, 2, 8, 4 ]
[ 3, 8, 4 ]
[ 6, 5, 4 ]
[ 4, 6, 5 ]
[ 5, 4, 6 ]
[ 4, 1, 2, 8 ] - [ 4, 3, 8 ]

Cartan matrix
[1 1 0 0 0 0 0 1]
[0 1 0 1 0 1 1 1]
[0 0 1 0 0 0 0 1]
[1 1 1 1 0 1 1 1]
[1 1 1 1 1 0 0 1]
[0 0 0 0 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 0 0 1 0 1 1 1]

Good mutations
vertex  1 -> Algebra  353   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  512   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra 1328   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra 1330   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  839

Quiver
[ 1, 4 ], [ 2, 1 ], [ 2, 8 ], [ 3, 8 ], [ 4, 2 ], [ 4, 3 ], [ 4, 7 ], [ 5, 4 ], [ 5, 6 ], [ 7, 5 ], [ 8, 4 ]

Relations
[ 4, 2, 1 ]
[ 1, 4, 2 ]
[ 8, 4, 2 ]
[ 8, 4, 3 ]
[ 3, 8, 4 ]
[ 7, 5, 4 ]
[ 4, 7, 5 ]
[ 5, 4, 7 ]
[ 2, 1, 4 ] - [ 2, 8, 4 ]
[ 4, 2, 8 ] - [ 4, 3, 8 ]

Cartan matrix
[1 0 1 1 0 0 1 0]
[1 1 0 1 0 0 1 1]
[0 0 1 0 0 0 0 1]
[0 1 1 1 0 0 1 1]
[0 1 1 1 1 1 0 1]
[0 0 0 0 0 1 0 0]
[0 0 0 0 1 1 1 0]
[0 0 0 1 0 0 1 1]

Good mutations
vertex  1 -> Algebra 1338   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  356   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  940   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
vertex  5 -> Algebra  359   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  831   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  8 -> Algebra  772   permutation [ 1, 8, 3, 4, 5, 6, 7, 2 ]
-------------------------

Algebra  843

Quiver
[ 1, 2 ], [ 2, 8 ], [ 3, 8 ], [ 4, 1 ], [ 4, 3 ], [ 4, 5 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 4 ]

Relations
[ 2, 8, 4, 1 ]
[ 8, 4, 1, 2 ]
[ 8, 4, 3 ]
[ 1, 2, 8, 4 ]
[ 3, 8, 4 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 4, 1, 2, 8 ] - [ 4, 3, 8 ]

Cartan matrix
[1 1 0 0 0 0 0 1]
[0 1 0 1 1 0 1 1]
[0 0 1 0 0 0 0 1]
[1 1 1 1 1 0 1 1]
[0 0 0 0 1 0 1 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 0 1 1 0]
[1 0 0 1 1 0 1 1]

Good mutations
vertex  1 -> Algebra  359   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  518   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1342   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1338   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra  844

Quiver
[ 1, 3 ], [ 1, 5 ], [ 2, 4 ], [ 3, 4 ], [ 4, 1 ], [ 4, 8 ], [ 5, 4 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 5 ]

Relations
[ 3, 4, 1 ]
[ 5, 4, 1 ]
[ 4, 1, 3 ]
[ 8, 5, 4 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 5, 4, 8 ]
[ 1, 3, 4 ] - [ 1, 5, 4 ]
[ 4, 1, 5 ] - [ 4, 8, 5 ]

Cartan matrix
[1 0 1 1 1 0 1 0]
[1 1 0 1 1 0 1 1]
[0 0 1 1 0 0 0 1]
[1 0 0 1 1 0 1 1]
[0 0 0 1 1 0 1 0]
[0 0 0 1 1 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 1 0 1 1]

Good mutations
vertex  1 -> Algebra 1321   permutation [ 3, 1, 5, 8, 7, 4, 2, 6 ]
vertex  2 -> Algebra  807   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1343   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  359   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1079   permutation [ 3, 4, 1, 6, 5, 7, 2, 8 ]
-------------------------

Algebra  881

Quiver
[ 1, 5 ], [ 2, 1 ], [ 2, 8 ], [ 3, 8 ], [ 5, 2 ], [ 5, 3 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 4 ], [ 8, 5 ]

Relations
[ 5, 2, 1 ]
[ 1, 5, 2 ]
[ 8, 5, 2 ]
[ 8, 5, 3 ]
[ 3, 8, 5 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 2, 1, 5 ] - [ 2, 8, 5 ]
[ 5, 2, 8 ] - [ 5, 3, 8 ]

Cartan matrix
[1 0 1 0 1 0 1 0]
[1 1 0 1 1 0 1 1]
[0 0 1 1 0 0 0 1]
[0 0 0 1 0 0 0 0]
[0 1 1 1 1 0 1 1]
[0 1 1 1 1 1 0 1]
[0 0 0 0 0 1 1 0]
[0 0 0 1 1 0 1 1]

Good mutations
vertex  1 -> Algebra 1403   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  376   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  907   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
vertex  4 -> Algebra 1301   permutation [ 1, 2, 8, 3, 5, 6, 7, 4 ]
-------------------------

Algebra  907

Quiver
[ 1, 5 ], [ 2, 1 ], [ 2, 3 ], [ 3, 4 ], [ 3, 8 ], [ 5, 2 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 5 ]

Relations
[ 5, 2, 1 ]
[ 1, 5, 2 ]
[ 3, 8, 5, 2 ]
[ 8, 5, 2, 3 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 5, 2, 3, 8 ]
[ 2, 1, 5 ] - [ 2, 3, 8, 5 ]

Cartan matrix
[1 0 0 0 1 0 1 0]
[1 1 1 1 1 0 1 1]
[0 0 1 1 1 0 1 1]
[0 0 0 1 0 0 0 0]
[0 1 1 1 1 0 1 0]
[0 1 1 1 1 1 0 0]
[0 0 0 0 0 1 1 0]
[0 1 0 0 1 0 1 1]

Good mutations
vertex  4 -> Algebra  945   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  8 -> Algebra  881   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
-------------------------

Algebra  931

Quiver
[ 1, 4 ], [ 2, 1 ], [ 2, 3 ], [ 3, 8 ], [ 4, 2 ], [ 4, 7 ], [ 5, 6 ], [ 6, 4 ], [ 7, 6 ], [ 8, 4 ]

Relations
[ 4, 2, 1 ]
[ 1, 4, 2 ]
[ 3, 8, 4, 2 ]
[ 8, 4, 2, 3 ]
[ 7, 6, 4 ]
[ 4, 7, 6 ]
[ 6, 4, 7 ]
[ 4, 2, 3, 8 ]
[ 2, 1, 4 ] - [ 2, 3, 8, 4 ]

Cartan matrix
[1 0 0 1 0 0 1 0]
[1 1 1 1 0 0 1 1]
[0 0 1 1 0 0 1 1]
[0 1 1 1 0 0 1 0]
[0 1 1 1 1 1 0 0]
[0 1 1 1 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 1 0 1 0 0 1 1]

Good mutations
vertex  3 -> Algebra  721   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  940   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  6 -> Algebra  420   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  831   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
-------------------------

Algebra  933

Quiver
[ 1, 4 ], [ 2, 1 ], [ 2, 3 ], [ 3, 8 ], [ 4, 2 ], [ 4, 6 ], [ 5, 4 ], [ 6, 5 ], [ 7, 6 ], [ 8, 4 ]

Relations
[ 4, 2, 1 ]
[ 1, 4, 2 ]
[ 3, 8, 4, 2 ]
[ 8, 4, 2, 3 ]
[ 6, 5, 4 ]
[ 4, 6, 5 ]
[ 5, 4, 6 ]
[ 4, 2, 3, 8 ]
[ 2, 1, 4 ] - [ 2, 3, 8, 4 ]

Cartan matrix
[1 0 0 1 0 1 0 0]
[1 1 1 1 0 1 0 1]
[0 0 1 1 0 1 0 1]
[0 1 1 1 0 1 0 0]
[0 1 1 1 1 0 0 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 1 1 1 0]
[0 1 0 1 0 1 0 1]

Good mutations
vertex  3 -> Algebra  722   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  524   permutation [ 1, 4, 2, 3, 6, 5, 7, 8 ]
vertex  7 -> Algebra  420   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  834   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
-------------------------

Algebra  940

Quiver
[ 1, 4 ], [ 2, 1 ], [ 2, 3 ], [ 3, 8 ], [ 4, 2 ], [ 4, 7 ], [ 5, 4 ], [ 5, 6 ], [ 7, 5 ], [ 8, 4 ]

Relations
[ 4, 2, 1 ]
[ 1, 4, 2 ]
[ 3, 8, 4, 2 ]
[ 8, 4, 2, 3 ]
[ 7, 5, 4 ]
[ 4, 7, 5 ]
[ 5, 4, 7 ]
[ 4, 2, 3, 8 ]
[ 2, 1, 4 ] - [ 2, 3, 8, 4 ]

Cartan matrix
[1 0 0 1 0 0 1 0]
[1 1 1 1 0 0 1 1]
[0 0 1 1 0 0 1 1]
[0 1 1 1 0 0 1 0]
[0 1 1 1 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 1 1 1 0]
[0 1 0 1 0 0 1 1]

Good mutations
vertex  3 -> Algebra  730   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  430   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  931   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  8 -> Algebra  839   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
-------------------------

Algebra  944

Quiver
[ 1, 5 ], [ 2, 3 ], [ 2, 4 ], [ 3, 8 ], [ 4, 1 ], [ 4, 8 ], [ 5, 4 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 2 ], [ 8, 5 ]

Relations
[ 5, 4, 1 ]
[ 3, 8, 2 ]
[ 4, 8, 2 ]
[ 8, 2, 3 ]
[ 1, 5, 4 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 5, 4, 8 ]
[ 8, 2, 4 ] - [ 8, 5, 4 ]
[ 4, 1, 5 ] - [ 4, 8, 5 ]
[ 2, 3, 8 ] - [ 2, 4, 8 ]

Cartan matrix
[1 0 0 0 1 0 1 0]
[1 1 1 1 1 0 1 1]
[0 0 1 0 1 0 1 1]
[1 0 0 1 1 0 1 1]
[0 0 0 1 1 0 1 0]
[0 0 0 1 1 1 0 0]
[0 0 0 0 0 1 1 0]
[0 1 0 1 1 0 1 1]

Good mutations
vertex  2 -> Algebra  945   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  4 -> Algebra  430   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1343   permutation [ 1, 2, 4, 8, 5, 6, 7, 3 ]
-------------------------

Algebra  945

Quiver
[ 1, 5 ], [ 2, 1 ], [ 2, 4 ], [ 3, 4 ], [ 4, 8 ], [ 5, 2 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 5 ]

Relations
[ 5, 2, 1 ]
[ 1, 5, 2 ]
[ 4, 8, 5, 2 ]
[ 8, 5, 2, 4 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 5, 2, 4, 8 ]
[ 2, 1, 5 ] - [ 2, 4, 8, 5 ]

Cartan matrix
[1 0 0 0 1 0 1 0]
[1 1 0 1 1 0 1 1]
[0 0 1 1 1 0 1 1]
[0 0 0 1 1 0 1 1]
[0 1 0 1 1 0 1 0]
[0 1 0 1 1 1 0 0]
[0 0 0 0 0 1 1 0]
[0 1 0 0 1 0 1 1]

Good mutations
vertex  3 -> Algebra  907   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  4 -> Algebra  944   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1301   permutation [ 1, 2, 4, 8, 5, 6, 7, 3 ]
-------------------------

Algebra  969

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 4 ], [ 3, 8 ], [ 4, 2 ], [ 5, 3 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 2 ], [ 8, 5 ]

Relations
[ 4, 2, 3 ]
[ 2, 3, 4 ]
[ 3, 8, 5 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 2, 3, 8 ]
[ 5, 3, 8 ]
[ 3, 4, 2 ] - [ 3, 8, 2 ]
[ 8, 2, 3 ] - [ 8, 5, 3 ]

Cartan matrix
[1 1 1 0 0 0 0 0]
[0 1 1 0 0 0 0 0]
[0 1 1 1 0 0 0 1]
[0 1 0 1 0 0 0 0]
[0 0 1 1 1 0 1 0]
[0 0 1 1 1 1 0 0]
[0 0 0 0 0 1 1 0]
[0 1 1 0 1 0 1 1]

Good mutations
vertex  1 -> Algebra 1142   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1083   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  832   permutation [ 1, 2, 3, 8, 6, 5, 7, 4 ]
vertex  8 -> Algebra  833   permutation [ 1, 2, 3, 8, 6, 5, 7, 4 ]
-------------------------

Algebra  991

Quiver
[ 1, 2 ], [ 2, 8 ], [ 3, 8 ], [ 4, 1 ], [ 5, 2 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 4 ]

Relations
[ 2, 8, 4, 1 ]
[ 8, 4, 1, 2 ]
[ 1, 2, 8, 4 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 4, 1, 2, 8 ]

Cartan matrix
[1 1 0 0 0 0 0 1]
[0 1 0 1 0 0 0 1]
[1 0 1 1 0 0 0 1]
[1 1 0 1 0 0 0 0]
[0 1 0 1 1 0 1 1]
[0 1 0 1 1 1 0 1]
[0 0 0 0 0 1 1 0]
[1 0 0 1 0 0 0 1]

Good mutations
vertex  2 -> Algebra 1006   permutation [ 1, 8, 3, 4, 5, 6, 7, 2 ]
vertex  3 -> Algebra 1265   permutation [ 1, 8, 3, 2, 6, 5, 7, 4 ]
vertex  5 -> Algebra  662   permutation [ 1, 3, 8, 2, 6, 5, 7, 4 ]
vertex  8 -> Algebra  489   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1006

Quiver
[ 1, 2 ], [ 2, 4 ], [ 2, 8 ], [ 3, 2 ], [ 4, 1 ], [ 5, 2 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 1 ], [ 8, 5 ]

Relations
[ 4, 1, 2 ]
[ 1, 2, 4 ]
[ 2, 8, 5 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 1, 2, 8 ]
[ 5, 2, 8 ]
[ 2, 4, 1 ] - [ 2, 8, 1 ]
[ 8, 1, 2 ] - [ 8, 5, 2 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[1 1 0 1 0 0 0 1]
[1 1 1 1 0 0 0 1]
[1 0 0 1 0 0 0 0]
[0 1 0 1 1 0 1 0]
[0 1 0 1 1 1 0 0]
[0 0 0 0 0 1 1 0]
[1 1 0 0 1 0 1 1]

Good mutations
vertex  1 -> Algebra  826   permutation [ 3, 2, 5, 8, 7, 1, 4, 6 ]
vertex  2 -> Algebra  498   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1458   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1037   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  8 -> Algebra  991   permutation [ 1, 8, 3, 4, 5, 6, 7, 2 ]
-------------------------

Algebra 1007

Quiver
[ 2, 1 ], [ 2, 5 ], [ 3, 2 ], [ 4, 3 ], [ 5, 4 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 5, 4, 3, 2 ]
[ 2, 5, 4, 3 ]
[ 3, 2, 5, 4 ]
[ 4, 3, 2, 5 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 0 1 1 0 1 0]
[1 1 1 0 1 0 1 0]
[1 1 1 1 0 0 0 0]
[0 0 1 1 1 0 1 0]
[0 0 1 1 1 1 0 0]
[0 0 0 0 0 1 1 0]
[1 1 1 0 1 0 1 1]

Good mutations
vertex  1 -> Algebra  808   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1459   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  498   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra  533   permutation [ 1, 2, 4, 8, 5, 6, 7, 3 ]
-------------------------

Algebra 1021

Quiver
[ 2, 1 ], [ 2, 6 ], [ 3, 2 ], [ 3, 5 ], [ 4, 3 ], [ 5, 8 ], [ 6, 4 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 6, 4, 3, 2 ]
[ 2, 6, 4, 3 ]
[ 5, 8, 3 ]
[ 3, 2, 6, 4 ]
[ 8, 3, 5 ]
[ 4, 3, 2, 6 ]
[ 3, 5, 8 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 0 1 0 1 1 0]
[1 1 1 0 1 1 1 0]
[1 1 1 1 1 0 0 0]
[0 0 0 0 1 0 0 1]
[0 0 1 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 1 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra  826   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1467   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra 1458   permutation [ 6, 2, 1, 7, 3, 8, 5, 4 ]
vertex  7 -> Algebra 1465   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1026

Quiver
[ 1, 2 ], [ 2, 8 ], [ 3, 8 ], [ 4, 2 ], [ 4, 3 ], [ 4, 7 ], [ 5, 6 ], [ 6, 4 ], [ 7, 6 ], [ 8, 1 ], [ 8, 4 ]

Relations
[ 2, 8, 1 ]
[ 8, 4, 3 ]
[ 2, 8, 4 ]
[ 3, 8, 4 ]
[ 7, 6, 4 ]
[ 4, 7, 6 ]
[ 6, 4, 7 ]
[ 1, 2, 8 ]
[ 8, 1, 2 ] - [ 8, 4, 2 ]
[ 4, 2, 8 ] - [ 4, 3, 8 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 1]
[1 0 1 0 0 0 0 1]
[0 1 1 1 0 0 1 1]
[0 1 1 1 1 1 0 1]
[0 1 1 1 0 1 0 1]
[0 0 0 0 0 1 1 0]
[1 1 0 1 0 0 1 1]

Good mutations
vertex  1 -> Algebra 1328   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  509   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1109   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
vertex  5 -> Algebra 1033   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  6 -> Algebra  512   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1027

Quiver
[ 2, 1 ], [ 2, 8 ], [ 3, 4 ], [ 4, 2 ], [ 4, 6 ], [ 5, 6 ], [ 6, 3 ], [ 6, 7 ], [ 7, 5 ], [ 8, 3 ]

Relations
[ 8, 3, 4, 2 ]
[ 2, 8, 3, 4 ]
[ 6, 3, 4 ]
[ 6, 7, 5 ]
[ 3, 4, 6 ]
[ 7, 5, 6 ]
[ 5, 6, 7 ]
[ 3, 4, 2, 8 ]
[ 4, 2, 8, 3 ] - [ 4, 6, 3 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 0 0 0 0 1]
[1 1 1 1 0 0 0 0]
[1 1 1 1 0 1 1 1]
[0 0 1 0 1 1 0 0]
[0 0 1 0 0 1 1 0]
[0 0 0 0 1 0 1 0]
[0 0 1 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra  832   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1142   permutation [ 2, 1, 3, 8, 6, 5, 7, 4 ]
-------------------------

Algebra 1028

Quiver
[ 2, 1 ], [ 2, 4 ], [ 3, 8 ], [ 4, 3 ], [ 5, 6 ], [ 6, 4 ], [ 6, 7 ], [ 7, 5 ], [ 8, 2 ]

Relations
[ 4, 3, 8, 2 ]
[ 8, 2, 4, 3 ]
[ 3, 8, 2, 4 ]
[ 6, 7, 5 ]
[ 7, 5, 6 ]
[ 5, 6, 7 ]
[ 2, 4, 3, 8 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 1 1 0 0 0 0]
[1 1 1 0 0 0 0 1]
[0 0 1 1 0 0 0 1]
[0 0 1 1 1 1 0 1]
[0 0 1 1 0 1 1 1]
[0 0 0 0 1 0 1 0]
[1 1 0 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra  833   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1179   permutation [ 4, 1, 2, 8, 6, 5, 7, 3 ]
vertex  4 -> Algebra 1142   permutation [ 2, 1, 3, 8, 6, 5, 7, 4 ]
vertex  6 -> Algebra  511   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1029

Quiver
[ 1, 2 ], [ 2, 8 ], [ 3, 8 ], [ 4, 2 ], [ 4, 3 ], [ 4, 6 ], [ 5, 4 ], [ 6, 5 ], [ 7, 6 ], [ 8, 1 ], [ 8, 4 ]

Relations
[ 2, 8, 1 ]
[ 8, 4, 3 ]
[ 2, 8, 4 ]
[ 3, 8, 4 ]
[ 6, 5, 4 ]
[ 4, 6, 5 ]
[ 5, 4, 6 ]
[ 1, 2, 8 ]
[ 8, 1, 2 ] - [ 8, 4, 2 ]
[ 4, 2, 8 ] - [ 4, 3, 8 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 1]
[1 0 1 0 0 0 0 1]
[0 1 1 1 0 1 0 1]
[0 1 1 1 1 0 0 1]
[0 0 0 0 1 1 0 0]
[0 0 0 0 1 1 1 0]
[1 1 0 1 0 1 0 1]

Good mutations
vertex  1 -> Algebra 1330   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  511   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1111   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
vertex  6 -> Algebra 1179   permutation [ 4, 1, 2, 8, 6, 5, 7, 3 ]
vertex  7 -> Algebra  512   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1033

Quiver
[ 1, 2 ], [ 2, 8 ], [ 3, 8 ], [ 4, 2 ], [ 4, 3 ], [ 4, 7 ], [ 5, 4 ], [ 5, 6 ], [ 7, 5 ], [ 8, 1 ], [ 8, 4 ]

Relations
[ 2, 8, 1 ]
[ 8, 4, 3 ]
[ 2, 8, 4 ]
[ 3, 8, 4 ]
[ 7, 5, 4 ]
[ 4, 7, 5 ]
[ 5, 4, 7 ]
[ 1, 2, 8 ]
[ 8, 1, 2 ] - [ 8, 4, 2 ]
[ 4, 2, 8 ] - [ 4, 3, 8 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 0 0 0 0 1]
[1 0 1 0 0 0 0 1]
[0 1 1 1 0 0 1 1]
[0 1 1 1 1 1 0 1]
[0 0 0 0 0 1 0 0]
[0 0 0 0 1 1 1 0]
[1 1 0 1 0 0 1 1]

Good mutations
vertex  1 -> Algebra 1338   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  515   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1118   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
vertex  5 -> Algebra  518   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra 1026   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
-------------------------

Algebra 1037

Quiver
[ 1, 2 ], [ 2, 4 ], [ 3, 4 ], [ 4, 8 ], [ 5, 4 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 1 ], [ 8, 5 ]

Relations
[ 2, 4, 8, 1 ]
[ 4, 8, 1, 2 ]
[ 4, 8, 5 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 1, 2, 4, 8 ]
[ 5, 4, 8 ]
[ 8, 1, 2, 4 ] - [ 8, 5, 4 ]

Cartan matrix
[1 1 0 1 0 0 0 0]
[0 1 0 1 0 0 0 1]
[1 0 1 1 0 0 0 1]
[1 0 0 1 0 0 0 1]
[0 0 0 1 1 0 1 0]
[0 0 0 1 1 1 0 0]
[0 0 0 0 0 1 1 0]
[1 1 0 1 1 0 1 1]

Good mutations
vertex  1 -> Algebra 1342   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1006   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1264   permutation [ 1, 4, 3, 8, 6, 5, 7, 2 ]
vertex  4 -> Algebra  518   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1042

Quiver
[ 1, 2 ], [ 2, 3 ], [ 2, 8 ], [ 3, 1 ], [ 3, 4 ], [ 4, 2 ], [ 5, 2 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 4 ]

Relations
[ 2, 3, 1 ]
[ 8, 4, 2 ]
[ 1, 2, 3 ]
[ 4, 2, 3 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 4, 2, 8 ]
[ 3, 1, 2 ] - [ 3, 4, 2 ]
[ 2, 3, 4 ] - [ 2, 8, 4 ]

Cartan matrix
[1 1 0 0 0 0 0 1]
[0 1 1 1 0 0 0 1]
[1 1 1 1 0 0 0 0]
[0 1 0 1 0 0 0 0]
[0 1 1 1 1 0 1 1]
[0 1 1 1 1 1 0 1]
[0 0 0 0 0 1 1 0]
[0 0 0 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra 1357   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1058   permutation [ 1, 8, 3, 4, 5, 6, 7, 2 ]
vertex  3 -> Algebra  833   permutation [ 1, 3, 8, 2, 6, 5, 7, 4 ]
vertex  4 -> Algebra 1265   permutation [ 1, 4, 8, 2, 6, 5, 7, 3 ]
vertex  5 -> Algebra  834   permutation [ 1, 3, 8, 2, 6, 5, 7, 4 ]
vertex  8 -> Algebra  524   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1058

Quiver
[ 1, 2 ], [ 2, 8 ], [ 3, 8 ], [ 5, 2 ], [ 5, 3 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 1 ], [ 8, 4 ], [ 8, 5 ]

Relations
[ 2, 8, 1 ]
[ 8, 5, 3 ]
[ 2, 8, 5 ]
[ 3, 8, 5 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 1, 2, 8 ]
[ 8, 1, 2 ] - [ 8, 5, 2 ]
[ 5, 2, 8 ] - [ 5, 3, 8 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 1 0 0 0 1]
[1 0 1 1 0 0 0 1]
[0 0 0 1 0 0 0 0]
[0 1 1 1 1 0 1 1]
[0 1 1 1 1 1 0 1]
[0 0 0 0 0 1 1 0]
[1 1 0 1 1 0 1 1]

Good mutations
vertex  1 -> Algebra 1403   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  533   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1083   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
vertex  4 -> Algebra 1459   permutation [ 1, 2, 8, 3, 5, 6, 7, 4 ]
vertex  8 -> Algebra 1042   permutation [ 1, 8, 3, 4, 5, 6, 7, 2 ]
-------------------------

Algebra 1079

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 1 ], [ 3, 5 ], [ 4, 5 ], [ 5, 6 ], [ 5, 8 ], [ 6, 4 ], [ 7, 2 ], [ 8, 2 ]

Relations
[ 2, 3, 1 ]
[ 1, 2, 3 ]
[ 5, 8, 2, 3 ]
[ 5, 6, 4 ]
[ 6, 4, 5 ]
[ 8, 2, 3, 5 ]
[ 4, 5, 6 ]
[ 2, 3, 5, 8 ]
[ 3, 1, 2 ] - [ 3, 5, 8, 2 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 1 0 1 1 0 0]
[1 1 1 0 1 1 0 1]
[0 1 0 1 1 0 0 1]
[0 1 0 0 1 1 0 1]
[0 0 0 1 0 1 0 0]
[0 1 1 0 1 1 1 0]
[0 1 1 0 0 0 0 1]

Good mutations
vertex  2 -> Algebra  547   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  7 -> Algebra  788   permutation [ 3, 8, 1, 7, 5, 4, 6, 2 ]
vertex  8 -> Algebra  844   permutation [ 3, 7, 1, 2, 5, 4, 6, 8 ]
-------------------------

Algebra 1083

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 1 ], [ 3, 4 ], [ 3, 8 ], [ 5, 2 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 5 ]

Relations
[ 2, 3, 1 ]
[ 1, 2, 3 ]
[ 8, 5, 2, 3 ]
[ 2, 3, 8, 5 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 5, 2, 3, 8 ]
[ 3, 1, 2 ] - [ 3, 8, 5, 2 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 1 1 0 0 0 1]
[1 1 1 1 1 0 1 1]
[0 0 0 1 0 0 0 0]
[0 1 1 1 1 0 1 0]
[0 1 1 1 1 1 0 0]
[0 0 0 0 0 1 1 0]
[0 1 0 0 1 0 1 1]

Good mutations
vertex  3 -> Algebra  969   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1122   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1058   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
-------------------------

Algebra 1109

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 1 ], [ 3, 8 ], [ 4, 2 ], [ 4, 7 ], [ 5, 6 ], [ 6, 4 ], [ 7, 6 ], [ 8, 4 ]

Relations
[ 2, 3, 1 ]
[ 1, 2, 3 ]
[ 8, 4, 2, 3 ]
[ 2, 3, 8, 4 ]
[ 7, 6, 4 ]
[ 4, 7, 6 ]
[ 6, 4, 7 ]
[ 4, 2, 3, 8 ]
[ 3, 1, 2 ] - [ 3, 8, 4, 2 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 1 0 0 0 0 1]
[1 1 1 1 0 0 1 1]
[0 1 1 1 0 0 1 0]
[0 1 1 1 1 1 0 0]
[0 1 1 1 0 1 0 0]
[0 0 0 0 0 1 1 0]
[0 1 0 1 0 0 1 1]

Good mutations
vertex  5 -> Algebra 1118   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  6 -> Algebra  577   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1026   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
-------------------------

Algebra 1111

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 1 ], [ 3, 8 ], [ 4, 2 ], [ 4, 6 ], [ 5, 4 ], [ 6, 5 ], [ 7, 6 ], [ 8, 4 ]

Relations
[ 2, 3, 1 ]
[ 1, 2, 3 ]
[ 8, 4, 2, 3 ]
[ 2, 3, 8, 4 ]
[ 6, 5, 4 ]
[ 4, 6, 5 ]
[ 5, 4, 6 ]
[ 4, 2, 3, 8 ]
[ 3, 1, 2 ] - [ 3, 8, 4, 2 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 1 0 0 0 0 1]
[1 1 1 1 0 1 0 1]
[0 1 1 1 0 1 0 0]
[0 1 1 1 1 0 0 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 1 1 1 0]
[0 1 0 1 0 1 0 1]

Good mutations
vertex  6 -> Algebra  674   permutation [ 4, 1, 2, 3, 6, 5, 7, 8 ]
vertex  7 -> Algebra  577   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1029   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
-------------------------

Algebra 1114

Quiver
[ 1, 2 ], [ 2, 4 ], [ 3, 4 ], [ 4, 1 ], [ 4, 5 ], [ 4, 8 ], [ 5, 3 ], [ 6, 2 ], [ 6, 7 ], [ 8, 6 ]

Relations
[ 2, 4, 1 ]
[ 4, 5, 3 ]
[ 1, 2, 4 ]
[ 5, 3, 4 ]
[ 8, 6, 2, 4 ]
[ 3, 4, 5 ]
[ 2, 4, 8, 6 ]
[ 6, 2, 4, 8 ]
[ 4, 1, 2 ] - [ 4, 8, 6, 2 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 1 1 0 0 1]
[1 1 1 1 0 1 1 1]
[1 1 0 1 1 1 1 1]
[0 0 1 0 1 0 0 0]
[0 1 0 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[0 1 0 0 0 1 1 1]

Good mutations
vertex  6 -> Algebra 1375   permutation [ 1, 8, 7, 6, 4, 3, 5, 2 ]
vertex  7 -> Algebra 1212   permutation [ 6, 1, 2, 3, 4, 5, 7, 8 ]
vertex  8 -> Algebra 1467   permutation [ 1, 2, 4, 8, 5, 6, 7, 3 ]
-------------------------

Algebra 1118

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 1 ], [ 3, 8 ], [ 4, 2 ], [ 4, 7 ], [ 5, 4 ], [ 5, 6 ], [ 7, 5 ], [ 8, 4 ]

Relations
[ 2, 3, 1 ]
[ 1, 2, 3 ]
[ 8, 4, 2, 3 ]
[ 2, 3, 8, 4 ]
[ 7, 5, 4 ]
[ 4, 7, 5 ]
[ 5, 4, 7 ]
[ 4, 2, 3, 8 ]
[ 3, 1, 2 ] - [ 3, 8, 4, 2 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 1 0 0 0 0 1]
[1 1 1 1 0 0 1 1]
[0 1 1 1 0 0 1 0]
[0 1 1 1 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 1 1 1 0]
[0 1 0 1 0 0 1 1]

Good mutations
vertex  5 -> Algebra  587   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra 1109   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  8 -> Algebra 1033   permutation [ 1, 2, 8, 4, 5, 6, 7, 3 ]
-------------------------

Algebra 1121

Quiver
[ 1, 2 ], [ 2, 3 ], [ 2, 4 ], [ 3, 1 ], [ 3, 8 ], [ 4, 8 ], [ 5, 4 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 2 ], [ 8, 5 ]

Relations
[ 2, 3, 1 ]
[ 4, 8, 2 ]
[ 1, 2, 3 ]
[ 8, 2, 3 ]
[ 4, 8, 5 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 5, 4, 8 ]
[ 3, 1, 2 ] - [ 3, 8, 2 ]
[ 8, 2, 4 ] - [ 8, 5, 4 ]
[ 2, 3, 8 ] - [ 2, 4, 8 ]

Cartan matrix
[1 1 0 1 0 0 0 0]
[0 1 1 1 0 0 0 1]
[1 1 1 1 1 0 1 1]
[0 0 0 1 0 0 0 1]
[0 0 0 1 1 0 1 0]
[0 0 0 1 1 1 0 0]
[0 0 0 0 0 1 1 0]
[0 1 0 1 1 0 1 1]

Good mutations
vertex  2 -> Algebra 1122   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  3 -> Algebra  832   permutation [ 1, 3, 4, 8, 6, 5, 7, 2 ]
vertex  4 -> Algebra  587   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1264   permutation [ 1, 8, 4, 3, 6, 5, 7, 2 ]
-------------------------

Algebra 1122

Quiver
[ 1, 2 ], [ 2, 4 ], [ 3, 4 ], [ 4, 1 ], [ 4, 8 ], [ 5, 2 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 5 ]

Relations
[ 2, 4, 1 ]
[ 1, 2, 4 ]
[ 8, 5, 2, 4 ]
[ 2, 4, 8, 5 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 5, 2, 4, 8 ]
[ 4, 1, 2 ] - [ 4, 8, 5, 2 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 0 1 0 0 0 1]
[1 1 1 1 1 0 1 1]
[1 1 0 1 1 0 1 1]
[0 1 0 1 1 0 1 0]
[0 1 0 1 1 1 0 0]
[0 0 0 0 0 1 1 0]
[0 1 0 0 1 0 1 1]

Good mutations
vertex  3 -> Algebra 1083   permutation [ 1, 2, 4, 3, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1121   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  8 -> Algebra 1459   permutation [ 1, 2, 4, 8, 5, 6, 7, 3 ]
-------------------------

Algebra 1142

Quiver
[ 1, 2 ], [ 1, 3 ], [ 3, 4 ], [ 3, 8 ], [ 4, 1 ], [ 5, 3 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 1 ], [ 8, 5 ]

Relations
[ 4, 1, 3 ]
[ 1, 3, 4 ]
[ 3, 8, 5 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 1, 3, 8 ]
[ 5, 3, 8 ]
[ 3, 4, 1 ] - [ 3, 8, 1 ]
[ 8, 1, 3 ] - [ 8, 5, 3 ]

Cartan matrix
[1 1 1 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[1 1 1 1 0 0 0 1]
[1 1 0 1 0 0 0 0]
[0 0 1 1 1 0 1 0]
[0 0 1 1 1 1 0 0]
[0 0 0 0 0 1 1 0]
[1 1 1 0 1 0 1 1]

Good mutations
vertex  2 -> Algebra  969   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1027   permutation [ 2, 1, 3, 8, 6, 5, 7, 4 ]
vertex  8 -> Algebra 1028   permutation [ 2, 1, 3, 8, 6, 5, 7, 4 ]
-------------------------

Algebra 1179

Quiver
[ 1, 3 ], [ 1, 8 ], [ 2, 3 ], [ 3, 4 ], [ 4, 1 ], [ 4, 2 ], [ 5, 1 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 4 ]

Relations
[ 3, 4, 1 ]
[ 8, 4, 1 ]
[ 3, 4, 2 ]
[ 2, 3, 4 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 4, 1, 8 ]
[ 4, 1, 3 ] - [ 4, 2, 3 ]
[ 1, 3, 4 ] - [ 1, 8, 4 ]

Cartan matrix
[1 0 1 1 0 0 0 1]
[0 1 1 0 0 0 0 0]
[0 0 1 1 0 0 0 0]
[1 1 1 1 0 0 0 0]
[1 0 1 1 1 0 1 1]
[1 0 1 1 1 1 0 1]
[0 0 0 0 0 1 1 0]
[0 1 0 1 0 0 0 1]

Good mutations
vertex  2 -> Algebra 1357   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1028   permutation [ 2, 3, 8, 1, 6, 5, 7, 4 ]
vertex  5 -> Algebra 1029   permutation [ 2, 3, 8, 1, 6, 5, 7, 4 ]
vertex  8 -> Algebra  674   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1212

Quiver
[ 1, 3 ], [ 2, 3 ], [ 3, 5 ], [ 4, 5 ], [ 5, 2 ], [ 5, 6 ], [ 5, 8 ], [ 6, 4 ], [ 7, 1 ], [ 8, 1 ]

Relations
[ 3, 5, 8, 1 ]
[ 3, 5, 2 ]
[ 5, 6, 4 ]
[ 2, 3, 5 ]
[ 6, 4, 5 ]
[ 8, 1, 3, 5 ]
[ 4, 5, 6 ]
[ 1, 3, 5, 8 ]
[ 5, 2, 3 ] - [ 5, 8, 1, 3 ]

Cartan matrix
[1 0 1 0 1 1 0 0]
[0 1 1 0 0 0 0 0]
[0 0 1 0 1 1 0 1]
[1 1 1 1 1 0 0 1]
[1 1 1 0 1 1 0 1]
[0 0 0 1 0 1 0 0]
[1 0 1 0 1 1 1 0]
[1 0 1 0 0 0 0 1]

Good mutations
vertex  7 -> Algebra 1114   permutation [ 2, 3, 4, 5, 6, 1, 7, 8 ]
vertex  8 -> Algebra 1513   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1235

Quiver
[ 1, 3 ], [ 2, 3 ], [ 3, 8 ], [ 4, 1 ], [ 4, 7 ], [ 5, 6 ], [ 6, 4 ], [ 7, 6 ], [ 8, 2 ], [ 8, 4 ]

Relations
[ 3, 8, 4, 1 ]
[ 3, 8, 2 ]
[ 1, 3, 8, 4 ]
[ 7, 6, 4 ]
[ 4, 7, 6 ]
[ 6, 4, 7 ]
[ 2, 3, 8 ]
[ 4, 1, 3, 8 ]
[ 8, 2, 3 ] - [ 8, 4, 1, 3 ]

Cartan matrix
[1 0 1 0 0 0 0 1]
[0 1 1 0 0 0 0 0]
[0 0 1 1 0 0 1 1]
[1 0 1 1 0 0 1 0]
[1 0 1 1 1 1 0 0]
[1 0 1 1 0 1 0 0]
[0 0 0 0 0 1 1 0]
[1 1 1 1 0 0 1 1]

Good mutations
vertex  1 -> Algebra  721   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1241   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  6 -> Algebra  723   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1237

Quiver
[ 1, 3 ], [ 2, 3 ], [ 3, 8 ], [ 4, 1 ], [ 4, 6 ], [ 5, 4 ], [ 6, 5 ], [ 7, 6 ], [ 8, 2 ], [ 8, 4 ]

Relations
[ 3, 8, 4, 1 ]
[ 3, 8, 2 ]
[ 1, 3, 8, 4 ]
[ 6, 5, 4 ]
[ 4, 6, 5 ]
[ 5, 4, 6 ]
[ 2, 3, 8 ]
[ 4, 1, 3, 8 ]
[ 8, 2, 3 ] - [ 8, 4, 1, 3 ]

Cartan matrix
[1 0 1 0 0 0 0 1]
[0 1 1 0 0 0 0 0]
[0 0 1 1 0 1 0 1]
[1 0 1 1 0 1 0 0]
[1 0 1 1 1 0 0 0]
[0 0 0 0 1 1 0 0]
[0 0 0 0 1 1 1 0]
[1 1 1 1 0 1 0 1]

Good mutations
vertex  1 -> Algebra  722   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra  780   permutation [ 4, 1, 2, 3, 6, 5, 7, 8 ]
vertex  7 -> Algebra  723   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1241

Quiver
[ 1, 3 ], [ 2, 3 ], [ 3, 8 ], [ 4, 1 ], [ 4, 7 ], [ 5, 4 ], [ 5, 6 ], [ 7, 5 ], [ 8, 2 ], [ 8, 4 ]

Relations
[ 3, 8, 4, 1 ]
[ 3, 8, 2 ]
[ 1, 3, 8, 4 ]
[ 7, 5, 4 ]
[ 4, 7, 5 ]
[ 5, 4, 7 ]
[ 2, 3, 8 ]
[ 4, 1, 3, 8 ]
[ 8, 2, 3 ] - [ 8, 4, 1, 3 ]

Cartan matrix
[1 0 1 0 0 0 0 1]
[0 1 1 0 0 0 0 0]
[0 0 1 1 0 0 1 1]
[1 0 1 1 0 0 1 0]
[1 0 1 1 1 1 0 0]
[0 0 0 0 0 1 0 0]
[0 0 0 0 1 1 1 0]
[1 1 1 1 0 0 1 1]

Good mutations
vertex  1 -> Algebra  730   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  732   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra 1235   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
-------------------------

Algebra 1264

Quiver
[ 1, 8 ], [ 2, 3 ], [ 2, 4 ], [ 4, 1 ], [ 4, 6 ], [ 5, 6 ], [ 6, 2 ], [ 6, 7 ], [ 7, 5 ], [ 8, 2 ]

Relations
[ 8, 2, 4, 1 ]
[ 1, 8, 2, 4 ]
[ 6, 2, 4 ]
[ 6, 7, 5 ]
[ 2, 4, 6 ]
[ 7, 5, 6 ]
[ 5, 6, 7 ]
[ 2, 4, 1, 8 ]
[ 4, 1, 8, 2 ] - [ 4, 6, 2 ]

Cartan matrix
[1 1 1 0 0 0 0 1]
[1 1 1 1 0 0 0 0]
[0 0 1 0 0 0 0 0]
[1 1 1 1 0 1 1 1]
[0 1 1 0 1 1 0 0]
[0 1 1 0 0 1 1 0]
[0 0 0 0 1 0 1 0]
[0 1 1 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra 1503   permutation [ 2, 3, 4, 5, 6, 7, 1, 8 ]
vertex  2 -> Algebra 1121   permutation [ 1, 8, 4, 3, 6, 5, 7, 2 ]
vertex  3 -> Algebra 1037   permutation [ 1, 8, 3, 2, 6, 5, 7, 4 ]
vertex  8 -> Algebra 1458   permutation [ 1, 2, 3, 8, 6, 5, 7, 4 ]
-------------------------

Algebra 1265

Quiver
[ 1, 4 ], [ 2, 3 ], [ 2, 8 ], [ 4, 2 ], [ 5, 6 ], [ 6, 4 ], [ 6, 7 ], [ 7, 5 ], [ 8, 1 ]

Relations
[ 4, 2, 8, 1 ]
[ 8, 1, 4, 2 ]
[ 2, 8, 1, 4 ]
[ 6, 7, 5 ]
[ 7, 5, 6 ]
[ 5, 6, 7 ]
[ 1, 4, 2, 8 ]

Cartan matrix
[1 1 1 1 0 0 0 0]
[1 1 1 0 0 0 0 1]
[0 0 1 0 0 0 0 0]
[0 1 1 1 0 0 0 1]
[0 1 1 1 1 1 0 1]
[0 1 1 1 0 1 1 1]
[0 0 0 0 1 0 1 0]
[1 0 0 1 0 0 0 1]

Good mutations
vertex  2 -> Algebra 1042   permutation [ 1, 4, 8, 2, 6, 5, 7, 3 ]
vertex  3 -> Algebra  991   permutation [ 1, 4, 3, 8, 6, 5, 7, 2 ]
vertex  4 -> Algebra 1458   permutation [ 1, 2, 3, 8, 6, 5, 7, 4 ]
vertex  6 -> Algebra  768   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1299

Quiver
[ 1, 5 ], [ 2, 3 ], [ 2, 4 ], [ 2, 8 ], [ 3, 1 ], [ 5, 2 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 5 ]

Relations
[ 5, 2, 3, 1 ]
[ 3, 1, 5, 2 ]
[ 8, 5, 2 ]
[ 1, 5, 2, 3 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 5, 2, 8 ]
[ 2, 3, 1, 5 ] - [ 2, 8, 5 ]

Cartan matrix
[1 1 0 1 1 0 1 0]
[1 1 1 1 1 0 1 1]
[1 0 1 0 1 0 1 0]
[0 0 0 1 0 0 0 0]
[0 1 1 1 1 0 1 0]
[0 1 1 1 1 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 1 0 1 1]

Good mutations
vertex  1 -> Algebra 1467   permutation [ 1, 3, 5, 8, 7, 2, 4, 6 ]
vertex  2 -> Algebra 1301   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra  807   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1343   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
-------------------------

Algebra 1301

Quiver
[ 1, 5 ], [ 2, 1 ], [ 2, 3 ], [ 3, 5 ], [ 4, 3 ], [ 5, 2 ], [ 5, 4 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 5, 2, 1 ]
[ 1, 5, 2 ]
[ 3, 5, 2 ]
[ 3, 5, 4 ]
[ 4, 3, 5 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 5, 2, 3 ] - [ 5, 4, 3 ]
[ 2, 1, 5 ] - [ 2, 3, 5 ]

Cartan matrix
[1 0 0 1 1 0 1 0]
[1 1 1 0 1 0 1 0]
[0 0 1 0 1 0 1 0]
[0 0 1 1 0 0 0 0]
[0 1 1 1 1 0 1 0]
[0 1 1 1 1 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 1 0 1 0 1 1]

Good mutations
vertex  1 -> Algebra 1533   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  808   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1299   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  945   permutation [ 1, 2, 8, 3, 5, 6, 7, 4 ]
vertex  8 -> Algebra  881   permutation [ 1, 2, 4, 8, 5, 6, 7, 3 ]
-------------------------

Algebra 1321

Quiver
[ 1, 2 ], [ 2, 6 ], [ 3, 2 ], [ 3, 5 ], [ 4, 3 ], [ 5, 8 ], [ 6, 4 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 6, 4, 3, 2 ]
[ 2, 6, 4, 3 ]
[ 5, 8, 3 ]
[ 3, 2, 6, 4 ]
[ 8, 3, 5 ]
[ 4, 3, 2, 6 ]
[ 3, 5, 8 ]

Cartan matrix
[1 1 0 1 0 1 0 0]
[0 1 0 1 0 1 0 0]
[0 1 1 0 1 1 0 0]
[0 1 1 1 1 0 0 0]
[0 0 0 0 1 0 0 1]
[0 0 1 1 1 1 0 0]
[0 0 1 1 1 1 1 0]
[0 1 1 0 0 1 0 1]

Good mutations
vertex  1 -> Algebra 1465   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra  844   permutation [ 2, 7, 1, 6, 3, 8, 5, 4 ]
vertex  6 -> Algebra 1342   permutation [ 6, 7, 1, 2, 3, 8, 5, 4 ]
vertex  7 -> Algebra  826   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1328

Quiver
[ 1, 2 ], [ 2, 8 ], [ 3, 8 ], [ 4, 1 ], [ 4, 3 ], [ 4, 7 ], [ 5, 6 ], [ 6, 4 ], [ 7, 6 ], [ 8, 4 ]

Relations
[ 2, 8, 4, 1 ]
[ 8, 4, 1, 2 ]
[ 8, 4, 3 ]
[ 1, 2, 8, 4 ]
[ 3, 8, 4 ]
[ 7, 6, 4 ]
[ 4, 7, 6 ]
[ 6, 4, 7 ]
[ 4, 1, 2, 8 ] - [ 4, 3, 8 ]

Cartan matrix
[1 1 0 0 0 0 0 1]
[0 1 0 1 0 0 1 1]
[0 0 1 0 0 0 0 1]
[1 1 1 1 0 0 1 1]
[1 1 1 1 1 1 0 1]
[1 1 1 1 0 1 0 1]
[0 0 0 0 0 1 1 0]
[1 0 0 1 0 0 1 1]

Good mutations
vertex  1 -> Algebra  831   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1026   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1338   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
vertex  6 -> Algebra  835   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1330

Quiver
[ 1, 2 ], [ 2, 8 ], [ 3, 8 ], [ 4, 1 ], [ 4, 3 ], [ 4, 6 ], [ 5, 4 ], [ 6, 5 ], [ 7, 6 ], [ 8, 4 ]

Relations
[ 2, 8, 4, 1 ]
[ 8, 4, 1, 2 ]
[ 8, 4, 3 ]
[ 1, 2, 8, 4 ]
[ 3, 8, 4 ]
[ 6, 5, 4 ]
[ 4, 6, 5 ]
[ 5, 4, 6 ]
[ 4, 1, 2, 8 ] - [ 4, 3, 8 ]

Cartan matrix
[1 1 0 0 0 0 0 1]
[0 1 0 1 0 1 0 1]
[0 0 1 0 0 0 0 1]
[1 1 1 1 0 1 0 1]
[1 1 1 1 1 0 0 1]
[0 0 0 0 1 1 0 0]
[0 0 0 0 1 1 1 0]
[1 0 0 1 0 1 0 1]

Good mutations
vertex  1 -> Algebra  834   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1029   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra 1357   permutation [ 4, 1, 2, 8, 6, 5, 7, 3 ]
vertex  7 -> Algebra  835   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1338

Quiver
[ 1, 2 ], [ 2, 8 ], [ 3, 8 ], [ 4, 1 ], [ 4, 3 ], [ 4, 7 ], [ 5, 4 ], [ 5, 6 ], [ 7, 5 ], [ 8, 4 ]

Relations
[ 2, 8, 4, 1 ]
[ 8, 4, 1, 2 ]
[ 8, 4, 3 ]
[ 1, 2, 8, 4 ]
[ 3, 8, 4 ]
[ 7, 5, 4 ]
[ 4, 7, 5 ]
[ 5, 4, 7 ]
[ 4, 1, 2, 8 ] - [ 4, 3, 8 ]

Cartan matrix
[1 1 0 0 0 0 0 1]
[0 1 0 1 0 0 1 1]
[0 0 1 0 0 0 0 1]
[1 1 1 1 0 0 1 1]
[1 1 1 1 1 1 0 1]
[0 0 0 0 0 1 0 0]
[0 0 0 0 1 1 1 0]
[1 0 0 1 0 0 1 1]

Good mutations
vertex  1 -> Algebra  839   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1033   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra  843   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  6 -> Algebra 1328   permutation [ 1, 2, 3, 4, 6, 5, 7, 8 ]
-------------------------

Algebra 1342

Quiver
[ 1, 2 ], [ 1, 4 ], [ 2, 8 ], [ 3, 4 ], [ 4, 8 ], [ 5, 4 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 1 ], [ 8, 5 ]

Relations
[ 2, 8, 1 ]
[ 4, 8, 1 ]
[ 8, 1, 2 ]
[ 4, 8, 5 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 5, 4, 8 ]
[ 8, 1, 4 ] - [ 8, 5, 4 ]
[ 1, 2, 8 ] - [ 1, 4, 8 ]

Cartan matrix
[1 1 0 1 0 0 0 1]
[0 1 0 0 1 0 1 1]
[0 0 1 1 0 0 0 1]
[0 0 0 1 0 0 0 1]
[0 0 0 1 1 0 1 0]
[0 0 0 1 1 1 0 0]
[0 0 0 0 0 1 1 0]
[1 0 0 1 1 0 1 1]

Good mutations
vertex  1 -> Algebra 1321   permutation [ 3, 4, 5, 8, 7, 1, 2, 6 ]
vertex  2 -> Algebra 1037   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1503   permutation [ 4, 3, 8, 6, 5, 7, 2, 1 ]
vertex  4 -> Algebra  843   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1343

Quiver
[ 1, 5 ], [ 2, 4 ], [ 3, 1 ], [ 4, 3 ], [ 4, 8 ], [ 5, 4 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 5 ]

Relations
[ 5, 4, 3, 1 ]
[ 1, 5, 4, 3 ]
[ 3, 1, 5, 4 ]
[ 8, 5, 4 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 5, 4, 8 ]
[ 4, 3, 1, 5 ] - [ 4, 8, 5 ]

Cartan matrix
[1 0 0 1 1 0 1 0]
[1 1 1 1 1 0 1 1]
[1 0 1 0 1 0 1 0]
[1 0 1 1 1 0 1 1]
[0 0 1 1 1 0 1 0]
[0 0 1 1 1 1 0 0]
[0 0 0 0 0 1 1 0]
[0 0 0 0 1 0 1 1]

Good mutations
vertex  1 -> Algebra 1513   permutation [ 4, 1, 3, 6, 5, 7, 2, 8 ]
vertex  2 -> Algebra 1299   permutation [ 1, 4, 3, 2, 5, 6, 7, 8 ]
vertex  3 -> Algebra  844   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra  944   permutation [ 1, 2, 8, 3, 5, 6, 7, 4 ]
-------------------------

Algebra 1357

Quiver
[ 1, 2 ], [ 1, 8 ], [ 2, 3 ], [ 3, 4 ], [ 4, 1 ], [ 5, 1 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 4 ]

Relations
[ 2, 3, 4, 1 ]
[ 8, 4, 1 ]
[ 3, 4, 1, 2 ]
[ 4, 1, 2, 3 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 4, 1, 8 ]
[ 1, 2, 3, 4 ] - [ 1, 8, 4 ]

Cartan matrix
[1 1 1 1 0 0 0 1]
[0 1 1 1 0 0 0 0]
[1 0 1 1 0 0 0 0]
[1 1 0 1 0 0 0 0]
[1 1 1 1 1 0 1 1]
[1 1 1 1 1 1 0 1]
[0 0 0 0 0 1 1 0]
[0 0 0 1 0 0 0 1]

Good mutations
vertex  1 -> Algebra 1375   permutation [ 8, 2, 3, 4, 5, 6, 7, 1 ]
vertex  2 -> Algebra 1042   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1179   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  5 -> Algebra 1330   permutation [ 2, 3, 8, 1, 6, 5, 7, 4 ]
-------------------------

Algebra 1375

Quiver
[ 1, 8 ], [ 2, 3 ], [ 2, 8 ], [ 3, 4 ], [ 4, 2 ], [ 5, 1 ], [ 5, 2 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 4 ], [ 8, 5 ]

Relations
[ 8, 5, 1 ]
[ 3, 4, 2 ]
[ 4, 2, 3 ]
[ 1, 8, 5 ]
[ 2, 8, 5 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 4, 2, 8 ]
[ 8, 4, 2 ] - [ 8, 5, 2 ]
[ 2, 3, 4 ] - [ 2, 8, 4 ]
[ 5, 1, 8 ] - [ 5, 2, 8 ]

Cartan matrix
[1 0 0 1 0 0 0 1]
[0 1 1 1 0 0 0 1]
[0 0 1 1 0 0 0 0]
[0 1 0 1 0 0 0 0]
[1 1 1 1 1 0 1 1]
[1 1 1 1 1 1 0 1]
[0 0 0 0 0 1 1 0]
[0 1 0 1 1 0 1 1]

Good mutations
vertex  2 -> Algebra 1403   permutation [ 1, 8, 3, 4, 5, 6, 7, 2 ]
vertex  4 -> Algebra 1114   permutation [ 1, 8, 6, 5, 7, 4, 3, 2 ]
vertex  8 -> Algebra 1357   permutation [ 8, 2, 3, 4, 5, 6, 7, 1 ]
-------------------------

Algebra 1403

Quiver
[ 1, 2 ], [ 2, 8 ], [ 3, 8 ], [ 5, 1 ], [ 5, 3 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 4 ], [ 8, 5 ]

Relations
[ 2, 8, 5, 1 ]
[ 8, 5, 1, 2 ]
[ 8, 5, 3 ]
[ 1, 2, 8, 5 ]
[ 3, 8, 5 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 5, 1, 2, 8 ] - [ 5, 3, 8 ]

Cartan matrix
[1 1 0 1 0 0 0 1]
[0 1 0 1 1 0 1 1]
[0 0 1 1 0 0 0 1]
[0 0 0 1 0 0 0 0]
[1 1 1 1 1 0 1 1]
[1 1 1 1 1 1 0 1]
[0 0 0 0 0 1 1 0]
[1 0 0 1 1 0 1 1]

Good mutations
vertex  1 -> Algebra  881   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1058   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1533   permutation [ 1, 2, 8, 3, 5, 6, 7, 4 ]
vertex  8 -> Algebra 1375   permutation [ 1, 8, 3, 4, 5, 6, 7, 2 ]
-------------------------

Algebra 1458

Quiver
[ 1, 2 ], [ 2, 3 ], [ 2, 4 ], [ 2, 8 ], [ 4, 1 ], [ 5, 2 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 1 ], [ 8, 5 ]

Relations
[ 4, 1, 2 ]
[ 1, 2, 4 ]
[ 2, 8, 5 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 1, 2, 8 ]
[ 5, 2, 8 ]
[ 2, 4, 1 ] - [ 2, 8, 1 ]
[ 8, 1, 2 ] - [ 8, 5, 2 ]

Cartan matrix
[1 1 1 0 0 0 0 0]
[1 1 1 1 0 0 0 1]
[0 0 1 0 0 0 0 0]
[1 0 0 1 0 0 0 0]
[0 1 1 1 1 0 1 0]
[0 1 1 1 1 1 0 0]
[0 0 0 0 0 1 1 0]
[1 1 1 0 1 0 1 1]

Good mutations
vertex  1 -> Algebra 1021   permutation [ 3, 2, 5, 8, 7, 1, 4, 6 ]
vertex  2 -> Algebra 1459   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1006   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1264   permutation [ 1, 2, 3, 8, 6, 5, 7, 4 ]
vertex  8 -> Algebra 1265   permutation [ 1, 2, 3, 8, 6, 5, 7, 4 ]
-------------------------

Algebra 1459

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 1 ], [ 3, 5 ], [ 4, 3 ], [ 5, 2 ], [ 5, 4 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 2, 3, 1 ]
[ 1, 2, 3 ]
[ 3, 5, 4 ]
[ 2, 3, 5 ]
[ 4, 3, 5 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 3, 1, 2 ] - [ 3, 5, 2 ]
[ 5, 2, 3 ] - [ 5, 4, 3 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 1 0 0 0 0 0]
[1 1 1 0 1 0 1 0]
[1 0 1 1 0 0 0 0]
[0 1 1 1 1 0 1 0]
[0 1 1 1 1 1 0 0]
[0 0 0 0 0 1 1 0]
[1 1 1 0 1 0 1 1]

Good mutations
vertex  1 -> Algebra 1533   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1007   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1458   permutation [ 1, 3, 2, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1122   permutation [ 1, 2, 8, 3, 5, 6, 7, 4 ]
vertex  8 -> Algebra 1058   permutation [ 1, 2, 4, 8, 5, 6, 7, 3 ]
-------------------------

Algebra 1465

Quiver
[ 2, 1 ], [ 2, 6 ], [ 3, 2 ], [ 3, 5 ], [ 4, 3 ], [ 5, 8 ], [ 6, 4 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 6, 4, 3, 2 ]
[ 2, 6, 4, 3 ]
[ 5, 8, 3 ]
[ 3, 2, 6, 4 ]
[ 8, 3, 5 ]
[ 4, 3, 2, 6 ]
[ 3, 5, 8 ]

Cartan matrix
[1 0 0 0 0 0 0 0]
[1 1 0 1 0 1 0 0]
[1 1 1 0 1 1 0 0]
[1 1 1 1 1 0 0 0]
[0 0 0 0 1 0 0 1]
[0 0 1 1 1 1 0 0]
[0 0 1 1 1 1 1 0]
[1 1 1 0 0 1 0 1]

Good mutations
vertex  1 -> Algebra 1321   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1513   permutation [ 6, 1, 2, 8, 3, 5, 7, 4 ]
vertex  6 -> Algebra 1503   permutation [ 2, 1, 4, 8, 3, 5, 7, 6 ]
vertex  7 -> Algebra 1021   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1467

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 1 ], [ 3, 5 ], [ 3, 6 ], [ 4, 3 ], [ 5, 8 ], [ 6, 2 ], [ 6, 4 ], [ 6, 7 ], [ 8, 3 ]

Relations
[ 2, 3, 1 ]
[ 1, 2, 3 ]
[ 5, 8, 3 ]
[ 3, 6, 4 ]
[ 8, 3, 5 ]
[ 2, 3, 6 ]
[ 4, 3, 6 ]
[ 3, 5, 8 ]
[ 3, 1, 2 ] - [ 3, 6, 2 ]
[ 6, 2, 3 ] - [ 6, 4, 3 ]

Cartan matrix
[1 1 0 0 0 0 0 0]
[0 1 1 0 1 0 0 0]
[1 1 1 0 1 1 1 0]
[1 0 1 1 1 0 0 0]
[0 0 0 0 1 0 0 1]
[0 1 1 1 1 1 1 0]
[0 0 0 0 0 0 1 0]
[1 1 1 0 0 1 1 1]

Good mutations
vertex  1 -> Algebra 1299   permutation [ 1, 6, 2, 7, 3, 8, 5, 4 ]
vertex  2 -> Algebra 1021   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  4 -> Algebra 1114   permutation [ 1, 2, 8, 3, 5, 6, 7, 4 ]
vertex  6 -> Algebra 1533   permutation [ 1, 2, 6, 7, 3, 8, 5, 4 ]
vertex  7 -> Algebra 1513   permutation [ 6, 1, 2, 8, 3, 5, 7, 4 ]
-------------------------

Algebra 1503

Quiver
[ 1, 2 ], [ 1, 3 ], [ 3, 5 ], [ 3, 8 ], [ 4, 5 ], [ 5, 1 ], [ 5, 6 ], [ 6, 4 ], [ 7, 3 ], [ 8, 1 ], [ 8, 7 ]

Relations
[ 5, 1, 3 ]
[ 5, 6, 4 ]
[ 1, 3, 5 ]
[ 6, 4, 5 ]
[ 4, 5, 6 ]
[ 3, 8, 7 ]
[ 1, 3, 8 ]
[ 7, 3, 8 ]
[ 3, 5, 1 ] - [ 3, 8, 1 ]
[ 8, 1, 3 ] - [ 8, 7, 3 ]

Cartan matrix
[1 1 1 0 0 0 0 0]
[0 1 0 0 0 0 0 0]
[1 1 1 0 1 1 0 1]
[1 1 0 1 1 0 0 0]
[1 1 0 0 1 1 0 0]
[0 0 0 1 0 1 0 0]
[0 0 1 0 1 1 1 0]
[1 1 1 0 0 0 1 1]

Good mutations
vertex  2 -> Algebra 1342   permutation [ 8, 7, 2, 1, 5, 4, 6, 3 ]
vertex  7 -> Algebra 1264   permutation [ 7, 1, 2, 3, 4, 5, 6, 8 ]
vertex  8 -> Algebra 1465   permutation [ 2, 1, 5, 3, 6, 8, 7, 4 ]
-------------------------

Algebra 1513

Quiver
[ 1, 3 ], [ 1, 8 ], [ 2, 3 ], [ 3, 5 ], [ 4, 5 ], [ 5, 1 ], [ 5, 2 ], [ 5, 6 ], [ 6, 4 ], [ 7, 1 ], [ 8, 5 ]

Relations
[ 3, 5, 1 ]
[ 8, 5, 1 ]
[ 3, 5, 2 ]
[ 5, 6, 4 ]
[ 2, 3, 5 ]
[ 6, 4, 5 ]
[ 4, 5, 6 ]
[ 5, 1, 8 ]
[ 5, 1, 3 ] - [ 5, 2, 3 ]
[ 1, 3, 5 ] - [ 1, 8, 5 ]

Cartan matrix
[1 0 1 0 1 1 0 1]
[0 1 1 0 0 0 0 0]
[0 0 1 0 1 1 0 0]
[1 1 1 1 1 0 0 0]
[1 1 1 0 1 1 0 0]
[0 0 0 1 0 1 0 0]
[1 0 1 0 1 1 1 1]
[0 1 0 0 1 1 0 1]

Good mutations
vertex  2 -> Algebra 1343   permutation [ 2, 7, 3, 1, 5, 4, 6, 8 ]
vertex  3 -> Algebra 1465   permutation [ 2, 3, 5, 8, 6, 1, 7, 4 ]
vertex  7 -> Algebra 1467   permutation [ 2, 3, 5, 8, 6, 1, 7, 4 ]
vertex  8 -> Algebra 1212   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
-------------------------

Algebra 1533

Quiver
[ 1, 2 ], [ 2, 3 ], [ 3, 5 ], [ 4, 3 ], [ 5, 1 ], [ 5, 4 ], [ 5, 7 ], [ 6, 5 ], [ 7, 6 ], [ 8, 3 ]

Relations
[ 2, 3, 5, 1 ]
[ 3, 5, 1, 2 ]
[ 3, 5, 4 ]
[ 1, 2, 3, 5 ]
[ 4, 3, 5 ]
[ 7, 6, 5 ]
[ 5, 7, 6 ]
[ 6, 5, 7 ]
[ 5, 1, 2, 3 ] - [ 5, 4, 3 ]

Cartan matrix
[1 1 1 0 0 0 0 0]
[0 1 1 0 1 0 1 0]
[1 0 1 0 1 0 1 0]
[0 0 1 1 0 0 0 0]
[1 1 1 1 1 0 1 0]
[1 1 1 1 1 1 0 0]
[0 0 0 0 0 1 1 0]
[1 0 1 0 1 0 1 1]

Good mutations
vertex  1 -> Algebra 1301   permutation [ 1, 2, 3, 4, 5, 6, 7, 8 ]
vertex  2 -> Algebra 1459   permutation [ 2, 1, 3, 4, 5, 6, 7, 8 ]
vertex  3 -> Algebra 1467   permutation [ 1, 2, 5, 8, 7, 3, 4, 6 ]
vertex  8 -> Algebra 1403   permutation [ 1, 2, 4, 8, 5, 6, 7, 3 ]
-------------------------


